Jetting Through The Primordial Universe

Collisions of heavy ion nuclei at relativistic speeds (close to the speed of light) creates a high temperature and very dense form of matter, now known to consist of de-confined quarks and gluons, named the quark gluon plasma (QGP). In this thesis, Run1 experimental data from pp and heavy ion collisions at the CERN LHC is analyzed with the CMS detector. The pp jet cross section is compared with next to leading order theoretical calculations supplemented with non perturbative corrections for three different jet radii highlighting better comparisons for larger radii jets. Measurement of the jet yield followed by the nuclear modification factors in proton-lead at 5.02 TeV and lead-lead collisions at 2.76 TeV are presented. A new data driven technique is introduced to estimate and correct for the fake jet contribution in PbPb for low transverse momenta jets. The nuclear modification factors studied in this thesis show jet quenching to be attributed to final state effects, have a strong correlation to the event centrality, a weak inverse correlation to the jet transverse momenta and an apparent independence on the jet radii in the kinematic range studied. These measurements are compared with leading theoretical model calculations and other experimental results at the LHC leading to unanimous agreement on the qualitative nature of jet quenching. This thesis also features novel updates to the Monte Carlo heavy ion event generator JEWEL (Jet Evolution With Energy Loss) including the boson-jet production channels and also background subtraction techniques to reduce the effect of the thermal background. Keeping track of these jet-medium recoils in JEWEL due to the background subtraction techniques significantly improves its descriptions of several jet structure and sub-structure measurements at the LHC. [Shortened abstract]

==> Figures/Ch4/PP_0isATLASCut_invariant_cross_section_ratio_ak2PF_20150916.C <==
{
//=========Macro generated from canvas: cPP_sigma_ratio/PP inclusive jet invariant cross section
//=========  (Wed Sep 16 21:26:33 2015) by ROOT version5.32/00
   TCanvas *cPP_sigma_ratio = new TCanvas("cPP_sigma_ratio", "PP inclusive jet invariant cross section",0,0,800,600);
   gStyle->SetOptStat(0);
   cPP_sigma_ratio->Range(1.69078,0.125,2.564493,1.875);
   cPP_sigma_ratio->SetFillColor(0);
   cPP_sigma_ratio->SetBorderMode(0);
   cPP_sigma_ratio->SetBorderSize(2);
   cPP_sigma_ratio->SetLogx();
   cPP_sigma_ratio->SetFrameBorderMode(0);
   cPP_sigma_ratio->SetFrameBorderMode(0);
   Double_t xAxis29[15] = {50, 60, 70, 80, 90, 100, 110, 130, 150, 170, 190, 210, 240, 270, 300}; 
   
   TH1D *hPP_Bayes_Meas = new TH1D("hPP_Bayes_Meas"," ",14, xAxis29);
   hPP_Bayes_Meas->SetBinContent(0,1.009338);
   hPP_Bayes_Meas->SetBinContent(1,0.8848711);
   hPP_Bayes_Meas->SetBinContent(2,0.854408);
   hPP_Bayes_Meas->SetBinContent(3,0.8527492);
   hPP_Bayes_Meas->SetBinContent(4,0.8566019);
   hPP_Bayes_Meas->SetBinContent(5,0.8568508);
   hPP_Bayes_Meas->SetBinContent(6,0.8717046);
   hPP_Bayes_Meas->SetBinContent(7,0.8707078);
   hPP_Bayes_Meas->SetBinContent(8,0.8763282);
   hPP_Bayes_Meas->SetBinContent(9,0.8923619);
   hPP_Bayes_Meas->SetBinContent(10,0.8597976);
   hPP_Bayes_Meas->SetBinContent(11,0.8604052);
   hPP_Bayes_Meas->SetBinContent(12,0.891559);
   hPP_Bayes_Meas->SetBinContent(13,0.8873691);
   hPP_Bayes_Meas->SetBinContent(14,0.8994177);
   hPP_Bayes_Meas->SetBinContent(15,0.8771493);
   hPP_Bayes_Meas->SetBinError(0,0.0004334942);
   hPP_Bayes_Meas->SetBinError(1,0.004532439);
   hPP_Bayes_Meas->SetBinError(2,0.01281314);
   hPP_Bayes_Meas->SetBinError(3,0.04111898);
   hPP_Bayes_Meas->SetBinError(4,0.05774433);
   hPP_Bayes_Meas->SetBinError(5,0.0636618);
   hPP_Bayes_Meas->SetBinError(6,0.05969917);
   hPP_Bayes_Meas->SetBinError(7,0.06809793);
   hPP_Bayes_Meas->SetBinError(8,0.08250742);
   hPP_Bayes_Meas->SetBinError(9,0.09650561);
   hPP_Bayes_Meas->SetBinError(10,0.1310694);
   hPP_Bayes_Meas->SetBinError(11,0.1962777);
   hPP_Bayes_Meas->SetBinError(12,0.3078935);
   hPP_Bayes_Meas->SetBinError(13,0.534562);
   hPP_Bayes_Meas->SetBinError(14,0.9942085);
   hPP_Bayes_Meas->SetBinError(15,0.04211296);
   hPP_Bayes_Meas->SetMinimum(0.3);
   hPP_Bayes_Meas->SetMaximum(1.7);
   hPP_Bayes_Meas->SetEntries(102.3178);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   hPP_Bayes_Meas->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   hPP_Bayes_Meas->SetMarkerColor(ci);
   hPP_Bayes_Meas->SetMarkerStyle(27);
   hPP_Bayes_Meas->GetXaxis()->SetTitle("Jet p_{T} (GeV/c)");
   hPP_Bayes_Meas->GetXaxis()->SetRange(2,14);
   hPP_Bayes_Meas->GetXaxis()->CenterTitle(true);
   hPP_Bayes_Meas->GetXaxis()->SetLabelFont(42);
   hPP_Bayes_Meas->GetXaxis()->SetLabelSize(0.035);
   hPP_Bayes_Meas->GetXaxis()->SetTitleSize(0.035);
   hPP_Bayes_Meas->GetXaxis()->SetTitleFont(42);
   hPP_Bayes_Meas->GetYaxis()->SetTitle("Unfolded/Uncorrected");
   hPP_Bayes_Meas->GetYaxis()->CenterTitle(true);
   hPP_Bayes_Meas->GetYaxis()->SetLabelFont(42);
   hPP_Bayes_Meas->GetYaxis()->SetLabelSize(0.035);
   hPP_Bayes_Meas->GetYaxis()->SetTitleSize(0.035);
   hPP_Bayes_Meas->GetYaxis()->SetTitleFont(42);
   hPP_Bayes_Meas->GetZaxis()->SetLabelFont(42);
   hPP_Bayes_Meas->GetZaxis()->SetLabelSize(0.035);
   hPP_Bayes_Meas->GetZaxis()->SetTitleSize(0.035);
   hPP_Bayes_Meas->GetZaxis()->SetTitleFont(42);
   hPP_Bayes_Meas->Draw("");
   Double_t xAxis30[15] = {50, 60, 70, 80, 90, 100, 110, 130, 150, 170, 190, 210, 240, 270, 300}; 
   
   TH1F *hPP_SVD_Meas = new TH1F("hPP_SVD_Meas","Unfold Matrix refpt jtpt from trigger addition R2 20_eta_20 ",14, xAxis30);
   hPP_SVD_Meas->SetBinContent(0,963.9823);
   hPP_SVD_Meas->SetBinContent(1,0.8779703);
   hPP_SVD_Meas->SetBinContent(2,0.847439);
   hPP_SVD_Meas->SetBinContent(3,0.8529855);
   hPP_SVD_Meas->SetBinContent(4,0.8582214);
   hPP_SVD_Meas->SetBinContent(5,0.8584394);
   hPP_SVD_Meas->SetBinContent(6,0.8720508);
   hPP_SVD_Meas->SetBinContent(7,0.8701314);
   hPP_SVD_Meas->SetBinContent(8,0.8822646);
   hPP_SVD_Meas->SetBinContent(9,0.8769851);
   hPP_SVD_Meas->SetBinContent(10,0.860669);
   hPP_SVD_Meas->SetBinContent(11,0.9043891);
   hPP_SVD_Meas->SetBinContent(12,0.880509);
   hPP_SVD_Meas->SetBinContent(13,0.8578918);
   hPP_SVD_Meas->SetBinContent(14,0.9248949);
   hPP_SVD_Meas->SetBinContent(15,3.262705e+10);
   hPP_SVD_Meas->SetBinError(0,0.4120428);
   hPP_SVD_Meas->SetBinError(1,0.003303504);
   hPP_SVD_Meas->SetBinError(2,0.002585636);
   hPP_SVD_Meas->SetBinError(3,0.002826853);
   hPP_SVD_Meas->SetBinError(4,0.003035831);
   hPP_SVD_Meas->SetBinError(5,0.003593521);
   hPP_SVD_Meas->SetBinError(6,0.0042551);
   hPP_SVD_Meas->SetBinError(7,0.004016042);
   hPP_SVD_Meas->SetBinError(8,0.006533725);
   hPP_SVD_Meas->SetBinError(9,0.009907523);
   hPP_SVD_Meas->SetBinError(10,0.01403523);
   hPP_SVD_Meas->SetBinError(11,0.02051073);
   hPP_SVD_Meas->SetBinError(12,0.0231392);
   hPP_SVD_Meas->SetBinError(13,0.03403489);
   hPP_SVD_Meas->SetBinError(14,0.0655116);
   hPP_SVD_Meas->SetBinError(15,1.563335e+09);
   hPP_SVD_Meas->SetEntries(21893.6);
   hPP_SVD_Meas->SetStats(0);

   ci = TColor::GetColor("#000099");
   hPP_SVD_Meas->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   hPP_SVD_Meas->SetMarkerColor(ci);
   hPP_SVD_Meas->SetMarkerStyle(20);
   hPP_SVD_Meas->GetXaxis()->CenterTitle(true);
   hPP_SVD_Meas->GetXaxis()->SetLabelFont(42);
   hPP_SVD_Meas->GetXaxis()->SetLabelSize(0.035);
   hPP_SVD_Meas->GetXaxis()->SetTitleSize(0.035);
   hPP_SVD_Meas->GetXaxis()->SetTitleFont(42);
   hPP_SVD_Meas->GetYaxis()->CenterTitle(true);
   hPP_SVD_Meas->GetYaxis()->SetLabelFont(42);
   hPP_SVD_Meas->GetYaxis()->SetLabelSize(0.035);
   hPP_SVD_Meas->GetYaxis()->SetTitleSize(0.035);
   hPP_SVD_Meas->GetYaxis()->SetTitleFont(42);
   hPP_SVD_Meas->GetZaxis()->SetLabelFont(42);
   hPP_SVD_Meas->GetZaxis()->SetLabelSize(0.035);
   hPP_SVD_Meas->GetZaxis()->SetTitleSize(0.035);
   hPP_SVD_Meas->GetZaxis()->SetTitleFont(42);
   hPP_SVD_Meas->Draw("same");
   Double_t xAxis31[15] = {50, 60, 70, 80, 90, 100, 110, 130, 150, 170, 190, 210, 240, 270, 300}; 
   
   TH1F *hPP_bbb_Meas = new TH1F("hPP_bbb_Meas","Unfolded pp BinByBin",14, xAxis31);
   hPP_bbb_Meas->SetBinContent(0,0.8624216);
   hPP_bbb_Meas->SetBinContent(1,0.89547);
   hPP_bbb_Meas->SetBinContent(2,0.8710396);
   hPP_bbb_Meas->SetBinContent(3,0.8672249);
   hPP_bbb_Meas->SetBinContent(4,0.8667207);
   hPP_bbb_Meas->SetBinContent(5,0.8668911);
   hPP_bbb_Meas->SetBinContent(6,0.8673021);
   hPP_bbb_Meas->SetBinContent(7,0.8680373);
   hPP_bbb_Meas->SetBinContent(8,0.8690914);
   hPP_bbb_Meas->SetBinContent(9,0.8702297);
   hPP_bbb_Meas->SetBinContent(10,0.8713744);
   hPP_bbb_Meas->SetBinContent(11,0.8725533);
   hPP_bbb_Meas->SetBinContent(12,0.8739689);
   hPP_bbb_Meas->SetBinContent(13,0.8758264);
   hPP_bbb_Meas->SetBinContent(14,0.8803757);
   hPP_bbb_Meas->SetBinContent(15,0.859292);
   hPP_bbb_Meas->SetBinError(0,0.0005212784);
   hPP_bbb_Meas->SetBinError(1,0.002385283);
   hPP_bbb_Meas->SetBinError(2,0.002951862);
   hPP_bbb_Meas->SetBinError(3,0.003159419);
   hPP_bbb_Meas->SetBinError(4,0.003180867);
   hPP_bbb_Meas->SetBinError(5,0.003671622);
   hPP_bbb_Meas->SetBinError(6,0.004648803);
   hPP_bbb_Meas->SetBinError(7,0.00476008);
   hPP_bbb_Meas->SetBinError(8,0.007732265);
   hPP_bbb_Meas->SetBinError(9,0.0117579);
   hPP_bbb_Meas->SetBinError(10,0.0172319);
   hPP_bbb_Meas->SetBinError(11,0.02539522);
   hPP_bbb_Meas->SetBinError(12,0.03046395);
   hPP_bbb_Meas->SetBinError(13,0.04671157);
   hPP_bbb_Meas->SetBinError(14,0.0851617);
   hPP_bbb_Meas->SetBinError(15,0.05862311);
   hPP_bbb_Meas->SetEntries(12870.83);
   hPP_bbb_Meas->SetStats(0);

   ci = TColor::GetColor("#000099");
   hPP_bbb_Meas->SetLineColor(ci);

   ci = TColor::GetColor("#00ff00");
   hPP_bbb_Meas->SetMarkerColor(ci);
   hPP_bbb_Meas->SetMarkerStyle(33);
   hPP_bbb_Meas->GetXaxis()->CenterTitle(true);
   hPP_bbb_Meas->GetXaxis()->SetLabelFont(42);
   hPP_bbb_Meas->GetXaxis()->SetLabelSize(0.035);
   hPP_bbb_Meas->GetXaxis()->SetTitleSize(0.035);
   hPP_bbb_Meas->GetXaxis()->SetTitleFont(42);
   hPP_bbb_Meas->GetYaxis()->CenterTitle(true);
   hPP_bbb_Meas->GetYaxis()->SetLabelFont(42);
   hPP_bbb_Meas->GetYaxis()->SetLabelSize(0.035);
   hPP_bbb_Meas->GetYaxis()->SetTitleSize(0.035);
   hPP_bbb_Meas->GetYaxis()->SetTitleFont(42);
   hPP_bbb_Meas->GetZaxis()->SetLabelFont(42);
   hPP_bbb_Meas->GetZaxis()->SetLabelSize(0.035);
   hPP_bbb_Meas->GetZaxis()->SetTitleSize(0.035);
   hPP_bbb_Meas->GetZaxis()->SetTitleFont(42);
   hPP_bbb_Meas->Draw("same");
   TLine *line = new TLine(60,1,299,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.53,0.65,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(19);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hPP_Bayes_Meas","Bayesian","pl");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(27);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hPP_SVD_Meas","SVD","pl");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hPP_bbb_Meas","BinByBin","pl");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#00ff00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(33);
   entry->SetMarkerSize(1);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.95,"CMS Preliminary");
tex->SetNDC();
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.5,0.95,"pp #int L dt = 5.3 pb^{-1}");
tex->SetNDC();
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.23,"Anti-k_{T} PF Jets R=0.2");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
      tex = new TLatex(0.15,0.33,"|#eta|<2, |vz|<15");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   TPaveText *pt = new TPaveText(0.4849749,0.94,0.5150251,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   cPP_sigma_ratio->Modified();
   cPP_sigma_ratio->cd();
   cPP_sigma_ratio->SetSelected(cPP_sigma_ratio);
}


==> Figures/Ch4/PP_0isATLASCut_invariant_cross_section_ratio_ak3PF_20150916.C <==
{
//=========Macro generated from canvas: cPP_sigma_ratio/PP inclusive jet invariant cross section
//=========  (Wed Sep 16 21:26:39 2015) by ROOT version5.32/00
   TCanvas *cPP_sigma_ratio = new TCanvas("cPP_sigma_ratio", "PP inclusive jet invariant cross section",0,0,800,600);
   gStyle->SetOptStat(0);
   cPP_sigma_ratio->Range(1.69078,0.125,2.564493,1.875);
   cPP_sigma_ratio->SetFillColor(0);
   cPP_sigma_ratio->SetBorderMode(0);
   cPP_sigma_ratio->SetBorderSize(2);
   cPP_sigma_ratio->SetLogx();
   cPP_sigma_ratio->SetFrameBorderMode(0);
   cPP_sigma_ratio->SetFrameBorderMode(0);
   Double_t xAxis60[15] = {50, 60, 70, 80, 90, 100, 110, 130, 150, 170, 190, 210, 240, 270, 300}; 
   
   TH1D *hPP_Bayes_Meas = new TH1D("hPP_Bayes_Meas"," ",14, xAxis60);
   hPP_Bayes_Meas->SetBinContent(0,1.012856);
   hPP_Bayes_Meas->SetBinContent(1,0.894725);
   hPP_Bayes_Meas->SetBinContent(2,0.8589699);
   hPP_Bayes_Meas->SetBinContent(3,0.8553833);
   hPP_Bayes_Meas->SetBinContent(4,0.8575783);
   hPP_Bayes_Meas->SetBinContent(5,0.8613443);
   hPP_Bayes_Meas->SetBinContent(6,0.8689157);
   hPP_Bayes_Meas->SetBinContent(7,0.8734111);
   hPP_Bayes_Meas->SetBinContent(8,0.8830435);
   hPP_Bayes_Meas->SetBinContent(9,0.8922757);
   hPP_Bayes_Meas->SetBinContent(10,0.8790862);
   hPP_Bayes_Meas->SetBinContent(11,0.8761437);
   hPP_Bayes_Meas->SetBinContent(12,0.8941959);
   hPP_Bayes_Meas->SetBinContent(13,0.9298017);
   hPP_Bayes_Meas->SetBinContent(14,0.8883882);
   hPP_Bayes_Meas->SetBinContent(15,0.8988916);
   hPP_Bayes_Meas->SetBinError(0,0.0004562953);
   hPP_Bayes_Meas->SetBinError(1,0.002003038);
   hPP_Bayes_Meas->SetBinError(2,0.0105963);
   hPP_Bayes_Meas->SetBinError(3,0.03083864);
   hPP_Bayes_Meas->SetBinError(4,0.05007853);
   hPP_Bayes_Meas->SetBinError(5,0.0602823);
   hPP_Bayes_Meas->SetBinError(6,0.06194431);
   hPP_Bayes_Meas->SetBinError(7,0.06827142);
   hPP_Bayes_Meas->SetBinError(8,0.0877079);
   hPP_Bayes_Meas->SetBinError(9,0.1024027);
   hPP_Bayes_Meas->SetBinError(10,0.1280769);
   hPP_Bayes_Meas->SetBinError(11,0.190561);
   hPP_Bayes_Meas->SetBinError(12,0.3053094);
   hPP_Bayes_Meas->SetBinError(13,0.5453531);
   hPP_Bayes_Meas->SetBinError(14,0.9199352);
   hPP_Bayes_Meas->SetBinError(15,0.04007588);
   hPP_Bayes_Meas->SetMinimum(0.3);
   hPP_Bayes_Meas->SetMaximum(1.7);
   hPP_Bayes_Meas->SetEntries(114.5565);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   hPP_Bayes_Meas->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   hPP_Bayes_Meas->SetMarkerColor(ci);
   hPP_Bayes_Meas->SetMarkerStyle(27);
   hPP_Bayes_Meas->GetXaxis()->SetTitle("Jet p_{T} (GeV/c)");
   hPP_Bayes_Meas->GetXaxis()->SetRange(2,14);
   hPP_Bayes_Meas->GetXaxis()->CenterTitle(true);
   hPP_Bayes_Meas->GetXaxis()->SetLabelFont(42);
   hPP_Bayes_Meas->GetXaxis()->SetLabelSize(0.035);
   hPP_Bayes_Meas->GetXaxis()->SetTitleSize(0.035);
   hPP_Bayes_Meas->GetXaxis()->SetTitleFont(42);
   hPP_Bayes_Meas->GetYaxis()->SetTitle("Unfolded/Uncorrected");
   hPP_Bayes_Meas->GetYaxis()->CenterTitle(true);
   hPP_Bayes_Meas->GetYaxis()->SetLabelFont(42);
   hPP_Bayes_Meas->GetYaxis()->SetLabelSize(0.035);
   hPP_Bayes_Meas->GetYaxis()->SetTitleSize(0.035);
   hPP_Bayes_Meas->GetYaxis()->SetTitleFont(42);
   hPP_Bayes_Meas->GetZaxis()->SetLabelFont(42);
   hPP_Bayes_Meas->GetZaxis()->SetLabelSize(0.035);
   hPP_Bayes_Meas->GetZaxis()->SetTitleSize(0.035);
   hPP_Bayes_Meas->GetZaxis()->SetTitleFont(42);
   hPP_Bayes_Meas->Draw("");
   Double_t xAxis61[15] = {50, 60, 70, 80, 90, 100, 110, 130, 150, 170, 190, 210, 240, 270, 300}; 
   
   TH1F *hPP_SVD_Meas = new TH1F("hPP_SVD_Meas","Unfold Matrix refpt jtpt from trigger addition R3 20_eta_20 ",14, xAxis61);
   hPP_SVD_Meas->SetBinContent(0,438.3093);
   hPP_SVD_Meas->SetBinContent(1,0.8780307);
   hPP_SVD_Meas->SetBinContent(2,0.8512407);
   hPP_SVD_Meas->SetBinContent(3,0.8574365);
   hPP_SVD_Meas->SetBinContent(4,0.8617977);
   hPP_SVD_Meas->SetBinContent(5,0.8633892);
   hPP_SVD_Meas->SetBinContent(6,0.8701116);
   hPP_SVD_Meas->SetBinContent(7,0.8711424);
   hPP_SVD_Meas->SetBinContent(8,0.8883554);
   hPP_SVD_Meas->SetBinContent(9,0.8804599);
   hPP_SVD_Meas->SetBinContent(10,0.8774288);
   hPP_SVD_Meas->SetBinContent(11,0.9175361);
   hPP_SVD_Meas->SetBinContent(12,0.895317);
   hPP_SVD_Meas->SetBinContent(13,0.8864897);
   hPP_SVD_Meas->SetBinContent(14,0.8966582);
   hPP_SVD_Meas->SetBinContent(15,6.549547e+10);
   hPP_SVD_Meas->SetBinError(0,0.1963764);
   hPP_SVD_Meas->SetBinError(1,0.002951565);
   hPP_SVD_Meas->SetBinError(2,0.002327347);
   hPP_SVD_Meas->SetBinError(3,0.002648091);
   hPP_SVD_Meas->SetBinError(4,0.002700572);
   hPP_SVD_Meas->SetBinError(5,0.002988644);
   hPP_SVD_Meas->SetBinError(6,0.003685016);
   hPP_SVD_Meas->SetBinError(7,0.003578561);
   hPP_SVD_Meas->SetBinError(8,0.005801929);
   hPP_SVD_Meas->SetBinError(9,0.008322703);
   hPP_SVD_Meas->SetBinError(10,0.01200095);
   hPP_SVD_Meas->SetBinError(11,0.01791135);
   hPP_SVD_Meas->SetBinError(12,0.02057742);
   hPP_SVD_Meas->SetBinError(13,0.03174002);
   hPP_SVD_Meas->SetBinError(14,0.05521581);
   hPP_SVD_Meas->SetBinError(15,2.914018e+09);
   hPP_SVD_Meas->SetEntries(29577.74);
   hPP_SVD_Meas->SetStats(0);

   ci = TColor::GetColor("#000099");
   hPP_SVD_Meas->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   hPP_SVD_Meas->SetMarkerColor(ci);
   hPP_SVD_Meas->SetMarkerStyle(20);
   hPP_SVD_Meas->GetXaxis()->CenterTitle(true);
   hPP_SVD_Meas->GetXaxis()->SetLabelFont(42);
   hPP_SVD_Meas->GetXaxis()->SetLabelSize(0.035);
   hPP_SVD_Meas->GetXaxis()->SetTitleSize(0.035);
   hPP_SVD_Meas->GetXaxis()->SetTitleFont(42);
   hPP_SVD_Meas->GetYaxis()->CenterTitle(true);
   hPP_SVD_Meas->GetYaxis()->SetLabelFont(42);
   hPP_SVD_Meas->GetYaxis()->SetLabelSize(0.035);
   hPP_SVD_Meas->GetYaxis()->SetTitleSize(0.035);
   hPP_SVD_Meas->GetYaxis()->SetTitleFont(42);
   hPP_SVD_Meas->GetZaxis()->SetLabelFont(42);
   hPP_SVD_Meas->GetZaxis()->SetLabelSize(0.035);
   hPP_SVD_Meas->GetZaxis()->SetTitleSize(0.035);
   hPP_SVD_Meas->GetZaxis()->SetTitleFont(42);
   hPP_SVD_Meas->Draw("same");
   Double_t xAxis62[15] = {50, 60, 70, 80, 90, 100, 110, 130, 150, 170, 190, 210, 240, 270, 300}; 
   
   TH1F *hPP_bbb_Meas = new TH1F("hPP_bbb_Meas","Unfolded pp BinByBin",14, xAxis62);
   hPP_bbb_Meas->SetBinContent(0,0.857428);
   hPP_bbb_Meas->SetBinContent(1,0.8814397);
   hPP_bbb_Meas->SetBinContent(2,0.8669556);
   hPP_bbb_Meas->SetBinContent(3,0.8662197);
   hPP_bbb_Meas->SetBinContent(4,0.8671412);
   hPP_bbb_Meas->SetBinContent(5,0.8684383);
   hPP_bbb_Meas->SetBinContent(6,0.8699355);
   hPP_bbb_Meas->SetBinContent(7,0.8721468);
   hPP_bbb_Meas->SetBinContent(8,0.8753499);
   hPP_bbb_Meas->SetBinContent(9,0.8786225);
   hPP_bbb_Meas->SetBinContent(10,0.8819029);
   hPP_bbb_Meas->SetBinContent(11,0.8852547);
   hPP_bbb_Meas->SetBinContent(12,0.8892959);
   hPP_bbb_Meas->SetBinContent(13,0.894478);
   hPP_bbb_Meas->SetBinContent(14,0.9014214);
   hPP_bbb_Meas->SetBinContent(15,0.8978509);
   hPP_bbb_Meas->SetBinError(0,0.000543182);
   hPP_bbb_Meas->SetBinError(1,0.00209083);
   hPP_bbb_Meas->SetBinError(2,0.002695917);
   hPP_bbb_Meas->SetBinError(3,0.003040276);
   hPP_bbb_Meas->SetBinError(4,0.003076571);
   hPP_bbb_Meas->SetBinError(5,0.003326681);
   hPP_bbb_Meas->SetBinError(6,0.004134086);
   hPP_bbb_Meas->SetBinError(7,0.00421498);
   hPP_bbb_Meas->SetBinError(8,0.006902104);
   hPP_bbb_Meas->SetBinError(9,0.01060994);
   hPP_bbb_Meas->SetBinError(10,0.0157996);
   hPP_bbb_Meas->SetBinError(11,0.02328374);
   hPP_bbb_Meas->SetBinError(12,0.02803084);
   hPP_bbb_Meas->SetBinError(13,0.04382718);
   hPP_bbb_Meas->SetBinError(14,0.07602109);
   hPP_bbb_Meas->SetBinError(15,0.05700572);
   hPP_bbb_Meas->SetEntries(15898.22);
   hPP_bbb_Meas->SetStats(0);

   ci = TColor::GetColor("#000099");
   hPP_bbb_Meas->SetLineColor(ci);

   ci = TColor::GetColor("#00ff00");
   hPP_bbb_Meas->SetMarkerColor(ci);
   hPP_bbb_Meas->SetMarkerStyle(33);
   hPP_bbb_Meas->GetXaxis()->CenterTitle(true);
   hPP_bbb_Meas->GetXaxis()->SetLabelFont(42);
   hPP_bbb_Meas->GetXaxis()->SetLabelSize(0.035);
   hPP_bbb_Meas->GetXaxis()->SetTitleSize(0.035);
   hPP_bbb_Meas->GetXaxis()->SetTitleFont(42);
   hPP_bbb_Meas->GetYaxis()->CenterTitle(true);
   hPP_bbb_Meas->GetYaxis()->SetLabelFont(42);
   hPP_bbb_Meas->GetYaxis()->SetLabelSize(0.035);
   hPP_bbb_Meas->GetYaxis()->SetTitleSize(0.035);
   hPP_bbb_Meas->GetYaxis()->SetTitleFont(42);
   hPP_bbb_Meas->GetZaxis()->SetLabelFont(42);
   hPP_bbb_Meas->GetZaxis()->SetLabelSize(0.035);
   hPP_bbb_Meas->GetZaxis()->SetTitleSize(0.035);
   hPP_bbb_Meas->GetZaxis()->SetTitleFont(42);
   hPP_bbb_Meas->Draw("same");
   TLine *line = new TLine(60,1,299,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.53,0.65,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(19);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hPP_Bayes_Meas","Bayesian","pl");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(27);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hPP_SVD_Meas","SVD","pl");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hPP_bbb_Meas","BinByBin","pl");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#00ff00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(33);
   entry->SetMarkerSize(1);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.95,"CMS Preliminary");
tex->SetNDC();
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.5,0.95,"pp #int L dt = 5.3 pb^{-1}");
tex->SetNDC();
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.23,"Anti-k_{T} PF Jets R=0.3");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
      tex = new TLatex(0.15,0.33,"|#eta|<2, |vz|<15");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   TPaveText *pt = new TPaveText(0.4849749,0.94,0.5150251,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   cPP_sigma_ratio->Modified();
   cPP_sigma_ratio->cd();
   cPP_sigma_ratio->SetSelected(cPP_sigma_ratio);
}


==> Figures/Ch4/PP_0isATLASCut_invariant_cross_section_ratio_ak4PF_20150916.C <==
{
//=========Macro generated from canvas: cPP_sigma_ratio/PP inclusive jet invariant cross section
//=========  (Wed Sep 16 21:26:42 2015) by ROOT version5.32/00
   TCanvas *cPP_sigma_ratio = new TCanvas("cPP_sigma_ratio", "PP inclusive jet invariant cross section",0,0,800,600);
   gStyle->SetOptStat(0);
   cPP_sigma_ratio->Range(1.69078,0.125,2.564493,1.875);
   cPP_sigma_ratio->SetFillColor(0);
   cPP_sigma_ratio->SetBorderMode(0);
   cPP_sigma_ratio->SetBorderSize(2);
   cPP_sigma_ratio->SetLogx();
   cPP_sigma_ratio->SetFrameBorderMode(0);
   cPP_sigma_ratio->SetFrameBorderMode(0);
   Double_t xAxis91[15] = {50, 60, 70, 80, 90, 100, 110, 130, 150, 170, 190, 210, 240, 270, 300}; 
   
   TH1D *hPP_Bayes_Meas = new TH1D("hPP_Bayes_Meas"," ",14, xAxis91);
   hPP_Bayes_Meas->SetBinContent(0,1.015378);
   hPP_Bayes_Meas->SetBinContent(1,0.8943416);
   hPP_Bayes_Meas->SetBinContent(2,0.8601356);
   hPP_Bayes_Meas->SetBinContent(3,0.8607746);
   hPP_Bayes_Meas->SetBinContent(4,0.8612993);
   hPP_Bayes_Meas->SetBinContent(5,0.8665123);
   hPP_Bayes_Meas->SetBinContent(6,0.8702607);
   hPP_Bayes_Meas->SetBinContent(7,0.8768789);
   hPP_Bayes_Meas->SetBinContent(8,0.88473);
   hPP_Bayes_Meas->SetBinContent(9,0.894806);
   hPP_Bayes_Meas->SetBinContent(10,0.8839221);
   hPP_Bayes_Meas->SetBinContent(11,0.8849033);
   hPP_Bayes_Meas->SetBinContent(12,0.9045652);
   hPP_Bayes_Meas->SetBinContent(13,0.91701);
   hPP_Bayes_Meas->SetBinContent(14,0.895618);
   hPP_Bayes_Meas->SetBinContent(15,0.9116735);
   hPP_Bayes_Meas->SetBinError(0,0.0004533198);
   hPP_Bayes_Meas->SetBinError(1,0.00161613);
   hPP_Bayes_Meas->SetBinError(2,0.008654849);
   hPP_Bayes_Meas->SetBinError(3,0.02438944);
   hPP_Bayes_Meas->SetBinError(4,0.04378179);
   hPP_Bayes_Meas->SetBinError(5,0.05805387);
   hPP_Bayes_Meas->SetBinError(6,0.06416569);
   hPP_Bayes_Meas->SetBinError(7,0.07019036);
   hPP_Bayes_Meas->SetBinError(8,0.09242445);
   hPP_Bayes_Meas->SetBinError(9,0.1085186);
   hPP_Bayes_Meas->SetBinError(10,0.1275816);
   hPP_Bayes_Meas->SetBinError(11,0.1828263);
   hPP_Bayes_Meas->SetBinError(12,0.278975);
   hPP_Bayes_Meas->SetBinError(13,0.5391748);
   hPP_Bayes_Meas->SetBinError(14,0.9220959);
   hPP_Bayes_Meas->SetBinError(15,0.03730577);
   hPP_Bayes_Meas->SetMinimum(0.3);
   hPP_Bayes_Meas->SetMaximum(1.7);
   hPP_Bayes_Meas->SetEntries(117.0902);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   hPP_Bayes_Meas->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   hPP_Bayes_Meas->SetMarkerColor(ci);
   hPP_Bayes_Meas->SetMarkerStyle(27);
   hPP_Bayes_Meas->GetXaxis()->SetTitle("Jet p_{T} (GeV/c)");
   hPP_Bayes_Meas->GetXaxis()->SetRange(2,14);
   hPP_Bayes_Meas->GetXaxis()->CenterTitle(true);
   hPP_Bayes_Meas->GetXaxis()->SetLabelFont(42);
   hPP_Bayes_Meas->GetXaxis()->SetLabelSize(0.035);
   hPP_Bayes_Meas->GetXaxis()->SetTitleSize(0.035);
   hPP_Bayes_Meas->GetXaxis()->SetTitleFont(42);
   hPP_Bayes_Meas->GetYaxis()->SetTitle("Unfolded/Uncorrected");
   hPP_Bayes_Meas->GetYaxis()->CenterTitle(true);
   hPP_Bayes_Meas->GetYaxis()->SetLabelFont(42);
   hPP_Bayes_Meas->GetYaxis()->SetLabelSize(0.035);
   hPP_Bayes_Meas->GetYaxis()->SetTitleSize(0.035);
   hPP_Bayes_Meas->GetYaxis()->SetTitleFont(42);
   hPP_Bayes_Meas->GetZaxis()->SetLabelFont(42);
   hPP_Bayes_Meas->GetZaxis()->SetLabelSize(0.035);
   hPP_Bayes_Meas->GetZaxis()->SetTitleSize(0.035);
   hPP_Bayes_Meas->GetZaxis()->SetTitleFont(42);
   hPP_Bayes_Meas->Draw("");
   Double_t xAxis92[15] = {50, 60, 70, 80, 90, 100, 110, 130, 150, 170, 190, 210, 240, 270, 300}; 
   
   TH1F *hPP_SVD_Meas = new TH1F("hPP_SVD_Meas","Unfold Matrix refpt jtpt from trigger addition R4 20_eta_20 ",14, xAxis92);
   hPP_SVD_Meas->SetBinContent(0,471.7769);
   hPP_SVD_Meas->SetBinContent(1,0.8801078);
   hPP_SVD_Meas->SetBinContent(2,0.8549276);
   hPP_SVD_Meas->SetBinContent(3,0.8611928);
   hPP_SVD_Meas->SetBinContent(4,0.8634247);
   hPP_SVD_Meas->SetBinContent(5,0.8674479);
   hPP_SVD_Meas->SetBinContent(6,0.8709412);
   hPP_SVD_Meas->SetBinContent(7,0.8741177);
   hPP_SVD_Meas->SetBinContent(8,0.8936957);
   hPP_SVD_Meas->SetBinContent(9,0.8824098);
   hPP_SVD_Meas->SetBinContent(10,0.8743817);
   hPP_SVD_Meas->SetBinContent(11,0.9288511);
   hPP_SVD_Meas->SetBinContent(12,0.9056929);
   hPP_SVD_Meas->SetBinContent(13,0.896856);
   hPP_SVD_Meas->SetBinContent(14,0.9019617);
   hPP_SVD_Meas->SetBinContent(15,8.969975e+10);
   hPP_SVD_Meas->SetBinError(0,0.2094392);
   hPP_SVD_Meas->SetBinError(1,0.003002792);
   hPP_SVD_Meas->SetBinError(2,0.002228077);
   hPP_SVD_Meas->SetBinError(3,0.002575379);
   hPP_SVD_Meas->SetBinError(4,0.002646345);
   hPP_SVD_Meas->SetBinError(5,0.002824811);
   hPP_SVD_Meas->SetBinError(6,0.003481417);
   hPP_SVD_Meas->SetBinError(7,0.003338837);
   hPP_SVD_Meas->SetBinError(8,0.005384702);
   hPP_SVD_Meas->SetBinError(9,0.007899743);
   hPP_SVD_Meas->SetBinError(10,0.01108864);
   hPP_SVD_Meas->SetBinError(11,0.01683021);
   hPP_SVD_Meas->SetBinError(12,0.01964249);
   hPP_SVD_Meas->SetBinError(13,0.03051446);
   hPP_SVD_Meas->SetBinError(14,0.05174305);
   hPP_SVD_Meas->SetBinError(15,3.663204e+09);
   hPP_SVD_Meas->SetEntries(33548.29);
   hPP_SVD_Meas->SetStats(0);

   ci = TColor::GetColor("#000099");
   hPP_SVD_Meas->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   hPP_SVD_Meas->SetMarkerColor(ci);
   hPP_SVD_Meas->SetMarkerStyle(20);
   hPP_SVD_Meas->GetXaxis()->CenterTitle(true);
   hPP_SVD_Meas->GetXaxis()->SetLabelFont(42);
   hPP_SVD_Meas->GetXaxis()->SetLabelSize(0.035);
   hPP_SVD_Meas->GetXaxis()->SetTitleSize(0.035);
   hPP_SVD_Meas->GetXaxis()->SetTitleFont(42);
   hPP_SVD_Meas->GetYaxis()->CenterTitle(true);
   hPP_SVD_Meas->GetYaxis()->SetLabelFont(42);
   hPP_SVD_Meas->GetYaxis()->SetLabelSize(0.035);
   hPP_SVD_Meas->GetYaxis()->SetTitleSize(0.035);
   hPP_SVD_Meas->GetYaxis()->SetTitleFont(42);
   hPP_SVD_Meas->GetZaxis()->SetLabelFont(42);
   hPP_SVD_Meas->GetZaxis()->SetLabelSize(0.035);
   hPP_SVD_Meas->GetZaxis()->SetTitleSize(0.035);
   hPP_SVD_Meas->GetZaxis()->SetTitleFont(42);
   hPP_SVD_Meas->Draw("same");
   Double_t xAxis93[15] = {50, 60, 70, 80, 90, 100, 110, 130, 150, 170, 190, 210, 240, 270, 300}; 
   
   TH1F *hPP_bbb_Meas = new TH1F("hPP_bbb_Meas","Unfolded pp BinByBin",14, xAxis93);
   hPP_bbb_Meas->SetBinContent(0,0.8596337);
   hPP_bbb_Meas->SetBinContent(1,0.8795376);
   hPP_bbb_Meas->SetBinContent(2,0.8683679);
   hPP_bbb_Meas->SetBinContent(3,0.8683286);
   hPP_bbb_Meas->SetBinContent(4,0.869539);
   hPP_bbb_Meas->SetBinContent(5,0.8709793);
   hPP_bbb_Meas->SetBinContent(6,0.8725781);
   hPP_bbb_Meas->SetBinContent(7,0.874904);
   hPP_bbb_Meas->SetBinContent(8,0.8782832);
   hPP_bbb_Meas->SetBinContent(9,0.8817394);
   hPP_bbb_Meas->SetBinContent(10,0.8851914);
   hPP_bbb_Meas->SetBinContent(11,0.888729);
   hPP_bbb_Meas->SetBinContent(12,0.8929501);
   hPP_bbb_Meas->SetBinContent(13,0.8983744);
   hPP_bbb_Meas->SetBinContent(14,0.9052849);
   hPP_bbb_Meas->SetBinContent(15,0.9074046);
   hPP_bbb_Meas->SetBinError(0,0.0005396084);
   hPP_bbb_Meas->SetBinError(1,0.001918747);
   hPP_bbb_Meas->SetBinError(2,0.002541865);
   hPP_bbb_Meas->SetBinError(3,0.002977628);
   hPP_bbb_Meas->SetBinError(4,0.003067973);
   hPP_bbb_Meas->SetBinError(5,0.003217792);
   hPP_bbb_Meas->SetBinError(6,0.003828821);
   hPP_bbb_Meas->SetBinError(7,0.003875243);
   hPP_bbb_Meas->SetBinError(8,0.006396657);
   hPP_bbb_Meas->SetBinError(9,0.009793362);
   hPP_bbb_Meas->SetBinError(10,0.01458975);
   hPP_bbb_Meas->SetBinError(11,0.02170846);
   hPP_bbb_Meas->SetBinError(12,0.02627445);
   hPP_bbb_Meas->SetBinError(13,0.04117543);
   hPP_bbb_Meas->SetBinError(14,0.07048988);
   hPP_bbb_Meas->SetBinError(15,0.05283944);
   hPP_bbb_Meas->SetEntries(18455.52);
   hPP_bbb_Meas->SetStats(0);

   ci = TColor::GetColor("#000099");
   hPP_bbb_Meas->SetLineColor(ci);

   ci = TColor::GetColor("#00ff00");
   hPP_bbb_Meas->SetMarkerColor(ci);
   hPP_bbb_Meas->SetMarkerStyle(33);
   hPP_bbb_Meas->GetXaxis()->CenterTitle(true);
   hPP_bbb_Meas->GetXaxis()->SetLabelFont(42);
   hPP_bbb_Meas->GetXaxis()->SetLabelSize(0.035);
   hPP_bbb_Meas->GetXaxis()->SetTitleSize(0.035);
   hPP_bbb_Meas->GetXaxis()->SetTitleFont(42);
   hPP_bbb_Meas->GetYaxis()->CenterTitle(true);
   hPP_bbb_Meas->GetYaxis()->SetLabelFont(42);
   hPP_bbb_Meas->GetYaxis()->SetLabelSize(0.035);
   hPP_bbb_Meas->GetYaxis()->SetTitleSize(0.035);
   hPP_bbb_Meas->GetYaxis()->SetTitleFont(42);
   hPP_bbb_Meas->GetZaxis()->SetLabelFont(42);
   hPP_bbb_Meas->GetZaxis()->SetLabelSize(0.035);
   hPP_bbb_Meas->GetZaxis()->SetTitleSize(0.035);
   hPP_bbb_Meas->GetZaxis()->SetTitleFont(42);
   hPP_bbb_Meas->Draw("same");
   TLine *line = new TLine(60,1,299,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.53,0.65,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(19);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hPP_Bayes_Meas","Bayesian","pl");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(27);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hPP_SVD_Meas","SVD","pl");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hPP_bbb_Meas","BinByBin","pl");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#00ff00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(33);
   entry->SetMarkerSize(1);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.95,"CMS Preliminary");
tex->SetNDC();
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.5,0.95,"pp #int L dt = 5.3 pb^{-1}");
tex->SetNDC();
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.23,"Anti-k_{T} PF Jets R=0.4");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
      tex = new TLatex(0.15,0.33,"|#eta|<2, |vz|<15");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   TPaveText *pt = new TPaveText(0.4849749,0.94,0.5150251,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   cPP_sigma_ratio->Modified();
   cPP_sigma_ratio->cd();
   cPP_sigma_ratio->SetSelected(cPP_sigma_ratio);
}


==> Figures/Ch4/PP_0isATLASCut_normalized_response_matrix_ak2PF_20_eta_20_20150807.C <==
{
//=========Macro generated from canvas: cPP_NormResMat/Normalized Response Matrix fr PP
//=========  (Fri Aug  7 19:56:37 2015) by ROOT version5.32/00
   TCanvas *cPP_NormResMat = new TCanvas("cPP_NormResMat", "Normalized Response Matrix fr PP",0,0,600,600);
   gStyle->SetOptStat(0);
   cPP_NormResMat->Range(-7.500003,4.999997,367.5,355);
   cPP_NormResMat->SetFillColor(0);
   cPP_NormResMat->SetBorderMode(0);
   cPP_NormResMat->SetBorderSize(2);
   cPP_NormResMat->SetFrameBorderMode(0);
   cPP_NormResMat->SetFrameBorderMode(0);
   
   TH2F *PP_normalized_response_matrix = new TH2F("PP_normalized_response_matrix"," ",33,0,990,50,0,1000);
   PP_normalized_response_matrix->SetBinContent(36,15.61776);
   PP_normalized_response_matrix->SetBinContent(37,0.1330165);
   PP_normalized_response_matrix->SetBinContent(38,0.003663408);
   PP_normalized_response_matrix->SetBinContent(39,0.0008668512);
   PP_normalized_response_matrix->SetBinContent(40,0.0003077031);
   PP_normalized_response_matrix->SetBinContent(41,0.0001946015);
   PP_normalized_response_matrix->SetBinContent(42,0.0001169733);
   PP_normalized_response_matrix->SetBinContent(43,6.949073e-05);
   PP_normalized_response_matrix->SetBinContent(44,4.786686e-05);
   PP_normalized_response_matrix->SetBinContent(45,5.342324e-05);
   PP_normalized_response_matrix->SetBinContent(46,7.57526e-06);
   PP_normalized_response_matrix->SetBinContent(47,1.918668e-06);
   PP_normalized_response_matrix->SetBinContent(48,6.135705e-06);
   PP_normalized_response_matrix->SetBinContent(49,1.594344e-06);
   PP_normalized_response_matrix->SetBinContent(50,2.422003e-05);
   PP_normalized_response_matrix->SetBinContent(51,5.726174e-06);
   PP_normalized_response_matrix->SetBinContent(52,1.140539e-05);
   PP_normalized_response_matrix->SetBinContent(54,1.536906e-05);
   PP_normalized_response_matrix->SetBinContent(56,1.409014e-05);
   PP_normalized_response_matrix->SetBinContent(71,11.23651);
   PP_normalized_response_matrix->SetBinContent(72,10.07514);
   PP_normalized_response_matrix->SetBinContent(73,0.1183102);
   PP_normalized_response_matrix->SetBinContent(74,0.009755865);
   PP_normalized_response_matrix->SetBinContent(75,0.00325856);
   PP_normalized_response_matrix->SetBinContent(76,0.001106462);
   PP_normalized_response_matrix->SetBinContent(77,0.0006282444);
   PP_normalized_response_matrix->SetBinContent(78,0.0002673603);
   PP_normalized_response_matrix->SetBinContent(79,0.0001531991);
   PP_normalized_response_matrix->SetBinContent(80,0.0001186234);
   PP_normalized_response_matrix->SetBinContent(81,8.758877e-05);
   PP_normalized_response_matrix->SetBinContent(82,5.57353e-05);
   PP_normalized_response_matrix->SetBinContent(83,4.99174e-06);
   PP_normalized_response_matrix->SetBinContent(84,6.403359e-05);
   PP_normalized_response_matrix->SetBinContent(85,6.519312e-06);
   PP_normalized_response_matrix->SetBinContent(86,4.477333e-05);
   PP_normalized_response_matrix->SetBinContent(87,1.341727e-05);
   PP_normalized_response_matrix->SetBinContent(88,1.758395e-05);
   PP_normalized_response_matrix->SetBinContent(90,8.606858e-06);
   PP_normalized_response_matrix->SetBinContent(91,9.145987e-05);
   PP_normalized_response_matrix->SetBinContent(93,7.37653e-05);
   PP_normalized_response_matrix->SetBinContent(97,0.001025224);
   PP_normalized_response_matrix->SetBinContent(106,0.1453111);
   PP_normalized_response_matrix->SetBinContent(107,16.80087);
   PP_normalized_response_matrix->SetBinContent(108,3.454794);
   PP_normalized_response_matrix->SetBinContent(109,0.08850596);
   PP_normalized_response_matrix->SetBinContent(110,0.01535399);
   PP_normalized_response_matrix->SetBinContent(111,0.005557412);
   PP_normalized_response_matrix->SetBinContent(112,0.001960405);
   PP_normalized_response_matrix->SetBinContent(113,0.001195694);
   PP_normalized_response_matrix->SetBinContent(114,0.0003913886);
   PP_normalized_response_matrix->SetBinContent(115,0.0004810607);
   PP_normalized_response_matrix->SetBinContent(116,0.0002406527);
   PP_normalized_response_matrix->SetBinContent(117,0.0003394051);
   PP_normalized_response_matrix->SetBinContent(118,8.27505e-05);
   PP_normalized_response_matrix->SetBinContent(119,0.0001259159);
   PP_normalized_response_matrix->SetBinContent(120,8.202868e-05);
   PP_normalized_response_matrix->SetBinContent(121,0.0001187703);
   PP_normalized_response_matrix->SetBinContent(122,0.0001136871);
   PP_normalized_response_matrix->SetBinContent(123,2.858921e-05);
   PP_normalized_response_matrix->SetBinContent(124,5.360247e-05);
   PP_normalized_response_matrix->SetBinContent(125,3.154082e-05);
   PP_normalized_response_matrix->SetBinContent(126,0.0001126866);
   PP_normalized_response_matrix->SetBinContent(127,7.864853e-05);
   PP_normalized_response_matrix->SetBinContent(141,0.0004013163);
   PP_normalized_response_matrix->SetBinContent(142,2.965369);
   PP_normalized_response_matrix->SetBinContent(143,15.85303);
   PP_normalized_response_matrix->SetBinContent(144,1.205775);
   PP_normalized_response_matrix->SetBinContent(145,0.08122411);
   PP_normalized_response_matrix->SetBinContent(146,0.02203112);
   PP_normalized_response_matrix->SetBinContent(147,0.008505055);
   PP_normalized_response_matrix->SetBinContent(148,0.003328861);
   PP_normalized_response_matrix->SetBinContent(149,0.001898339);
   PP_normalized_response_matrix->SetBinContent(150,0.0008744792);
   PP_normalized_response_matrix->SetBinContent(151,0.0004993218);
   PP_normalized_response_matrix->SetBinContent(152,0.0003799283);
   PP_normalized_response_matrix->SetBinContent(153,0.000487173);
   PP_normalized_response_matrix->SetBinContent(154,0.000253931);
   PP_normalized_response_matrix->SetBinContent(155,0.0001173087);
   PP_normalized_response_matrix->SetBinContent(156,8.039497e-05);
   PP_normalized_response_matrix->SetBinContent(157,0.0002163188);
   PP_normalized_response_matrix->SetBinContent(158,9.367736e-05);
   PP_normalized_response_matrix->SetBinContent(159,0.0001901999);
   PP_normalized_response_matrix->SetBinContent(160,7.389253e-05);
   PP_normalized_response_matrix->SetBinContent(161,6.358922e-05);
   PP_normalized_response_matrix->SetBinContent(162,2.609675e-05);
   PP_normalized_response_matrix->SetBinContent(176,1.380022e-05);
   PP_normalized_response_matrix->SetBinContent(177,0.02520432);
   PP_normalized_response_matrix->SetBinContent(178,9.840767);
   PP_normalized_response_matrix->SetBinContent(179,9.674443);
   PP_normalized_response_matrix->SetBinContent(180,0.5114849);
   PP_normalized_response_matrix->SetBinContent(181,0.07256958);
   PP_normalized_response_matrix->SetBinContent(182,0.02772152);
   PP_normalized_response_matrix->SetBinContent(183,0.01191131);
   PP_normalized_response_matrix->SetBinContent(184,0.007842244);
   PP_normalized_response_matrix->SetBinContent(185,0.002433161);
   PP_normalized_response_matrix->SetBinContent(186,0.001729648);
   PP_normalized_response_matrix->SetBinContent(187,0.0006744435);
   PP_normalized_response_matrix->SetBinContent(188,0.0007041947);
   PP_normalized_response_matrix->SetBinContent(189,0.0008889338);
   PP_normalized_response_matrix->SetBinContent(190,0.0004964265);
   PP_normalized_response_matrix->SetBinContent(191,0.0003282946);
   PP_normalized_response_matrix->SetBinContent(192,0.0004112007);
   PP_normalized_response_matrix->SetBinContent(193,0.0002116697);
   PP_normalized_response_matrix->SetBinContent(194,0.000142537);
   PP_normalized_response_matrix->SetBinContent(195,0.0002203074);
   PP_normalized_response_matrix->SetBinContent(196,0.0004276473);
   PP_normalized_response_matrix->SetBinContent(197,0.0001234772);
   PP_normalized_response_matrix->SetBinContent(199,9.40488e-05);
   PP_normalized_response_matrix->SetBinContent(201,0.0007418309);
   PP_normalized_response_matrix->SetBinContent(211,9.425197e-07);
   PP_normalized_response_matrix->SetBinContent(212,0.000352744);
   PP_normalized_response_matrix->SetBinContent(213,0.7190059);
   PP_normalized_response_matrix->SetBinContent(214,14.45886);
   PP_normalized_response_matrix->SetBinContent(215,4.539304);
   PP_normalized_response_matrix->SetBinContent(216,0.2676092);
   PP_normalized_response_matrix->SetBinContent(217,0.0694267);
   PP_normalized_response_matrix->SetBinContent(218,0.02992621);
   PP_normalized_response_matrix->SetBinContent(219,0.01208421);
   PP_normalized_response_matrix->SetBinContent(220,0.006616049);
   PP_normalized_response_matrix->SetBinContent(221,0.00345325);
   PP_normalized_response_matrix->SetBinContent(222,0.001930809);
   PP_normalized_response_matrix->SetBinContent(223,0.002335645);
   PP_normalized_response_matrix->SetBinContent(224,0.001253131);
   PP_normalized_response_matrix->SetBinContent(225,0.0006684234);
   PP_normalized_response_matrix->SetBinContent(226,0.0006038808);
   PP_normalized_response_matrix->SetBinContent(227,0.0005179138);
   PP_normalized_response_matrix->SetBinContent(228,0.0005845876);
   PP_normalized_response_matrix->SetBinContent(229,0.0006423264);
   PP_normalized_response_matrix->SetBinContent(230,0.0003227879);
   PP_normalized_response_matrix->SetBinContent(231,0.0004447174);
   PP_normalized_response_matrix->SetBinContent(232,0.0003221592);
   PP_normalized_response_matrix->SetBinContent(233,0.0002699585);
   PP_normalized_response_matrix->SetBinContent(246,2.002598e-07);
   PP_normalized_response_matrix->SetBinContent(247,4.476591e-05);
   PP_normalized_response_matrix->SetBinContent(248,0.009635505);
   PP_normalized_response_matrix->SetBinContent(249,4.344537);
   PP_normalized_response_matrix->SetBinContent(250,13.39454);
   PP_normalized_response_matrix->SetBinContent(251,2.009352);
   PP_normalized_response_matrix->SetBinContent(252,0.1718017);
   PP_normalized_response_matrix->SetBinContent(253,0.06395588);
   PP_normalized_response_matrix->SetBinContent(254,0.03418167);
   PP_normalized_response_matrix->SetBinContent(255,0.01566434);
   PP_normalized_response_matrix->SetBinContent(256,0.007654822);
   PP_normalized_response_matrix->SetBinContent(257,0.004597196);
   PP_normalized_response_matrix->SetBinContent(258,0.003290951);
   PP_normalized_response_matrix->SetBinContent(259,0.002105025);
   PP_normalized_response_matrix->SetBinContent(260,0.001513439);
   PP_normalized_response_matrix->SetBinContent(261,0.001169947);
   PP_normalized_response_matrix->SetBinContent(262,0.0008289922);
   PP_normalized_response_matrix->SetBinContent(263,0.0006608366);
   PP_normalized_response_matrix->SetBinContent(264,0.0007785858);
   PP_normalized_response_matrix->SetBinContent(265,0.0006748299);
   PP_normalized_response_matrix->SetBinContent(266,0.0005352572);
   PP_normalized_response_matrix->SetBinContent(267,0.0007871975);
   PP_normalized_response_matrix->SetBinContent(268,0.0002223175);
   PP_normalized_response_matrix->SetBinContent(269,0.0006153422);
   PP_normalized_response_matrix->SetBinContent(270,0.0009339279);
   PP_normalized_response_matrix->SetBinContent(272,0.0009570511);
   PP_normalized_response_matrix->SetBinContent(274,0.00412206);
   PP_normalized_response_matrix->SetBinContent(281,5.417469e-08);
   PP_normalized_response_matrix->SetBinContent(282,3.427086e-06);
   PP_normalized_response_matrix->SetBinContent(283,0.000602489);
   PP_normalized_response_matrix->SetBinContent(284,0.2104821);
   PP_normalized_response_matrix->SetBinContent(285,9.746062);
   PP_normalized_response_matrix->SetBinContent(286,8.933906);
   PP_normalized_response_matrix->SetBinContent(287,0.9111037);
   PP_normalized_response_matrix->SetBinContent(288,0.1253937);
   PP_normalized_response_matrix->SetBinContent(289,0.0590046);
   PP_normalized_response_matrix->SetBinContent(290,0.03281159);
   PP_normalized_response_matrix->SetBinContent(291,0.01785285);
   PP_normalized_response_matrix->SetBinContent(292,0.01032022);
   PP_normalized_response_matrix->SetBinContent(293,0.007741129);
   PP_normalized_response_matrix->SetBinContent(294,0.003929616);
   PP_normalized_response_matrix->SetBinContent(295,0.002901739);
   PP_normalized_response_matrix->SetBinContent(296,0.001606626);
   PP_normalized_response_matrix->SetBinContent(297,0.001626465);
   PP_normalized_response_matrix->SetBinContent(298,0.0007162225);
   PP_normalized_response_matrix->SetBinContent(299,0.001069081);
   PP_normalized_response_matrix->SetBinContent(300,0.0008154337);
   PP_normalized_response_matrix->SetBinContent(301,0.0008115601);
   PP_normalized_response_matrix->SetBinContent(302,0.0009237897);
   PP_normalized_response_matrix->SetBinContent(303,0.0005545);
   PP_normalized_response_matrix->SetBinContent(304,0.0003840632);
   PP_normalized_response_matrix->SetBinContent(305,0.0004532922);
   PP_normalized_response_matrix->SetBinContent(316,1.376456e-08);
   PP_normalized_response_matrix->SetBinContent(317,1.91938e-07);
   PP_normalized_response_matrix->SetBinContent(318,0.0001528499);
   PP_normalized_response_matrix->SetBinContent(319,0.005976485);
   PP_normalized_response_matrix->SetBinContent(320,1.626755);
   PP_normalized_response_matrix->SetBinContent(321,12.72383);
   PP_normalized_response_matrix->SetBinContent(322,4.950411);
   PP_normalized_response_matrix->SetBinContent(323,0.4578983);
   PP_normalized_response_matrix->SetBinContent(324,0.09862057);
   PP_normalized_response_matrix->SetBinContent(325,0.05126711);
   PP_normalized_response_matrix->SetBinContent(326,0.03037495);
   PP_normalized_response_matrix->SetBinContent(327,0.01730119);
   PP_normalized_response_matrix->SetBinContent(328,0.009999718);
   PP_normalized_response_matrix->SetBinContent(329,0.006498551);
   PP_normalized_response_matrix->SetBinContent(330,0.004976694);
   PP_normalized_response_matrix->SetBinContent(331,0.003810422);
   PP_normalized_response_matrix->SetBinContent(332,0.002058061);
   PP_normalized_response_matrix->SetBinContent(333,0.002027646);
   PP_normalized_response_matrix->SetBinContent(334,0.001506149);
   PP_normalized_response_matrix->SetBinContent(335,0.00191866);
   PP_normalized_response_matrix->SetBinContent(336,0.001456476);
   PP_normalized_response_matrix->SetBinContent(337,0.001687585);
   PP_normalized_response_matrix->SetBinContent(338,0.001855201);
   PP_normalized_response_matrix->SetBinContent(339,0.0003017708);
   PP_normalized_response_matrix->SetBinContent(340,0.0006423239);
   PP_normalized_response_matrix->SetBinContent(341,0.001253929);
   PP_normalized_response_matrix->SetBinContent(351,6.743829e-09);
   PP_normalized_response_matrix->SetBinContent(352,1.044584e-07);
   PP_normalized_response_matrix->SetBinContent(353,3.099225e-05);
   PP_normalized_response_matrix->SetBinContent(354,0.0005473577);
   PP_normalized_response_matrix->SetBinContent(355,0.07623401);
   PP_normalized_response_matrix->SetBinContent(356,5.316514);
   PP_normalized_response_matrix->SetBinContent(357,11.58308);
   PP_normalized_response_matrix->SetBinContent(358,2.553602);
   PP_normalized_response_matrix->SetBinContent(359,0.2686801);
   PP_normalized_response_matrix->SetBinContent(360,0.08174436);
   PP_normalized_response_matrix->SetBinContent(361,0.04532862);
   PP_normalized_response_matrix->SetBinContent(362,0.02997763);
   PP_normalized_response_matrix->SetBinContent(363,0.02104135);
   PP_normalized_response_matrix->SetBinContent(364,0.01547653);
   PP_normalized_response_matrix->SetBinContent(365,0.006740178);
   PP_normalized_response_matrix->SetBinContent(366,0.005658609);
   PP_normalized_response_matrix->SetBinContent(367,0.004514905);
   PP_normalized_response_matrix->SetBinContent(368,0.003267874);
   PP_normalized_response_matrix->SetBinContent(369,0.002811599);
   PP_normalized_response_matrix->SetBinContent(370,0.001711769);
   PP_normalized_response_matrix->SetBinContent(371,0.001324889);
   PP_normalized_response_matrix->SetBinContent(372,0.0007340439);
   PP_normalized_response_matrix->SetBinContent(373,0.001222936);
   PP_normalized_response_matrix->SetBinContent(374,0.001260559);
   PP_normalized_response_matrix->SetBinContent(375,0.0022333);
   PP_normalized_response_matrix->SetBinContent(386,1.70685e-09);
   PP_normalized_response_matrix->SetBinContent(387,2.701273e-09);
   PP_normalized_response_matrix->SetBinContent(388,3.018099e-06);
   PP_normalized_response_matrix->SetBinContent(389,0.0001847365);
   PP_normalized_response_matrix->SetBinContent(390,0.004520958);
   PP_normalized_response_matrix->SetBinContent(391,0.6081228);
   PP_normalized_response_matrix->SetBinContent(392,9.468015);
   PP_normalized_response_matrix->SetBinContent(393,8.247456);
   PP_normalized_response_matrix->SetBinContent(394,1.293089);
   PP_normalized_response_matrix->SetBinContent(395,0.182103);
   PP_normalized_response_matrix->SetBinContent(396,0.07406097);
   PP_normalized_response_matrix->SetBinContent(397,0.04479636);
   PP_normalized_response_matrix->SetBinContent(398,0.02908853);
   PP_normalized_response_matrix->SetBinContent(399,0.01723977);
   PP_normalized_response_matrix->SetBinContent(400,0.01072243);
   PP_normalized_response_matrix->SetBinContent(401,0.007524478);
   PP_normalized_response_matrix->SetBinContent(402,0.005757254);
   PP_normalized_response_matrix->SetBinContent(403,0.004376896);
   PP_normalized_response_matrix->SetBinContent(404,0.003426256);
   PP_normalized_response_matrix->SetBinContent(405,0.003426824);
   PP_normalized_response_matrix->SetBinContent(406,0.002633656);
   PP_normalized_response_matrix->SetBinContent(407,0.00202417);
   PP_normalized_response_matrix->SetBinContent(408,0.002414948);
   PP_normalized_response_matrix->SetBinContent(409,0.00145278);
   PP_normalized_response_matrix->SetBinContent(410,0.002786245);
   PP_normalized_response_matrix->SetBinContent(411,0.0004055072);
   PP_normalized_response_matrix->SetBinContent(421,5.64459e-10);
   PP_normalized_response_matrix->SetBinContent(422,1.700354e-09);
   PP_normalized_response_matrix->SetBinContent(423,3.101346e-07);
   PP_normalized_response_matrix->SetBinContent(424,5.001348e-05);
   PP_normalized_response_matrix->SetBinContent(425,0.0005992776);
   PP_normalized_response_matrix->SetBinContent(426,0.03570376);
   PP_normalized_response_matrix->SetBinContent(427,2.536552);
   PP_normalized_response_matrix->SetBinContent(428,11.33209);
   PP_normalized_response_matrix->SetBinContent(429,5.094918);
   PP_normalized_response_matrix->SetBinContent(430,0.6922407);
   PP_normalized_response_matrix->SetBinContent(431,0.1226366);
   PP_normalized_response_matrix->SetBinContent(432,0.0568535);
   PP_normalized_response_matrix->SetBinContent(433,0.04015812);
   PP_normalized_response_matrix->SetBinContent(434,0.0270408);
   PP_normalized_response_matrix->SetBinContent(435,0.02031056);
   PP_normalized_response_matrix->SetBinContent(436,0.01251863);
   PP_normalized_response_matrix->SetBinContent(437,0.008317355);
   PP_normalized_response_matrix->SetBinContent(438,0.005287253);
   PP_normalized_response_matrix->SetBinContent(439,0.005380754);
   PP_normalized_response_matrix->SetBinContent(440,0.004413947);
   PP_normalized_response_matrix->SetBinContent(441,0.003368236);
   PP_normalized_response_matrix->SetBinContent(442,0.002877885);
   PP_normalized_response_matrix->SetBinContent(443,0.001155578);
   PP_normalized_response_matrix->SetBinContent(444,0.002540655);
   PP_normalized_response_matrix->SetBinContent(445,0.0002396137);
   PP_normalized_response_matrix->SetBinContent(446,0.0003446783);
   PP_normalized_response_matrix->SetBinContent(447,0.001013878);
   PP_normalized_response_matrix->SetBinContent(448,0.005638967);
   PP_normalized_response_matrix->SetBinContent(456,1.253634e-10);
   PP_normalized_response_matrix->SetBinContent(457,3.878642e-10);
   PP_normalized_response_matrix->SetBinContent(458,5.871697e-08);
   PP_normalized_response_matrix->SetBinContent(459,1.164712e-05);
   PP_normalized_response_matrix->SetBinContent(460,0.000229853);
   PP_normalized_response_matrix->SetBinContent(461,0.002542654);
   PP_normalized_response_matrix->SetBinContent(462,0.2493628);
   PP_normalized_response_matrix->SetBinContent(463,5.906827);
   PP_normalized_response_matrix->SetBinContent(464,10.22048);
   PP_normalized_response_matrix->SetBinContent(465,2.920598);
   PP_normalized_response_matrix->SetBinContent(466,0.3782306);
   PP_normalized_response_matrix->SetBinContent(467,0.09980948);
   PP_normalized_response_matrix->SetBinContent(468,0.05096008);
   PP_normalized_response_matrix->SetBinContent(469,0.03633901);
   PP_normalized_response_matrix->SetBinContent(470,0.02530739);
   PP_normalized_response_matrix->SetBinContent(471,0.01887386);
   PP_normalized_response_matrix->SetBinContent(472,0.01312248);
   PP_normalized_response_matrix->SetBinContent(473,0.009105854);
   PP_normalized_response_matrix->SetBinContent(474,0.007704164);
   PP_normalized_response_matrix->SetBinContent(475,0.004335888);
   PP_normalized_response_matrix->SetBinContent(476,0.005049818);
   PP_normalized_response_matrix->SetBinContent(477,0.004368457);
   PP_normalized_response_matrix->SetBinContent(478,0.003098791);
   PP_normalized_response_matrix->SetBinContent(479,0.001729068);
   PP_normalized_response_matrix->SetBinContent(480,0.0008337671);
   PP_normalized_response_matrix->SetBinContent(481,0.002631794);
   PP_normalized_response_matrix->SetBinContent(483,0.01229526);
   PP_normalized_response_matrix->SetBinContent(491,1.121166e-10);
   PP_normalized_response_matrix->SetBinContent(492,4.246982e-11);
   PP_normalized_response_matrix->SetBinContent(493,4.118851e-08);
   PP_normalized_response_matrix->SetBinContent(494,1.660249e-06);
   PP_normalized_response_matrix->SetBinContent(495,8.723273e-05);
   PP_normalized_response_matrix->SetBinContent(496,0.0005875748);
   PP_normalized_response_matrix->SetBinContent(497,0.01841095);
   PP_normalized_response_matrix->SetBinContent(498,1.13856);
   PP_normalized_response_matrix->SetBinContent(499,9.068623);
   PP_normalized_response_matrix->SetBinContent(500,7.708164);
   PP_normalized_response_matrix->SetBinContent(501,1.619787);
   PP_normalized_response_matrix->SetBinContent(502,0.2421625);
   PP_normalized_response_matrix->SetBinContent(503,0.08204915);
   PP_normalized_response_matrix->SetBinContent(504,0.04847986);
   PP_normalized_response_matrix->SetBinContent(505,0.03515177);
   PP_normalized_response_matrix->SetBinContent(506,0.02521368);
   PP_normalized_response_matrix->SetBinContent(507,0.01860266);
   PP_normalized_response_matrix->SetBinContent(508,0.01269687);
   PP_normalized_response_matrix->SetBinContent(509,0.008547602);
   PP_normalized_response_matrix->SetBinContent(510,0.00738278);
   PP_normalized_response_matrix->SetBinContent(511,0.005806841);
   PP_normalized_response_matrix->SetBinContent(512,0.004121373);
   PP_normalized_response_matrix->SetBinContent(513,0.002840072);
   PP_normalized_response_matrix->SetBinContent(514,0.003306216);
   PP_normalized_response_matrix->SetBinContent(515,0.004046081);
   PP_normalized_response_matrix->SetBinContent(516,0.003906137);
   PP_normalized_response_matrix->SetBinContent(518,0.004152649);
   PP_normalized_response_matrix->SetBinContent(526,1.968126e-10);
   PP_normalized_response_matrix->SetBinContent(527,1.603864e-11);
   PP_normalized_response_matrix->SetBinContent(528,3.051887e-09);
   PP_normalized_response_matrix->SetBinContent(529,6.708646e-07);
   PP_normalized_response_matrix->SetBinContent(530,3.001121e-05);
   PP_normalized_response_matrix->SetBinContent(531,0.0002311237);
   PP_normalized_response_matrix->SetBinContent(532,0.002053984);
   PP_normalized_response_matrix->SetBinContent(533,0.114621);
   PP_normalized_response_matrix->SetBinContent(534,3.264334);
   PP_normalized_response_matrix->SetBinContent(535,10.2006);
   PP_normalized_response_matrix->SetBinContent(536,5.161949);
   PP_normalized_response_matrix->SetBinContent(537,0.9067354);
   PP_normalized_response_matrix->SetBinContent(538,0.1638265);
   PP_normalized_response_matrix->SetBinContent(539,0.06892931);
   PP_normalized_response_matrix->SetBinContent(540,0.04131741);
   PP_normalized_response_matrix->SetBinContent(541,0.03316949);
   PP_normalized_response_matrix->SetBinContent(542,0.02279372);
   PP_normalized_response_matrix->SetBinContent(543,0.01857808);
   PP_normalized_response_matrix->SetBinContent(544,0.01524411);
   PP_normalized_response_matrix->SetBinContent(545,0.009519454);
   PP_normalized_response_matrix->SetBinContent(546,0.005630009);
   PP_normalized_response_matrix->SetBinContent(547,0.005471459);
   PP_normalized_response_matrix->SetBinContent(548,0.003465194);
   PP_normalized_response_matrix->SetBinContent(549,0.002296154);
   PP_normalized_response_matrix->SetBinContent(550,0.001342228);
   PP_normalized_response_matrix->SetBinContent(551,0.001666249);
   PP_normalized_response_matrix->SetBinContent(552,0.001386067);
   PP_normalized_response_matrix->SetBinContent(553,0.003421203);
   PP_normalized_response_matrix->SetBinContent(561,1.188445e-11);
   PP_normalized_response_matrix->SetBinContent(562,1.561955e-10);
   PP_normalized_response_matrix->SetBinContent(563,1.682161e-10);
   PP_normalized_response_matrix->SetBinContent(564,2.210636e-08);
   PP_normalized_response_matrix->SetBinContent(565,6.284499e-06);
   PP_normalized_response_matrix->SetBinContent(566,8.748909e-05);
   PP_normalized_response_matrix->SetBinContent(567,0.0004964584);
   PP_normalized_response_matrix->SetBinContent(568,0.01039935);
   PP_normalized_response_matrix->SetBinContent(569,0.5095328);
   PP_normalized_response_matrix->SetBinContent(570,6.182449);
   PP_normalized_response_matrix->SetBinContent(571,9.244587);
   PP_normalized_response_matrix->SetBinContent(572,3.222826);
   PP_normalized_response_matrix->SetBinContent(573,0.5293453);
   PP_normalized_response_matrix->SetBinContent(574,0.1190065);
   PP_normalized_response_matrix->SetBinContent(575,0.05756262);
   PP_normalized_response_matrix->SetBinContent(576,0.03908585);
   PP_normalized_response_matrix->SetBinContent(577,0.02937794);
   PP_normalized_response_matrix->SetBinContent(578,0.02411567);
   PP_normalized_response_matrix->SetBinContent(579,0.01825909);
   PP_normalized_response_matrix->SetBinContent(580,0.01384355);
   PP_normalized_response_matrix->SetBinContent(581,0.009375787);
   PP_normalized_response_matrix->SetBinContent(582,0.01381198);
   PP_normalized_response_matrix->SetBinContent(583,0.006427058);
   PP_normalized_response_matrix->SetBinContent(584,0.00612873);
   PP_normalized_response_matrix->SetBinContent(585,0.003541825);
   PP_normalized_response_matrix->SetBinContent(586,0.003416073);
   PP_normalized_response_matrix->SetBinContent(587,0.004309613);
   PP_normalized_response_matrix->SetBinContent(588,0.001455266);
   PP_normalized_response_matrix->SetBinContent(589,0.01419173);
   PP_normalized_response_matrix->SetBinContent(596,4.305944e-12);
   PP_normalized_response_matrix->SetBinContent(597,1.543085e-11);
   PP_normalized_response_matrix->SetBinContent(598,2.423042e-10);
   PP_normalized_response_matrix->SetBinContent(599,4.24807e-09);
   PP_normalized_response_matrix->SetBinContent(600,6.833471e-06);
   PP_normalized_response_matrix->SetBinContent(601,2.835101e-05);
   PP_normalized_response_matrix->SetBinContent(602,0.0001744913);
   PP_normalized_response_matrix->SetBinContent(603,0.001649195);
   PP_normalized_response_matrix->SetBinContent(604,0.05758868);
   PP_normalized_response_matrix->SetBinContent(605,1.645203);
   PP_normalized_response_matrix->SetBinContent(606,8.569921);
   PP_normalized_response_matrix->SetBinContent(607,7.243342);
   PP_normalized_response_matrix->SetBinContent(608,1.938249);
   PP_normalized_response_matrix->SetBinContent(609,0.3235205);
   PP_normalized_response_matrix->SetBinContent(610,0.09312183);
   PP_normalized_response_matrix->SetBinContent(611,0.05328126);
   PP_normalized_response_matrix->SetBinContent(612,0.03614287);
   PP_normalized_response_matrix->SetBinContent(613,0.02627143);
   PP_normalized_response_matrix->SetBinContent(614,0.02111925);
   PP_normalized_response_matrix->SetBinContent(615,0.01671143);
   PP_normalized_response_matrix->SetBinContent(616,0.01218904);
   PP_normalized_response_matrix->SetBinContent(617,0.009525169);
   PP_normalized_response_matrix->SetBinContent(618,0.006146881);
   PP_normalized_response_matrix->SetBinContent(619,0.007924405);
   PP_normalized_response_matrix->SetBinContent(620,0.005677233);
   PP_normalized_response_matrix->SetBinContent(621,0.00800232);
   PP_normalized_response_matrix->SetBinContent(622,0.003029265);
   PP_normalized_response_matrix->SetBinContent(631,6.203466e-11);
   PP_normalized_response_matrix->SetBinContent(632,3.386822e-13);
   PP_normalized_response_matrix->SetBinContent(633,1.969887e-12);
   PP_normalized_response_matrix->SetBinContent(634,3.181779e-09);
   PP_normalized_response_matrix->SetBinContent(635,1.397632e-07);
   PP_normalized_response_matrix->SetBinContent(636,1.205008e-05);
   PP_normalized_response_matrix->SetBinContent(637,9.678233e-05);
   PP_normalized_response_matrix->SetBinContent(638,0.0004842553);
   PP_normalized_response_matrix->SetBinContent(639,0.006407872);
   PP_normalized_response_matrix->SetBinContent(640,0.2407589);
   PP_normalized_response_matrix->SetBinContent(641,3.757669);
   PP_normalized_response_matrix->SetBinContent(642,9.293329);
   PP_normalized_response_matrix->SetBinContent(643,5.125407);
   PP_normalized_response_matrix->SetBinContent(644,1.13853);
   PP_normalized_response_matrix->SetBinContent(645,0.2144094);
   PP_normalized_response_matrix->SetBinContent(646,0.07998401);
   PP_normalized_response_matrix->SetBinContent(647,0.04790227);
   PP_normalized_response_matrix->SetBinContent(648,0.03568252);
   PP_normalized_response_matrix->SetBinContent(649,0.02581582);
   PP_normalized_response_matrix->SetBinContent(650,0.0183613);
   PP_normalized_response_matrix->SetBinContent(651,0.01481856);
   PP_normalized_response_matrix->SetBinContent(652,0.01012121);
   PP_normalized_response_matrix->SetBinContent(653,0.00706915);
   PP_normalized_response_matrix->SetBinContent(654,0.006987907);
   PP_normalized_response_matrix->SetBinContent(655,0.006251528);
   PP_normalized_response_matrix->SetBinContent(656,0.002561532);
   PP_normalized_response_matrix->SetBinContent(657,0.009315308);
   PP_normalized_response_matrix->SetBinContent(658,0.001908682);
   PP_normalized_response_matrix->SetBinContent(666,1.761723e-12);
   PP_normalized_response_matrix->SetBinContent(667,3.347474e-13);
   PP_normalized_response_matrix->SetBinContent(668,1.686083e-11);
   PP_normalized_response_matrix->SetBinContent(669,1.445209e-10);
   PP_normalized_response_matrix->SetBinContent(670,1.439311e-07);
   PP_normalized_response_matrix->SetBinContent(671,4.37547e-06);
   PP_normalized_response_matrix->SetBinContent(672,5.440494e-05);
   PP_normalized_response_matrix->SetBinContent(673,0.0001693547);
   PP_normalized_response_matrix->SetBinContent(674,0.00132902);
   PP_normalized_response_matrix->SetBinContent(675,0.03021607);
   PP_normalized_response_matrix->SetBinContent(676,0.8180786);
   PP_normalized_response_matrix->SetBinContent(677,6.235885);
   PP_normalized_response_matrix->SetBinContent(678,8.468383);
   PP_normalized_response_matrix->SetBinContent(679,3.435829);
   PP_normalized_response_matrix->SetBinContent(680,0.6842657);
   PP_normalized_response_matrix->SetBinContent(681,0.1510245);
   PP_normalized_response_matrix->SetBinContent(682,0.06762088);
   PP_normalized_response_matrix->SetBinContent(683,0.04119263);
   PP_normalized_response_matrix->SetBinContent(684,0.03134695);
   PP_normalized_response_matrix->SetBinContent(685,0.02400186);
   PP_normalized_response_matrix->SetBinContent(686,0.01838913);
   PP_normalized_response_matrix->SetBinContent(687,0.01354489);
   PP_normalized_response_matrix->SetBinContent(688,0.01159095);
   PP_normalized_response_matrix->SetBinContent(689,0.008987745);
   PP_normalized_response_matrix->SetBinContent(690,0.006213297);
   PP_normalized_response_matrix->SetBinContent(691,0.005757647);
   PP_normalized_response_matrix->SetBinContent(692,0.007439957);
   PP_normalized_response_matrix->SetBinContent(693,0.009521136);
   PP_normalized_response_matrix->SetBinContent(701,5.115649e-13);
   PP_normalized_response_matrix->SetBinContent(704,1.806429e-10);
   PP_normalized_response_matrix->SetBinContent(705,4.847004e-08);
   PP_normalized_response_matrix->SetBinContent(706,6.410797e-07);
   PP_normalized_response_matrix->SetBinContent(707,1.79945e-05);
   PP_normalized_response_matrix->SetBinContent(708,9.95581e-05);
   PP_normalized_response_matrix->SetBinContent(709,0.0004759493);
   PP_normalized_response_matrix->SetBinContent(710,0.0038472);
   PP_normalized_response_matrix->SetBinContent(711,0.1232856);
   PP_normalized_response_matrix->SetBinContent(712,2.096345);
   PP_normalized_response_matrix->SetBinContent(713,8.053351);
   PP_normalized_response_matrix->SetBinContent(714,6.851633);
   PP_normalized_response_matrix->SetBinContent(715,2.191061);
   PP_normalized_response_matrix->SetBinContent(716,0.4245561);
   PP_normalized_response_matrix->SetBinContent(717,0.1149287);
   PP_normalized_response_matrix->SetBinContent(718,0.06082064);
   PP_normalized_response_matrix->SetBinContent(719,0.04465628);
   PP_normalized_response_matrix->SetBinContent(720,0.0298006);
   PP_normalized_response_matrix->SetBinContent(721,0.02096592);
   PP_normalized_response_matrix->SetBinContent(722,0.01665262);
   PP_normalized_response_matrix->SetBinContent(723,0.01275619);
   PP_normalized_response_matrix->SetBinContent(724,0.01164505);
   PP_normalized_response_matrix->SetBinContent(725,0.01277596);
   PP_normalized_response_matrix->SetBinContent(726,0.007678283);
   PP_normalized_response_matrix->SetBinContent(727,0.001227173);
   PP_normalized_response_matrix->SetBinContent(728,0.01527775);
   PP_normalized_response_matrix->SetBinContent(729,0.007119015);
   PP_normalized_response_matrix->SetBinContent(734,0.5353056);
   PP_normalized_response_matrix->SetBinContent(736,5.179008e-12);
   PP_normalized_response_matrix->SetBinContent(738,2.650009e-10);
   PP_normalized_response_matrix->SetBinContent(739,1.632022e-10);
   PP_normalized_response_matrix->SetBinContent(740,2.41524e-09);
   PP_normalized_response_matrix->SetBinContent(741,2.05845e-07);
   PP_normalized_response_matrix->SetBinContent(742,5.002053e-06);
   PP_normalized_response_matrix->SetBinContent(743,5.587039e-05);
   PP_normalized_response_matrix->SetBinContent(744,0.0001380896);
   PP_normalized_response_matrix->SetBinContent(745,0.0009240741);
   PP_normalized_response_matrix->SetBinContent(746,0.01850391);
   PP_normalized_response_matrix->SetBinContent(747,0.4120759);
   PP_normalized_response_matrix->SetBinContent(748,4.079176);
   PP_normalized_response_matrix->SetBinContent(749,8.503875);
   PP_normalized_response_matrix->SetBinContent(750,5.107301);
   PP_normalized_response_matrix->SetBinContent(751,1.369089);
   PP_normalized_response_matrix->SetBinContent(752,0.2769174);
   PP_normalized_response_matrix->SetBinContent(753,0.09114328);
   PP_normalized_response_matrix->SetBinContent(754,0.05618225);
   PP_normalized_response_matrix->SetBinContent(755,0.03677452);
   PP_normalized_response_matrix->SetBinContent(756,0.02633166);
   PP_normalized_response_matrix->SetBinContent(757,0.02160881);
   PP_normalized_response_matrix->SetBinContent(758,0.01643105);
   PP_normalized_response_matrix->SetBinContent(759,0.01151561);
   PP_normalized_response_matrix->SetBinContent(760,0.01164077);
   PP_normalized_response_matrix->SetBinContent(761,0.006992985);
   PP_normalized_response_matrix->SetBinContent(762,0.00488399);
   PP_normalized_response_matrix->SetBinContent(763,0.005875973);
   PP_normalized_response_matrix->SetBinContent(768,0.1282278);
   PP_normalized_response_matrix->SetBinContent(771,1.380604e-13);
   PP_normalized_response_matrix->SetBinContent(774,5.340375e-11);
   PP_normalized_response_matrix->SetBinContent(775,1.039336e-09);
   PP_normalized_response_matrix->SetBinContent(776,1.525907e-07);
   PP_normalized_response_matrix->SetBinContent(777,1.477184e-06);
   PP_normalized_response_matrix->SetBinContent(778,2.435613e-05);
   PP_normalized_response_matrix->SetBinContent(779,7.693154e-05);
   PP_normalized_response_matrix->SetBinContent(780,0.000373493);
   PP_normalized_response_matrix->SetBinContent(781,0.00236591);
   PP_normalized_response_matrix->SetBinContent(782,0.06726287);
   PP_normalized_response_matrix->SetBinContent(783,1.133596);
   PP_normalized_response_matrix->SetBinContent(784,6.177342);
   PP_normalized_response_matrix->SetBinContent(785,7.790928);
   PP_normalized_response_matrix->SetBinContent(786,3.5574);
   PP_normalized_response_matrix->SetBinContent(787,0.8509462);
   PP_normalized_response_matrix->SetBinContent(788,0.187178);
   PP_normalized_response_matrix->SetBinContent(789,0.07529375);
   PP_normalized_response_matrix->SetBinContent(790,0.04822539);
   PP_normalized_response_matrix->SetBinContent(791,0.03377537);
   PP_normalized_response_matrix->SetBinContent(792,0.02334784);
   PP_normalized_response_matrix->SetBinContent(793,0.01725922);
   PP_normalized_response_matrix->SetBinContent(794,0.01028613);
   PP_normalized_response_matrix->SetBinContent(795,0.01181446);
   PP_normalized_response_matrix->SetBinContent(796,0.01308588);
   PP_normalized_response_matrix->SetBinContent(797,0.006103449);
   PP_normalized_response_matrix->SetBinContent(798,0.008317134);
   PP_normalized_response_matrix->SetBinContent(799,0.002505614);
   PP_normalized_response_matrix->SetBinContent(806,3.864438e-14);
   PP_normalized_response_matrix->SetBinContent(807,2.058082e-13);
   PP_normalized_response_matrix->SetBinContent(811,5.308129e-09);
   PP_normalized_response_matrix->SetBinContent(812,3.900537e-06);
   PP_normalized_response_matrix->SetBinContent(813,1.506956e-05);
   PP_normalized_response_matrix->SetBinContent(814,5.24555e-05);
   PP_normalized_response_matrix->SetBinContent(815,0.0002848581);
   PP_normalized_response_matrix->SetBinContent(816,0.0007993052);
   PP_normalized_response_matrix->SetBinContent(817,0.009998403);
   PP_normalized_response_matrix->SetBinContent(818,0.2163174);
   PP_normalized_response_matrix->SetBinContent(819,2.482307);
   PP_normalized_response_matrix->SetBinContent(820,7.541272);
   PP_normalized_response_matrix->SetBinContent(821,6.495371);
   PP_normalized_response_matrix->SetBinContent(822,2.377872);
   PP_normalized_response_matrix->SetBinContent(823,0.5281219);
   PP_normalized_response_matrix->SetBinContent(824,0.1441937);
   PP_normalized_response_matrix->SetBinContent(825,0.06880939);
   PP_normalized_response_matrix->SetBinContent(826,0.04205017);
   PP_normalized_response_matrix->SetBinContent(827,0.03021252);
   PP_normalized_response_matrix->SetBinContent(828,0.0234083);
   PP_normalized_response_matrix->SetBinContent(829,0.01755854);
   PP_normalized_response_matrix->SetBinContent(830,0.01102376);
   PP_normalized_response_matrix->SetBinContent(831,0.01314653);
   PP_normalized_response_matrix->SetBinContent(832,0.008862221);
   PP_normalized_response_matrix->SetBinContent(833,0.0249547);
   PP_normalized_response_matrix->SetBinContent(834,0.002548184);
   PP_normalized_response_matrix->SetBinContent(835,0.009601978);
   PP_normalized_response_matrix->SetBinContent(846,4.204486e-06);
   PP_normalized_response_matrix->SetBinContent(847,1.89332e-07);
   PP_normalized_response_matrix->SetBinContent(848,3.25527e-06);
   PP_normalized_response_matrix->SetBinContent(849,2.901269e-05);
   PP_normalized_response_matrix->SetBinContent(850,8.191651e-05);
   PP_normalized_response_matrix->SetBinContent(851,0.0006884823);
   PP_normalized_response_matrix->SetBinContent(852,0.001927676);
   PP_normalized_response_matrix->SetBinContent(853,0.03664416);
   PP_normalized_response_matrix->SetBinContent(854,0.5981181);
   PP_normalized_response_matrix->SetBinContent(855,4.309328);
   PP_normalized_response_matrix->SetBinContent(856,7.81785);
   PP_normalized_response_matrix->SetBinContent(857,5.010276);
   PP_normalized_response_matrix->SetBinContent(858,1.589409);
   PP_normalized_response_matrix->SetBinContent(859,0.3517478);
   PP_normalized_response_matrix->SetBinContent(860,0.1103223);
   PP_normalized_response_matrix->SetBinContent(861,0.05896476);
   PP_normalized_response_matrix->SetBinContent(862,0.03738532);
   PP_normalized_response_matrix->SetBinContent(863,0.03009318);
   PP_normalized_response_matrix->SetBinContent(864,0.01462869);
   PP_normalized_response_matrix->SetBinContent(865,0.01398099);
   PP_normalized_response_matrix->SetBinContent(866,0.009869623);
   PP_normalized_response_matrix->SetBinContent(867,0.01064265);
   PP_normalized_response_matrix->SetBinContent(868,0.007587419);
   PP_normalized_response_matrix->SetBinContent(869,0.003009424);
   PP_normalized_response_matrix->SetBinContent(870,0.0157035);
   PP_normalized_response_matrix->SetBinContent(876,6.99624e-13);
   PP_normalized_response_matrix->SetBinContent(877,8.273217e-12);
   PP_normalized_response_matrix->SetBinContent(881,8.229789e-10);
   PP_normalized_response_matrix->SetBinContent(882,9.432345e-08);
   PP_normalized_response_matrix->SetBinContent(883,9.475367e-07);
   PP_normalized_response_matrix->SetBinContent(884,1.193205e-05);
   PP_normalized_response_matrix->SetBinContent(885,5.153985e-05);
   PP_normalized_response_matrix->SetBinContent(886,0.0001136912);
   PP_normalized_response_matrix->SetBinContent(887,0.0005870492);
   PP_normalized_response_matrix->SetBinContent(888,0.006014862);
   PP_normalized_response_matrix->SetBinContent(889,0.1152097);
   PP_normalized_response_matrix->SetBinContent(890,1.44517);
   PP_normalized_response_matrix->SetBinContent(891,6.063178);
   PP_normalized_response_matrix->SetBinContent(892,7.256704);
   PP_normalized_response_matrix->SetBinContent(893,3.676867);
   PP_normalized_response_matrix->SetBinContent(894,1.018808);
   PP_normalized_response_matrix->SetBinContent(895,0.2455602);
   PP_normalized_response_matrix->SetBinContent(896,0.09301552);
   PP_normalized_response_matrix->SetBinContent(897,0.05593093);
   PP_normalized_response_matrix->SetBinContent(898,0.0342982);
   PP_normalized_response_matrix->SetBinContent(899,0.0212672);
   PP_normalized_response_matrix->SetBinContent(900,0.02426727);
   PP_normalized_response_matrix->SetBinContent(901,0.0136226);
   PP_normalized_response_matrix->SetBinContent(902,0.01431724);
   PP_normalized_response_matrix->SetBinContent(903,0.007265158);
   PP_normalized_response_matrix->SetBinContent(904,0.004131152);
   PP_normalized_response_matrix->SetBinContent(905,0.02614786);
   PP_normalized_response_matrix->SetBinContent(911,4.773264e-12);
   PP_normalized_response_matrix->SetBinContent(912,5.25239e-14);
   PP_normalized_response_matrix->SetBinContent(914,1.076753e-10);
   PP_normalized_response_matrix->SetBinContent(916,5.145361e-09);
   PP_normalized_response_matrix->SetBinContent(917,2.633458e-09);
   PP_normalized_response_matrix->SetBinContent(918,3.840153e-07);
   PP_normalized_response_matrix->SetBinContent(919,2.501061e-06);
   PP_normalized_response_matrix->SetBinContent(920,1.201714e-05);
   PP_normalized_response_matrix->SetBinContent(921,4.823894e-05);
   PP_normalized_response_matrix->SetBinContent(922,0.0001957457);
   PP_normalized_response_matrix->SetBinContent(923,0.001013673);
   PP_normalized_response_matrix->SetBinContent(924,0.02090136);
   PP_normalized_response_matrix->SetBinContent(925,0.329697);
   PP_normalized_response_matrix->SetBinContent(926,2.77568);
   PP_normalized_response_matrix->SetBinContent(927,7.10914);
   PP_normalized_response_matrix->SetBinContent(928,6.16245);
   PP_normalized_response_matrix->SetBinContent(929,2.552319);
   PP_normalized_response_matrix->SetBinContent(930,0.6582647);
   PP_normalized_response_matrix->SetBinContent(931,0.1817764);
   PP_normalized_response_matrix->SetBinContent(932,0.07158773);
   PP_normalized_response_matrix->SetBinContent(933,0.04968378);
   PP_normalized_response_matrix->SetBinContent(934,0.02313593);
   PP_normalized_response_matrix->SetBinContent(935,0.02163066);
   PP_normalized_response_matrix->SetBinContent(936,0.01287279);
   PP_normalized_response_matrix->SetBinContent(937,0.008062339);
   PP_normalized_response_matrix->SetBinContent(938,0.02493021);
   PP_normalized_response_matrix->SetBinContent(939,0.003140129);
   PP_normalized_response_matrix->SetBinContent(940,0.03336179);
   PP_normalized_response_matrix->SetBinContent(944,0.5436246);
   PP_normalized_response_matrix->SetBinContent(946,6.478917e-13);
   PP_normalized_response_matrix->SetBinContent(952,1.042711e-08);
   PP_normalized_response_matrix->SetBinContent(953,1.394705e-07);
   PP_normalized_response_matrix->SetBinContent(954,6.940438e-06);
   PP_normalized_response_matrix->SetBinContent(955,1.283709e-05);
   PP_normalized_response_matrix->SetBinContent(956,2.272457e-05);
   PP_normalized_response_matrix->SetBinContent(957,0.0001326791);
   PP_normalized_response_matrix->SetBinContent(958,0.0003412906);
   PP_normalized_response_matrix->SetBinContent(959,0.003439577);
   PP_normalized_response_matrix->SetBinContent(960,0.06855765);
   PP_normalized_response_matrix->SetBinContent(961,0.8200444);
   PP_normalized_response_matrix->SetBinContent(962,4.423459);
   PP_normalized_response_matrix->SetBinContent(963,7.228679);
   PP_normalized_response_matrix->SetBinContent(964,4.901377);
   PP_normalized_response_matrix->SetBinContent(965,1.727711);
   PP_normalized_response_matrix->SetBinContent(966,0.4482228);
   PP_normalized_response_matrix->SetBinContent(967,0.1380475);
   PP_normalized_response_matrix->SetBinContent(968,0.06127955);
   PP_normalized_response_matrix->SetBinContent(969,0.0309934);
   PP_normalized_response_matrix->SetBinContent(970,0.02511575);
   PP_normalized_response_matrix->SetBinContent(971,0.01377903);
   PP_normalized_response_matrix->SetBinContent(972,0.007768373);
   PP_normalized_response_matrix->SetBinContent(973,0.01340996);
   PP_normalized_response_matrix->SetBinContent(974,0.03567566);
   PP_normalized_response_matrix->SetBinContent(975,0.0203376);
   PP_normalized_response_matrix->SetBinContent(976,0.04522518);
   PP_normalized_response_matrix->SetBinContent(981,4.184312e-14);
   PP_normalized_response_matrix->SetBinContent(983,2.715156e-12);
   PP_normalized_response_matrix->SetBinContent(987,8.877061e-10);
   PP_normalized_response_matrix->SetBinContent(988,3.959744e-08);
   PP_normalized_response_matrix->SetBinContent(989,2.70543e-06);
   PP_normalized_response_matrix->SetBinContent(990,3.961078e-06);
   PP_normalized_response_matrix->SetBinContent(991,8.875341e-06);
   PP_normalized_response_matrix->SetBinContent(992,3.273652e-05);
   PP_normalized_response_matrix->SetBinContent(993,0.0001404165);
   PP_normalized_response_matrix->SetBinContent(994,0.0008535169);
   PP_normalized_response_matrix->SetBinContent(995,0.01284641);
   PP_normalized_response_matrix->SetBinContent(996,0.1926741);
   PP_normalized_response_matrix->SetBinContent(997,1.693091);
   PP_normalized_response_matrix->SetBinContent(998,5.872608);
   PP_normalized_response_matrix->SetBinContent(999,6.775655);
   PP_normalized_response_matrix->SetBinContent(1000,3.723622);
   PP_normalized_response_matrix->SetBinContent(1001,1.186857);
   PP_normalized_response_matrix->SetBinContent(1002,0.3105341);
   PP_normalized_response_matrix->SetBinContent(1003,0.1121163);
   PP_normalized_response_matrix->SetBinContent(1004,0.05810002);
   PP_normalized_response_matrix->SetBinContent(1005,0.02678477);
   PP_normalized_response_matrix->SetBinContent(1006,0.01783668);
   PP_normalized_response_matrix->SetBinContent(1007,0.01464961);
   PP_normalized_response_matrix->SetBinContent(1008,0.008472731);
   PP_normalized_response_matrix->SetBinContent(1009,0.008465493);
   PP_normalized_response_matrix->SetBinContent(1010,0.01125672);
   PP_normalized_response_matrix->SetBinContent(1022,1.165045e-09);
   PP_normalized_response_matrix->SetBinContent(1023,1.049549e-08);
   PP_normalized_response_matrix->SetBinContent(1024,1.897458e-07);
   PP_normalized_response_matrix->SetBinContent(1025,2.116009e-06);
   PP_normalized_response_matrix->SetBinContent(1026,9.286462e-06);
   PP_normalized_response_matrix->SetBinContent(1027,1.634904e-05);
   PP_normalized_response_matrix->SetBinContent(1028,0.0001022395);
   PP_normalized_response_matrix->SetBinContent(1029,0.0003804697);
   PP_normalized_response_matrix->SetBinContent(1030,0.003055335);
   PP_normalized_response_matrix->SetBinContent(1031,0.04018675);
   PP_normalized_response_matrix->SetBinContent(1032,0.4790249);
   PP_normalized_response_matrix->SetBinContent(1033,3.017666);
   PP_normalized_response_matrix->SetBinContent(1034,6.638041);
   PP_normalized_response_matrix->SetBinContent(1035,5.848338);
   PP_normalized_response_matrix->SetBinContent(1036,2.680298);
   PP_normalized_response_matrix->SetBinContent(1037,0.808945);
   PP_normalized_response_matrix->SetBinContent(1038,0.2144471);
   PP_normalized_response_matrix->SetBinContent(1039,0.08377466);
   PP_normalized_response_matrix->SetBinContent(1040,0.03676313);
   PP_normalized_response_matrix->SetBinContent(1041,0.02291031);
   PP_normalized_response_matrix->SetBinContent(1042,0.03292812);
   PP_normalized_response_matrix->SetBinContent(1043,0.009790376);
   PP_normalized_response_matrix->SetBinContent(1044,0.02643355);
   PP_normalized_response_matrix->SetBinContent(1045,0.02191777);
   PP_normalized_response_matrix->SetBinContent(1053,9.265647e-13);
   PP_normalized_response_matrix->SetBinContent(1058,3.982954e-09);
   PP_normalized_response_matrix->SetBinContent(1059,8.52762e-08);
   PP_normalized_response_matrix->SetBinContent(1060,4.262242e-06);
   PP_normalized_response_matrix->SetBinContent(1061,2.712495e-06);
   PP_normalized_response_matrix->SetBinContent(1062,5.164576e-05);
   PP_normalized_response_matrix->SetBinContent(1063,6.859709e-05);
   PP_normalized_response_matrix->SetBinContent(1064,6.897545e-05);
   PP_normalized_response_matrix->SetBinContent(1065,0.000448018);
   PP_normalized_response_matrix->SetBinContent(1066,0.00778485);
   PP_normalized_response_matrix->SetBinContent(1067,0.1153116);
   PP_normalized_response_matrix->SetBinContent(1068,1.025889);
   PP_normalized_response_matrix->SetBinContent(1069,4.476364);
   PP_normalized_response_matrix->SetBinContent(1070,6.76699);
   PP_normalized_response_matrix->SetBinContent(1071,4.77215);
   PP_normalized_response_matrix->SetBinContent(1072,1.886079);
   PP_normalized_response_matrix->SetBinContent(1073,0.5596209);
   PP_normalized_response_matrix->SetBinContent(1074,0.1721327);
   PP_normalized_response_matrix->SetBinContent(1075,0.07647113);
   PP_normalized_response_matrix->SetBinContent(1076,0.04120385);
   PP_normalized_response_matrix->SetBinContent(1077,0.03011989);
   PP_normalized_response_matrix->SetBinContent(1078,0.01733693);
   PP_normalized_response_matrix->SetBinContent(1079,0.01663581);
   PP_normalized_response_matrix->SetBinContent(1080,0.0200175);
   PP_normalized_response_matrix->SetBinContent(1081,0.07278551);
   PP_normalized_response_matrix->SetBinContent(1093,8.489103e-09);
   PP_normalized_response_matrix->SetBinContent(1094,9.429163e-09);
   PP_normalized_response_matrix->SetBinContent(1095,3.597138e-07);
   PP_normalized_response_matrix->SetBinContent(1096,1.427024e-06);
   PP_normalized_response_matrix->SetBinContent(1097,4.182685e-06);
   PP_normalized_response_matrix->SetBinContent(1098,2.570437e-05);
   PP_normalized_response_matrix->SetBinContent(1099,7.02924e-05);
   PP_normalized_response_matrix->SetBinContent(1100,0.0003703177);
   PP_normalized_response_matrix->SetBinContent(1101,0.001252726);
   PP_normalized_response_matrix->SetBinContent(1102,0.02662236);
   PP_normalized_response_matrix->SetBinContent(1103,0.2861787);
   PP_normalized_response_matrix->SetBinContent(1104,1.969142);
   PP_normalized_response_matrix->SetBinContent(1105,5.648349);
   PP_normalized_response_matrix->SetBinContent(1106,6.333398);
   PP_normalized_response_matrix->SetBinContent(1107,3.72197);
   PP_normalized_response_matrix->SetBinContent(1108,1.314098);
   PP_normalized_response_matrix->SetBinContent(1109,0.3683799);
   PP_normalized_response_matrix->SetBinContent(1110,0.09883069);
   PP_normalized_response_matrix->SetBinContent(1111,0.05403731);
   PP_normalized_response_matrix->SetBinContent(1112,0.02434275);
   PP_normalized_response_matrix->SetBinContent(1113,0.02674533);
   PP_normalized_response_matrix->SetBinContent(1114,0.01965591);
   PP_normalized_response_matrix->SetBinContent(1115,0.02275031);
   PP_normalized_response_matrix->SetBinContent(1121,9.784211e-14);
   PP_normalized_response_matrix->SetBinContent(1127,2.331021e-09);
   PP_normalized_response_matrix->SetBinContent(1129,2.456213e-08);
   PP_normalized_response_matrix->SetBinContent(1130,1.82762e-07);
   PP_normalized_response_matrix->SetBinContent(1131,1.023929e-06);
   PP_normalized_response_matrix->SetBinContent(1132,4.807707e-05);
   PP_normalized_response_matrix->SetBinContent(1133,1.521642e-05);
   PP_normalized_response_matrix->SetBinContent(1134,3.603889e-05);
   PP_normalized_response_matrix->SetBinContent(1135,8.65429e-05);
   PP_normalized_response_matrix->SetBinContent(1136,0.0004121067);
   PP_normalized_response_matrix->SetBinContent(1137,0.004371038);
   PP_normalized_response_matrix->SetBinContent(1138,0.06914572);
   PP_normalized_response_matrix->SetBinContent(1139,0.6249831);
   PP_normalized_response_matrix->SetBinContent(1140,3.219485);
   PP_normalized_response_matrix->SetBinContent(1141,6.311903);
   PP_normalized_response_matrix->SetBinContent(1142,5.532417);
   PP_normalized_response_matrix->SetBinContent(1143,2.740613);
   PP_normalized_response_matrix->SetBinContent(1144,0.9036413);
   PP_normalized_response_matrix->SetBinContent(1145,0.2484108);
   PP_normalized_response_matrix->SetBinContent(1146,0.08146513);
   PP_normalized_response_matrix->SetBinContent(1147,0.05195211);
   PP_normalized_response_matrix->SetBinContent(1148,0.02326264);
   PP_normalized_response_matrix->SetBinContent(1149,0.01790795);
   PP_normalized_response_matrix->SetBinContent(1154,1.670557e-17);
   PP_normalized_response_matrix->SetBinContent(1156,7.94506e-14);
   PP_normalized_response_matrix->SetBinContent(1164,7.51163e-09);
   PP_normalized_response_matrix->SetBinContent(1165,7.188704e-08);
   PP_normalized_response_matrix->SetBinContent(1166,3.956776e-07);
   PP_normalized_response_matrix->SetBinContent(1167,1.72446e-06);
   PP_normalized_response_matrix->SetBinContent(1168,6.085286e-06);
   PP_normalized_response_matrix->SetBinContent(1169,0.000144517);
   PP_normalized_response_matrix->SetBinContent(1170,7.735498e-05);
   PP_normalized_response_matrix->SetBinContent(1171,0.0001770915);
   PP_normalized_response_matrix->SetBinContent(1172,0.0008431306);
   PP_normalized_response_matrix->SetBinContent(1173,0.01493109);
   PP_normalized_response_matrix->SetBinContent(1174,0.1714351);
   PP_normalized_response_matrix->SetBinContent(1175,1.231339);
   PP_normalized_response_matrix->SetBinContent(1176,4.452889);
   PP_normalized_response_matrix->SetBinContent(1177,6.365513);
   PP_normalized_response_matrix->SetBinContent(1178,4.645422);
   PP_normalized_response_matrix->SetBinContent(1179,2.020601);
   PP_normalized_response_matrix->SetBinContent(1180,0.6576309);
   PP_normalized_response_matrix->SetBinContent(1181,0.2050256);
   PP_normalized_response_matrix->SetBinContent(1182,0.07916265);
   PP_normalized_response_matrix->SetBinContent(1183,0.05062179);
   PP_normalized_response_matrix->SetBinContent(1184,0.009894149);
   PP_normalized_response_matrix->SetBinContent(1186,0.0624837);
   PP_normalized_response_matrix->SetBinContent(1189,1.649092e-17);
   PP_normalized_response_matrix->SetBinContent(1199,4.848398e-09);
   PP_normalized_response_matrix->SetBinContent(1201,3.881633e-07);
   PP_normalized_response_matrix->SetBinContent(1202,1.138435e-06);
   PP_normalized_response_matrix->SetBinContent(1203,7.770167e-06);
   PP_normalized_response_matrix->SetBinContent(1204,8.0921e-05);
   PP_normalized_response_matrix->SetBinContent(1205,1.403347e-05);
   PP_normalized_response_matrix->SetBinContent(1206,7.886079e-05);
   PP_normalized_response_matrix->SetBinContent(1207,0.0002851188);
   PP_normalized_response_matrix->SetBinContent(1208,0.002775148);
   PP_normalized_response_matrix->SetBinContent(1209,0.04327664);
   PP_normalized_response_matrix->SetBinContent(1210,0.3812194);
   PP_normalized_response_matrix->SetBinContent(1211,2.16274);
   PP_normalized_response_matrix->SetBinContent(1212,5.450121);
   PP_normalized_response_matrix->SetBinContent(1213,5.951072);
   PP_normalized_response_matrix->SetBinContent(1214,3.697198);
   PP_normalized_response_matrix->SetBinContent(1215,1.472858);
   PP_normalized_response_matrix->SetBinContent(1216,0.3954774);
   PP_normalized_response_matrix->SetBinContent(1217,0.1415003);
   PP_normalized_response_matrix->SetBinContent(1218,0.04857555);
   PP_normalized_response_matrix->SetBinContent(1219,0.03781446);
   PP_normalized_response_matrix->SetBinContent(1220,0.0339841);
   PP_normalized_response_matrix->SetBinContent(1221,0.04604054);
   PP_normalized_response_matrix->SetBinContent(1222,0.1711723);
   PP_normalized_response_matrix->SetBinContent(1235,3.611494e-08);
   PP_normalized_response_matrix->SetBinContent(1236,2.961017e-07);
   PP_normalized_response_matrix->SetBinContent(1237,6.524873e-07);
   PP_normalized_response_matrix->SetBinContent(1238,1.71049e-06);
   PP_normalized_response_matrix->SetBinContent(1239,2.724755e-06);
   PP_normalized_response_matrix->SetBinContent(1240,3.147444e-05);
   PP_normalized_response_matrix->SetBinContent(1241,2.758834e-05);
   PP_normalized_response_matrix->SetBinContent(1242,9.114214e-05);
   PP_normalized_response_matrix->SetBinContent(1243,0.0006868383);
   PP_normalized_response_matrix->SetBinContent(1244,0.0100758);
   PP_normalized_response_matrix->SetBinContent(1245,0.1102756);
   PP_normalized_response_matrix->SetBinContent(1246,0.7765483);
   PP_normalized_response_matrix->SetBinContent(1247,3.327152);
   PP_normalized_response_matrix->SetBinContent(1248,5.920011);
   PP_normalized_response_matrix->SetBinContent(1249,5.289841);
   PP_normalized_response_matrix->SetBinContent(1250,2.839302);
   PP_normalized_response_matrix->SetBinContent(1251,1.029318);
   PP_normalized_response_matrix->SetBinContent(1252,0.2468403);
   PP_normalized_response_matrix->SetBinContent(1253,0.1097661);
   PP_normalized_response_matrix->SetBinContent(1254,0.0434687);
   PP_normalized_response_matrix->SetBinContent(1255,0.02083358);
   PP_normalized_response_matrix->SetBinContent(1272,4.08225e-07);
   PP_normalized_response_matrix->SetBinContent(1273,1.657623e-05);
   PP_normalized_response_matrix->SetBinContent(1274,8.954312e-06);
   PP_normalized_response_matrix->SetBinContent(1275,2.594681e-05);
   PP_normalized_response_matrix->SetBinContent(1276,6.745984e-05);
   PP_normalized_response_matrix->SetBinContent(1277,5.086182e-05);
   PP_normalized_response_matrix->SetBinContent(1278,0.0001650626);
   PP_normalized_response_matrix->SetBinContent(1279,0.001368496);
   PP_normalized_response_matrix->SetBinContent(1280,0.02858602);
   PP_normalized_response_matrix->SetBinContent(1281,0.2458154);
   PP_normalized_response_matrix->SetBinContent(1282,1.434141);
   PP_normalized_response_matrix->SetBinContent(1283,4.473648);
   PP_normalized_response_matrix->SetBinContent(1284,5.950903);
   PP_normalized_response_matrix->SetBinContent(1285,4.503218);
   PP_normalized_response_matrix->SetBinContent(1286,2.225955);
   PP_normalized_response_matrix->SetBinContent(1287,0.6835833);
   PP_normalized_response_matrix->SetBinContent(1288,0.178955);
   PP_normalized_response_matrix->SetBinContent(1289,0.06392538);
   PP_normalized_response_matrix->SetBinContent(1290,0.08621205);
   PP_normalized_response_matrix->SetBinContent(1292,0.06758559);
   PP_normalized_response_matrix->SetBinContent(1307,1.335388e-07);
   PP_normalized_response_matrix->SetBinContent(1308,3.281117e-07);
   PP_normalized_response_matrix->SetBinContent(1309,1.049577e-06);
   PP_normalized_response_matrix->SetBinContent(1310,3.996981e-06);
   PP_normalized_response_matrix->SetBinContent(1311,3.678474e-05);
   PP_normalized_response_matrix->SetBinContent(1312,1.180608e-05);
   PP_normalized_response_matrix->SetBinContent(1313,0.0001766638);
   PP_normalized_response_matrix->SetBinContent(1314,0.0006015797);
   PP_normalized_response_matrix->SetBinContent(1315,0.006500257);
   PP_normalized_response_matrix->SetBinContent(1316,0.06704591);
   PP_normalized_response_matrix->SetBinContent(1317,0.4895563);
   PP_normalized_response_matrix->SetBinContent(1318,2.353794);
   PP_normalized_response_matrix->SetBinContent(1319,5.274927);
   PP_normalized_response_matrix->SetBinContent(1320,5.635868);
   PP_normalized_response_matrix->SetBinContent(1321,3.570936);
   PP_normalized_response_matrix->SetBinContent(1322,1.484568);
   PP_normalized_response_matrix->SetBinContent(1323,0.4391586);
   PP_normalized_response_matrix->SetBinContent(1324,0.1747936);
   PP_normalized_response_matrix->SetBinContent(1325,0.01165281);
   PP_normalized_response_matrix->SetBinContent(1341,1.615271e-08);
   PP_normalized_response_matrix->SetBinContent(1342,6.062022e-08);
   PP_normalized_response_matrix->SetBinContent(1344,1.024823e-06);
   PP_normalized_response_matrix->SetBinContent(1345,1.842276e-06);
   PP_normalized_response_matrix->SetBinContent(1346,1.484239e-05);
   PP_normalized_response_matrix->SetBinContent(1347,4.614059e-05);
   PP_normalized_response_matrix->SetBinContent(1348,6.842464e-05);
   PP_normalized_response_matrix->SetBinContent(1349,0.000140463);
   PP_normalized_response_matrix->SetBinContent(1350,0.0009936853);
   PP_normalized_response_matrix->SetBinContent(1351,0.01752054);
   PP_normalized_response_matrix->SetBinContent(1352,0.1572256);
   PP_normalized_response_matrix->SetBinContent(1353,0.9508061);
   PP_normalized_response_matrix->SetBinContent(1354,3.425385);
   PP_normalized_response_matrix->SetBinContent(1355,5.611786);
   PP_normalized_response_matrix->SetBinContent(1356,5.098419);
   PP_normalized_response_matrix->SetBinContent(1357,2.823799);
   PP_normalized_response_matrix->SetBinContent(1358,1.062994);
   PP_normalized_response_matrix->SetBinContent(1359,0.3966945);
   PP_normalized_response_matrix->SetBinContent(1360,0.06150418);
   PP_normalized_response_matrix->SetBinContent(1361,0.1705772);
   PP_normalized_response_matrix->SetBinContent(1378,1.703325e-07);
   PP_normalized_response_matrix->SetBinContent(1379,6.203294e-07);
   PP_normalized_response_matrix->SetBinContent(1380,2.268704e-06);
   PP_normalized_response_matrix->SetBinContent(1381,6.257764e-06);
   PP_normalized_response_matrix->SetBinContent(1382,4.101338e-05);
   PP_normalized_response_matrix->SetBinContent(1383,1.856559e-05);
   PP_normalized_response_matrix->SetBinContent(1384,4.640713e-05);
   PP_normalized_response_matrix->SetBinContent(1385,0.0004212739);
   PP_normalized_response_matrix->SetBinContent(1386,0.003385863);
   PP_normalized_response_matrix->SetBinContent(1387,0.03882511);
   PP_normalized_response_matrix->SetBinContent(1388,0.3287767);
   PP_normalized_response_matrix->SetBinContent(1389,1.626657);
   PP_normalized_response_matrix->SetBinContent(1390,4.451837);
   PP_normalized_response_matrix->SetBinContent(1391,5.741576);
   PP_normalized_response_matrix->SetBinContent(1392,4.444131);
   PP_normalized_response_matrix->SetBinContent(1393,2.109774);
   PP_normalized_response_matrix->SetBinContent(1394,0.6511863);
   PP_normalized_response_matrix->SetBinContent(1395,0.2297357);
   PP_normalized_response_matrix->SetBinContent(1396,0.4257689);
   PP_normalized_response_matrix->SetBinContent(1397,0.1091144);
   PP_normalized_response_matrix->SetBinContent(1398,0.4281834);
   PP_normalized_response_matrix->SetBinContent(1413,1.424041e-07);
   PP_normalized_response_matrix->SetBinContent(1414,2.349199e-07);
   PP_normalized_response_matrix->SetBinContent(1415,1.801638e-06);
   PP_normalized_response_matrix->SetBinContent(1416,3.006361e-06);
   PP_normalized_response_matrix->SetBinContent(1417,7.820548e-06);
   PP_normalized_response_matrix->SetBinContent(1418,1.56291e-05);
   PP_normalized_response_matrix->SetBinContent(1419,6.889496e-05);
   PP_normalized_response_matrix->SetBinContent(1420,0.00013338);
   PP_normalized_response_matrix->SetBinContent(1421,0.001117833);
   PP_normalized_response_matrix->SetBinContent(1422,0.00974343);
   PP_normalized_response_matrix->SetBinContent(1423,0.104058);
   PP_normalized_response_matrix->SetBinContent(1424,0.6446005);
   PP_normalized_response_matrix->SetBinContent(1425,2.545065);
   PP_normalized_response_matrix->SetBinContent(1426,5.072175);
   PP_normalized_response_matrix->SetBinContent(1427,5.37637);
   PP_normalized_response_matrix->SetBinContent(1428,3.57746);
   PP_normalized_response_matrix->SetBinContent(1429,1.454004);
   PP_normalized_response_matrix->SetBinContent(1430,0.8752913);
   PP_normalized_response_matrix->SetBinContent(1431,0.2987526);
   PP_normalized_response_matrix->SetBinContent(1432,0.306083);
   PP_normalized_response_matrix->SetBinContent(1451,7.477614e-07);
   PP_normalized_response_matrix->SetBinContent(1453,7.016752e-06);
   PP_normalized_response_matrix->SetBinContent(1454,7.35035e-05);
   PP_normalized_response_matrix->SetBinContent(1455,0.0001369932);
   PP_normalized_response_matrix->SetBinContent(1456,0.0001353483);
   PP_normalized_response_matrix->SetBinContent(1457,0.001703528);
   PP_normalized_response_matrix->SetBinContent(1458,0.03059957);
   PP_normalized_response_matrix->SetBinContent(1459,0.2160022);
   PP_normalized_response_matrix->SetBinContent(1460,1.058477);
   PP_normalized_response_matrix->SetBinContent(1461,3.485294);
   PP_normalized_response_matrix->SetBinContent(1462,5.580972);
   PP_normalized_response_matrix->SetBinContent(1463,5.11202);
   PP_normalized_response_matrix->SetBinContent(1464,2.968366);
   PP_normalized_response_matrix->SetBinContent(1465,1.403661);
   PP_normalized_response_matrix->SetBinContent(1466,0.4113921);
   PP_normalized_response_matrix->SetBinContent(1467,0.1775087);
   PP_normalized_response_matrix->SetBinContent(1468,0.07690701);
   PP_normalized_response_matrix->SetBinContent(1469,1.667042e-17);
   PP_normalized_response_matrix->SetBinContent(1484,1.20522e-05);
   PP_normalized_response_matrix->SetBinContent(1488,3.633379e-05);
   PP_normalized_response_matrix->SetBinContent(1489,6.300856e-05);
   PP_normalized_response_matrix->SetBinContent(1490,7.953907e-05);
   PP_normalized_response_matrix->SetBinContent(1491,0.0002117508);
   PP_normalized_response_matrix->SetBinContent(1492,0.0006096104);
   PP_normalized_response_matrix->SetBinContent(1493,0.004109066);
   PP_normalized_response_matrix->SetBinContent(1494,0.06431381);
   PP_normalized_response_matrix->SetBinContent(1495,0.4066815);
   PP_normalized_response_matrix->SetBinContent(1496,1.786102);
   PP_normalized_response_matrix->SetBinContent(1497,4.355138);
   PP_normalized_response_matrix->SetBinContent(1498,5.821086);
   PP_normalized_response_matrix->SetBinContent(1499,4.011054);
   PP_normalized_response_matrix->SetBinContent(1500,1.729669);
   PP_normalized_response_matrix->SetBinContent(1501,0.8043339);
   PP_normalized_response_matrix->SetBinContent(1502,0.2455157);
   PP_normalized_response_matrix->SetBinContent(1504,2.561513e-17);
   PP_normalized_response_matrix->SetBinContent(1523,4.431014e-06);
   PP_normalized_response_matrix->SetBinContent(1524,2.670844e-05);
   PP_normalized_response_matrix->SetBinContent(1525,0.0001172614);
   PP_normalized_response_matrix->SetBinContent(1526,0.0002343228);
   PP_normalized_response_matrix->SetBinContent(1527,9.103906e-05);
   PP_normalized_response_matrix->SetBinContent(1528,0.002472715);
   PP_normalized_response_matrix->SetBinContent(1529,0.01225768);
   PP_normalized_response_matrix->SetBinContent(1530,0.1094071);
   PP_normalized_response_matrix->SetBinContent(1531,0.6848626);
   PP_normalized_response_matrix->SetBinContent(1532,2.643939);
   PP_normalized_response_matrix->SetBinContent(1533,4.848371);
   PP_normalized_response_matrix->SetBinContent(1534,5.253048);
   PP_normalized_response_matrix->SetBinContent(1535,3.643179);
   PP_normalized_response_matrix->SetBinContent(1536,1.310535);
   PP_normalized_response_matrix->SetBinContent(1537,1.057178);
   PP_normalized_response_matrix->SetBinContent(1538,0.4155633);
   PP_normalized_response_matrix->SetBinContent(1539,1.650004e-17);
   PP_normalized_response_matrix->SetBinContent(1555,2.349353e-05);
   PP_normalized_response_matrix->SetBinContent(1560,0.000116052);
   PP_normalized_response_matrix->SetBinContent(1561,0.0001029272);
   PP_normalized_response_matrix->SetBinContent(1562,4.953332e-05);
   PP_normalized_response_matrix->SetBinContent(1563,0.0004975506);
   PP_normalized_response_matrix->SetBinContent(1564,0.003934497);
   PP_normalized_response_matrix->SetBinContent(1565,0.033239);
   PP_normalized_response_matrix->SetBinContent(1566,0.2563103);
   PP_normalized_response_matrix->SetBinContent(1567,1.251864);
   PP_normalized_response_matrix->SetBinContent(1568,3.337258);
   PP_normalized_response_matrix->SetBinContent(1569,5.65886);
   PP_normalized_response_matrix->SetBinContent(1570,4.796882);
   PP_normalized_response_matrix->SetBinContent(1571,3.909484);
   PP_normalized_response_matrix->SetBinContent(1572,0.8073462);
   PP_normalized_response_matrix->SetBinContent(1573,0.6233243);
   PP_normalized_response_matrix->SetBinContent(1592,8.821698e-06);
   PP_normalized_response_matrix->SetBinContent(1598,0.0001365341);
   PP_normalized_response_matrix->SetBinContent(1599,0.001876545);
   PP_normalized_response_matrix->SetBinContent(1600,0.0150212);
   PP_normalized_response_matrix->SetBinContent(1601,0.06630363);
   PP_normalized_response_matrix->SetBinContent(1602,0.4283603);
   PP_normalized_response_matrix->SetBinContent(1603,1.934302);
   PP_normalized_response_matrix->SetBinContent(1604,4.413061);
   PP_normalized_response_matrix->SetBinContent(1605,5.319384);
   PP_normalized_response_matrix->SetBinContent(1606,3.776304);
   PP_normalized_response_matrix->SetBinContent(1607,2.081878);
   PP_normalized_response_matrix->SetBinContent(1608,0.9673516);
   PP_normalized_response_matrix->SetBinContent(1609,3.395624e-17);
   PP_normalized_response_matrix->SetBinContent(1630,3.743928e-05);
   PP_normalized_response_matrix->SetBinContent(1633,8.559727e-05);
   PP_normalized_response_matrix->SetBinContent(1635,0.004226612);
   PP_normalized_response_matrix->SetBinContent(1636,0.02864399);
   PP_normalized_response_matrix->SetBinContent(1637,0.1351749);
   PP_normalized_response_matrix->SetBinContent(1638,0.7498268);
   PP_normalized_response_matrix->SetBinContent(1639,2.806308);
   PP_normalized_response_matrix->SetBinContent(1640,4.798947);
   PP_normalized_response_matrix->SetBinContent(1641,5.862988);
   PP_normalized_response_matrix->SetBinContent(1642,2.885929);
   PP_normalized_response_matrix->SetBinContent(1643,0.9600959);
   PP_normalized_response_matrix->SetBinContent(1644,0.497658);
   PP_normalized_response_matrix->SetBinContent(1665,1.892996e-05);
   PP_normalized_response_matrix->SetBinContent(1669,0.0001697484);
   PP_normalized_response_matrix->SetBinContent(1671,0.008024247);
   PP_normalized_response_matrix->SetBinContent(1672,0.05258084);
   PP_normalized_response_matrix->SetBinContent(1673,0.2529992);
   PP_normalized_response_matrix->SetBinContent(1674,1.011992);
   PP_normalized_response_matrix->SetBinContent(1675,3.965456);
   PP_normalized_response_matrix->SetBinContent(1676,4.113011);
   PP_normalized_response_matrix->SetBinContent(1677,7.297222);
   PP_normalized_response_matrix->SetBinContent(1678,3.817783);
   PP_normalized_response_matrix->SetBinContent(1679,0.5517634);
   PP_normalized_response_matrix->SetBinContent(1694,4.361413e-07);
   PP_normalized_response_matrix->SetBinContent(1698,3.682503e-05);
   PP_normalized_response_matrix->SetBinContent(1699,5.687934e-06);
   PP_normalized_response_matrix->SetBinContent(1704,0.0002655465);
   PP_normalized_response_matrix->SetBinContent(1705,0.0002859544);
   PP_normalized_response_matrix->SetBinContent(1706,0.006387561);
   PP_normalized_response_matrix->SetBinContent(1707,0.01528066);
   PP_normalized_response_matrix->SetBinContent(1708,0.08844423);
   PP_normalized_response_matrix->SetBinContent(1709,0.5672017);
   PP_normalized_response_matrix->SetBinContent(1710,1.48218);
   PP_normalized_response_matrix->SetBinContent(1711,5.074961);
   PP_normalized_response_matrix->SetBinContent(1712,6.989801);
   PP_normalized_response_matrix->SetBinContent(1713,5.683966);
   PP_normalized_response_matrix->SetBinContent(1714,2.163454);
   PP_normalized_response_matrix->SetBinContent(1740,0.0002167454);
   PP_normalized_response_matrix->SetBinContent(1742,0.01239875);
   PP_normalized_response_matrix->SetBinContent(1743,0.03548036);
   PP_normalized_response_matrix->SetBinContent(1744,0.1736253);
   PP_normalized_response_matrix->SetBinContent(1745,0.8932678);
   PP_normalized_response_matrix->SetBinContent(1746,2.637499);
   PP_normalized_response_matrix->SetBinContent(1747,3.686771);
   PP_normalized_response_matrix->SetBinContent(1748,5.558354);
   PP_normalized_response_matrix->SetBinContent(1749,2.403976);
   PP_normalized_response_matrix->SetBinContent(1766,5.596279e-06);
   PP_normalized_response_matrix->SetBinContent(1768,6.622618e-06);
   PP_normalized_response_matrix->SetBinContent(1775,0.0001751775);
   PP_normalized_response_matrix->SetBinContent(1778,0.01128718);
   PP_normalized_response_matrix->SetBinContent(1779,0.1391612);
   PP_normalized_response_matrix->SetBinContent(1780,0.4670661);
   PP_normalized_response_matrix->SetBinContent(1781,0.9778589);
   PP_normalized_response_matrix->SetBinContent(1782,4.116894);
   PP_normalized_response_matrix->SetBinContent(1783,4.340243);
   PP_normalized_response_matrix->SetBinContent(1784,2.304218);
   PP_normalized_response_matrix->SetBinContent(1786,8.582749e-17);
   PP_normalized_response_matrix->SetBinContent(1801,1.616222e-16);
   PP_normalized_response_matrix->SetBinContent(1802,1.316468e-16);
   PP_normalized_response_matrix->SetBinContent(1803,3.696917e-16);
   PP_normalized_response_matrix->SetBinContent(1804,1.012749e-16);
   PP_normalized_response_matrix->SetBinContent(1805,9.075533e-17);
   PP_normalized_response_matrix->SetBinContent(1806,1.902342e-17);
   PP_normalized_response_matrix->SetBinContent(1807,4.392074e-17);
   PP_normalized_response_matrix->SetBinContent(1808,2.378327e-17);
   PP_normalized_response_matrix->SetBinContent(1810,1.668799e-17);
   PP_normalized_response_matrix->SetBinContent(1811,1.658043e-17);
   PP_normalized_response_matrix->SetBinContent(1813,1.030898e-16);
   PP_normalized_response_matrix->SetBinContent(1814,1.656415e-16);
   PP_normalized_response_matrix->SetBinContent(1815,3.350774e-16);
   PP_normalized_response_matrix->SetBinContent(1816,1.145468e-15);
   PP_normalized_response_matrix->SetBinContent(1817,1.67888e-15);
   PP_normalized_response_matrix->SetBinContent(1818,1.62245e-15);
   PP_normalized_response_matrix->SetBinContent(1819,2.821578e-15);
   PP_normalized_response_matrix->SetBinError(36,0.03066594);
   PP_normalized_response_matrix->SetBinError(37,0.001650891);
   PP_normalized_response_matrix->SetBinError(38,0.0002179532);
   PP_normalized_response_matrix->SetBinError(39,0.0001125566);
   PP_normalized_response_matrix->SetBinError(40,5.492045e-05);
   PP_normalized_response_matrix->SetBinError(41,4.36696e-05);
   PP_normalized_response_matrix->SetBinError(42,3.47038e-05);
   PP_normalized_response_matrix->SetBinError(43,3.282655e-05);
   PP_normalized_response_matrix->SetBinError(44,2.113692e-05);
   PP_normalized_response_matrix->SetBinError(45,2.384183e-05);
   PP_normalized_response_matrix->SetBinError(46,5.078297e-06);
   PP_normalized_response_matrix->SetBinError(47,5.331205e-07);
   PP_normalized_response_matrix->SetBinError(48,5.439092e-06);
   PP_normalized_response_matrix->SetBinError(49,5.794702e-07);
   PP_normalized_response_matrix->SetBinError(50,1.371892e-05);
   PP_normalized_response_matrix->SetBinError(51,4.987377e-06);
   PP_normalized_response_matrix->SetBinError(52,8.759372e-06);
   PP_normalized_response_matrix->SetBinError(54,1.536906e-05);
   PP_normalized_response_matrix->SetBinError(56,1.409014e-05);
   PP_normalized_response_matrix->SetBinError(71,0.02714794);
   PP_normalized_response_matrix->SetBinError(72,0.02019387);
   PP_normalized_response_matrix->SetBinError(73,0.002003909);
   PP_normalized_response_matrix->SetBinError(74,0.0005432807);
   PP_normalized_response_matrix->SetBinError(75,0.0005856641);
   PP_normalized_response_matrix->SetBinError(76,0.0001173037);
   PP_normalized_response_matrix->SetBinError(77,0.0001115491);
   PP_normalized_response_matrix->SetBinError(78,4.658909e-05);
   PP_normalized_response_matrix->SetBinError(79,4.612828e-05);
   PP_normalized_response_matrix->SetBinError(80,3.430522e-05);
   PP_normalized_response_matrix->SetBinError(81,3.194255e-05);
   PP_normalized_response_matrix->SetBinError(82,3.611559e-05);
   PP_normalized_response_matrix->SetBinError(83,4.454683e-06);
   PP_normalized_response_matrix->SetBinError(84,2.625879e-05);
   PP_normalized_response_matrix->SetBinError(85,4.610166e-06);
   PP_normalized_response_matrix->SetBinError(86,2.878531e-05);
   PP_normalized_response_matrix->SetBinError(87,7.757777e-06);
   PP_normalized_response_matrix->SetBinError(88,1.758395e-05);
   PP_normalized_response_matrix->SetBinError(90,8.606858e-06);
   PP_normalized_response_matrix->SetBinError(91,6.46719e-05);
   PP_normalized_response_matrix->SetBinError(93,7.37653e-05);
   PP_normalized_response_matrix->SetBinError(97,0.001025224);
   PP_normalized_response_matrix->SetBinError(106,0.00303983);
   PP_normalized_response_matrix->SetBinError(107,0.02487727);
   PP_normalized_response_matrix->SetBinError(108,0.01089498);
   PP_normalized_response_matrix->SetBinError(109,0.00165804);
   PP_normalized_response_matrix->SetBinError(110,0.0006697838);
   PP_normalized_response_matrix->SetBinError(111,0.0006314984);
   PP_normalized_response_matrix->SetBinError(112,0.0001772344);
   PP_normalized_response_matrix->SetBinError(113,0.0002091398);
   PP_normalized_response_matrix->SetBinError(114,7.921155e-05);
   PP_normalized_response_matrix->SetBinError(115,0.0001477968);
   PP_normalized_response_matrix->SetBinError(116,6.84114e-05);
   PP_normalized_response_matrix->SetBinError(117,0.0001176983);
   PP_normalized_response_matrix->SetBinError(118,3.62841e-05);
   PP_normalized_response_matrix->SetBinError(119,5.040557e-05);
   PP_normalized_response_matrix->SetBinError(120,5.015581e-05);
   PP_normalized_response_matrix->SetBinError(121,6.71061e-05);
   PP_normalized_response_matrix->SetBinError(122,8.339231e-05);
   PP_normalized_response_matrix->SetBinError(123,1.485572e-05);
   PP_normalized_response_matrix->SetBinError(124,2.259277e-05);
   PP_normalized_response_matrix->SetBinError(125,1.908852e-05);
   PP_normalized_response_matrix->SetBinError(126,4.330585e-05);
   PP_normalized_response_matrix->SetBinError(127,4.549853e-05);
   PP_normalized_response_matrix->SetBinError(141,3.216689e-05);
   PP_normalized_response_matrix->SetBinError(142,0.009947222);
   PP_normalized_response_matrix->SetBinError(143,0.02220041);
   PP_normalized_response_matrix->SetBinError(144,0.00631811);
   PP_normalized_response_matrix->SetBinError(145,0.00202839);
   PP_normalized_response_matrix->SetBinError(146,0.0007812784);
   PP_normalized_response_matrix->SetBinError(147,0.0004297086);
   PP_normalized_response_matrix->SetBinError(148,0.0002817939);
   PP_normalized_response_matrix->SetBinError(149,0.0002102317);
   PP_normalized_response_matrix->SetBinError(150,0.0001070457);
   PP_normalized_response_matrix->SetBinError(151,9.477711e-05);
   PP_normalized_response_matrix->SetBinError(152,0.0001186604);
   PP_normalized_response_matrix->SetBinError(153,0.0001308249);
   PP_normalized_response_matrix->SetBinError(154,7.15777e-05);
   PP_normalized_response_matrix->SetBinError(155,5.527051e-05);
   PP_normalized_response_matrix->SetBinError(156,3.468965e-05);
   PP_normalized_response_matrix->SetBinError(157,7.136569e-05);
   PP_normalized_response_matrix->SetBinError(158,3.611391e-05);
   PP_normalized_response_matrix->SetBinError(159,7.761306e-05);
   PP_normalized_response_matrix->SetBinError(160,3.388831e-05);
   PP_normalized_response_matrix->SetBinError(161,3.790093e-05);
   PP_normalized_response_matrix->SetBinError(162,2.609675e-05);
   PP_normalized_response_matrix->SetBinError(176,1.972663e-06);
   PP_normalized_response_matrix->SetBinError(177,0.0007758469);
   PP_normalized_response_matrix->SetBinError(178,0.01737387);
   PP_normalized_response_matrix->SetBinError(179,0.01857633);
   PP_normalized_response_matrix->SetBinError(180,0.004421734);
   PP_normalized_response_matrix->SetBinError(181,0.0015174);
   PP_normalized_response_matrix->SetBinError(182,0.001000279);
   PP_normalized_response_matrix->SetBinError(183,0.0008444698);
   PP_normalized_response_matrix->SetBinError(184,0.001891846);
   PP_normalized_response_matrix->SetBinError(185,0.0001895782);
   PP_normalized_response_matrix->SetBinError(186,0.0001773526);
   PP_normalized_response_matrix->SetBinError(187,0.0001253795);
   PP_normalized_response_matrix->SetBinError(188,0.0001063853);
   PP_normalized_response_matrix->SetBinError(189,0.0001640544);
   PP_normalized_response_matrix->SetBinError(190,0.0001164528);
   PP_normalized_response_matrix->SetBinError(191,8.130274e-05);
   PP_normalized_response_matrix->SetBinError(192,0.0001497234);
   PP_normalized_response_matrix->SetBinError(193,5.037637e-05);
   PP_normalized_response_matrix->SetBinError(194,3.143981e-05);
   PP_normalized_response_matrix->SetBinError(195,4.939465e-05);
   PP_normalized_response_matrix->SetBinError(196,0.0001377409);
   PP_normalized_response_matrix->SetBinError(197,7.233946e-05);
   PP_normalized_response_matrix->SetBinError(199,9.404879e-05);
   PP_normalized_response_matrix->SetBinError(201,0.0007418308);
   PP_normalized_response_matrix->SetBinError(211,7.968127e-08);
   PP_normalized_response_matrix->SetBinError(212,3.072275e-05);
   PP_normalized_response_matrix->SetBinError(213,0.004322811);
   PP_normalized_response_matrix->SetBinError(214,0.02264795);
   PP_normalized_response_matrix->SetBinError(215,0.01282484);
   PP_normalized_response_matrix->SetBinError(216,0.003295036);
   PP_normalized_response_matrix->SetBinError(217,0.001526496);
   PP_normalized_response_matrix->SetBinError(218,0.001072358);
   PP_normalized_response_matrix->SetBinError(219,0.000465562);
   PP_normalized_response_matrix->SetBinError(220,0.0003664901);
   PP_normalized_response_matrix->SetBinError(221,0.0003559693);
   PP_normalized_response_matrix->SetBinError(222,0.0003265953);
   PP_normalized_response_matrix->SetBinError(223,0.0003957202);
   PP_normalized_response_matrix->SetBinError(224,0.0002481276);
   PP_normalized_response_matrix->SetBinError(225,0.000128527);
   PP_normalized_response_matrix->SetBinError(226,0.0001290462);
   PP_normalized_response_matrix->SetBinError(227,0.0001005204);
   PP_normalized_response_matrix->SetBinError(228,0.0003087655);
   PP_normalized_response_matrix->SetBinError(229,7.770886e-05);
   PP_normalized_response_matrix->SetBinError(230,8.486747e-05);
   PP_normalized_response_matrix->SetBinError(231,0.0001389715);
   PP_normalized_response_matrix->SetBinError(232,0.0001808221);
   PP_normalized_response_matrix->SetBinError(233,0.0001227756);
   PP_normalized_response_matrix->SetBinError(246,3.659923e-08);
   PP_normalized_response_matrix->SetBinError(247,1.539127e-05);
   PP_normalized_response_matrix->SetBinError(248,0.0003878261);
   PP_normalized_response_matrix->SetBinError(249,0.01233896);
   PP_normalized_response_matrix->SetBinError(250,0.02311207);
   PP_normalized_response_matrix->SetBinError(251,0.008903693);
   PP_normalized_response_matrix->SetBinError(252,0.002889623);
   PP_normalized_response_matrix->SetBinError(253,0.001408842);
   PP_normalized_response_matrix->SetBinError(254,0.001424149);
   PP_normalized_response_matrix->SetBinError(255,0.0005688445);
   PP_normalized_response_matrix->SetBinError(256,0.0004024779);
   PP_normalized_response_matrix->SetBinError(257,0.0003934846);
   PP_normalized_response_matrix->SetBinError(258,0.0003322095);
   PP_normalized_response_matrix->SetBinError(259,0.000247992);
   PP_normalized_response_matrix->SetBinError(260,0.0002346144);
   PP_normalized_response_matrix->SetBinError(261,0.0001260871);
   PP_normalized_response_matrix->SetBinError(262,0.0001217079);
   PP_normalized_response_matrix->SetBinError(263,0.0001549714);
   PP_normalized_response_matrix->SetBinError(264,8.49043e-05);
   PP_normalized_response_matrix->SetBinError(265,9.734323e-05);
   PP_normalized_response_matrix->SetBinError(266,0.0001312542);
   PP_normalized_response_matrix->SetBinError(267,0.0001937519);
   PP_normalized_response_matrix->SetBinError(268,0.0001690107);
   PP_normalized_response_matrix->SetBinError(269,0.0003128081);
   PP_normalized_response_matrix->SetBinError(270,0.0004685656);
   PP_normalized_response_matrix->SetBinError(272,0.000957051);
   PP_normalized_response_matrix->SetBinError(274,0.00412206);
   PP_normalized_response_matrix->SetBinError(281,1.247702e-08);
   PP_normalized_response_matrix->SetBinError(282,8.394413e-07);
   PP_normalized_response_matrix->SetBinError(283,5.029138e-05);
   PP_normalized_response_matrix->SetBinError(284,0.002660664);
   PP_normalized_response_matrix->SetBinError(285,0.018829);
   PP_normalized_response_matrix->SetBinError(286,0.0188803);
   PP_normalized_response_matrix->SetBinError(287,0.005615554);
   PP_normalized_response_matrix->SetBinError(288,0.00214089);
   PP_normalized_response_matrix->SetBinError(289,0.001550454);
   PP_normalized_response_matrix->SetBinError(290,0.001095252);
   PP_normalized_response_matrix->SetBinError(291,0.0008387564);
   PP_normalized_response_matrix->SetBinError(292,0.0007639802);
   PP_normalized_response_matrix->SetBinError(293,0.0009207852);
   PP_normalized_response_matrix->SetBinError(294,0.0007197662);
   PP_normalized_response_matrix->SetBinError(295,0.0004475408);
   PP_normalized_response_matrix->SetBinError(296,0.000155237);
   PP_normalized_response_matrix->SetBinError(297,0.0001877947);
   PP_normalized_response_matrix->SetBinError(298,0.0001162077);
   PP_normalized_response_matrix->SetBinError(299,0.0001138968);
   PP_normalized_response_matrix->SetBinError(300,0.0001220915);
   PP_normalized_response_matrix->SetBinError(301,0.0001760471);
   PP_normalized_response_matrix->SetBinError(302,0.0002743252);
   PP_normalized_response_matrix->SetBinError(303,0.0002583067);
   PP_normalized_response_matrix->SetBinError(304,0.0001931622);
   PP_normalized_response_matrix->SetBinError(305,0.000320526);
   PP_normalized_response_matrix->SetBinError(316,2.142382e-09);
   PP_normalized_response_matrix->SetBinError(317,6.651176e-08);
   PP_normalized_response_matrix->SetBinError(318,5.175736e-05);
   PP_normalized_response_matrix->SetBinError(319,0.0003975991);
   PP_normalized_response_matrix->SetBinError(320,0.008025077);
   PP_normalized_response_matrix->SetBinError(321,0.02214668);
   PP_normalized_response_matrix->SetBinError(322,0.01426489);
   PP_normalized_response_matrix->SetBinError(323,0.003974933);
   PP_normalized_response_matrix->SetBinError(324,0.002084305);
   PP_normalized_response_matrix->SetBinError(325,0.001213418);
   PP_normalized_response_matrix->SetBinError(326,0.0008798715);
   PP_normalized_response_matrix->SetBinError(327,0.0008421214);
   PP_normalized_response_matrix->SetBinError(328,0.0004787138);
   PP_normalized_response_matrix->SetBinError(329,0.0004833492);
   PP_normalized_response_matrix->SetBinError(330,0.0004398653);
   PP_normalized_response_matrix->SetBinError(331,0.0003465642);
   PP_normalized_response_matrix->SetBinError(332,0.0002224696);
   PP_normalized_response_matrix->SetBinError(333,0.0002283475);
   PP_normalized_response_matrix->SetBinError(334,0.0001578468);
   PP_normalized_response_matrix->SetBinError(335,0.0002179396);
   PP_normalized_response_matrix->SetBinError(336,0.0002406088);
   PP_normalized_response_matrix->SetBinError(337,0.0003653409);
   PP_normalized_response_matrix->SetBinError(338,0.0005957447);
   PP_normalized_response_matrix->SetBinError(339,0.000174892);
   PP_normalized_response_matrix->SetBinError(340,0.0004541916);
   PP_normalized_response_matrix->SetBinError(341,0.001253929);
   PP_normalized_response_matrix->SetBinError(351,1.774855e-09);
   PP_normalized_response_matrix->SetBinError(352,8.080445e-08);
   PP_normalized_response_matrix->SetBinError(353,7.928191e-06);
   PP_normalized_response_matrix->SetBinError(354,6.719468e-05);
   PP_normalized_response_matrix->SetBinError(355,0.001395201);
   PP_normalized_response_matrix->SetBinError(356,0.01373971);
   PP_normalized_response_matrix->SetBinError(357,0.02143207);
   PP_normalized_response_matrix->SetBinError(358,0.009970804);
   PP_normalized_response_matrix->SetBinError(359,0.003289016);
   PP_normalized_response_matrix->SetBinError(360,0.001839442);
   PP_normalized_response_matrix->SetBinError(361,0.001064424);
   PP_normalized_response_matrix->SetBinError(362,0.001081225);
   PP_normalized_response_matrix->SetBinError(363,0.001457279);
   PP_normalized_response_matrix->SetBinError(364,0.002500219);
   PP_normalized_response_matrix->SetBinError(365,0.0006737721);
   PP_normalized_response_matrix->SetBinError(366,0.0004483451);
   PP_normalized_response_matrix->SetBinError(367,0.0006234591);
   PP_normalized_response_matrix->SetBinError(368,0.0005332655);
   PP_normalized_response_matrix->SetBinError(369,0.0003326884);
   PP_normalized_response_matrix->SetBinError(370,0.0001596467);
   PP_normalized_response_matrix->SetBinError(371,0.0001837914);
   PP_normalized_response_matrix->SetBinError(372,0.0001850091);
   PP_normalized_response_matrix->SetBinError(373,0.0004690452);
   PP_normalized_response_matrix->SetBinError(374,0.0004077085);
   PP_normalized_response_matrix->SetBinError(375,0.001134894);
   PP_normalized_response_matrix->SetBinError(386,3.613491e-10);
   PP_normalized_response_matrix->SetBinError(387,7.63232e-10);
   PP_normalized_response_matrix->SetBinError(388,4.948166e-07);
   PP_normalized_response_matrix->SetBinError(389,1.208218e-05);
   PP_normalized_response_matrix->SetBinError(390,0.0004043269);
   PP_normalized_response_matrix->SetBinError(391,0.004405905);
   PP_normalized_response_matrix->SetBinError(392,0.01858962);
   PP_normalized_response_matrix->SetBinError(393,0.01746987);
   PP_normalized_response_matrix->SetBinError(394,0.007462703);
   PP_normalized_response_matrix->SetBinError(395,0.003086533);
   PP_normalized_response_matrix->SetBinError(396,0.002688651);
   PP_normalized_response_matrix->SetBinError(397,0.001520428);
   PP_normalized_response_matrix->SetBinError(398,0.001094419);
   PP_normalized_response_matrix->SetBinError(399,0.0006171669);
   PP_normalized_response_matrix->SetBinError(400,0.0005289901);
   PP_normalized_response_matrix->SetBinError(401,0.0003875483);
   PP_normalized_response_matrix->SetBinError(402,0.0003797868);
   PP_normalized_response_matrix->SetBinError(403,0.0004036168);
   PP_normalized_response_matrix->SetBinError(404,0.0002307411);
   PP_normalized_response_matrix->SetBinError(405,0.0005713875);
   PP_normalized_response_matrix->SetBinError(406,0.0002802678);
   PP_normalized_response_matrix->SetBinError(407,0.0003584984);
   PP_normalized_response_matrix->SetBinError(408,0.0005665008);
   PP_normalized_response_matrix->SetBinError(409,0.0005374261);
   PP_normalized_response_matrix->SetBinError(410,0.001187672);
   PP_normalized_response_matrix->SetBinError(411,0.0004055072);
   PP_normalized_response_matrix->SetBinError(421,1.123914e-10);
   PP_normalized_response_matrix->SetBinError(422,1.020165e-09);
   PP_normalized_response_matrix->SetBinError(423,1.024893e-07);
   PP_normalized_response_matrix->SetBinError(424,5.272306e-06);
   PP_normalized_response_matrix->SetBinError(425,5.1896e-05);
   PP_normalized_response_matrix->SetBinError(426,0.000978892);
   PP_normalized_response_matrix->SetBinError(427,0.009571758);
   PP_normalized_response_matrix->SetBinError(428,0.02068658);
   PP_normalized_response_matrix->SetBinError(429,0.01447138);
   PP_normalized_response_matrix->SetBinError(430,0.007734542);
   PP_normalized_response_matrix->SetBinError(431,0.001904363);
   PP_normalized_response_matrix->SetBinError(432,0.00142029);
   PP_normalized_response_matrix->SetBinError(433,0.001256873);
   PP_normalized_response_matrix->SetBinError(434,0.0009097832);
   PP_normalized_response_matrix->SetBinError(435,0.001249412);
   PP_normalized_response_matrix->SetBinError(436,0.0006478654);
   PP_normalized_response_matrix->SetBinError(437,0.0005688427);
   PP_normalized_response_matrix->SetBinError(438,0.0003522942);
   PP_normalized_response_matrix->SetBinError(439,0.0007280774);
   PP_normalized_response_matrix->SetBinError(440,0.0006167643);
   PP_normalized_response_matrix->SetBinError(441,0.0004191892);
   PP_normalized_response_matrix->SetBinError(442,0.0004052254);
   PP_normalized_response_matrix->SetBinError(443,0.0003423867);
   PP_normalized_response_matrix->SetBinError(444,0.0007616616);
   PP_normalized_response_matrix->SetBinError(445,0.0002396137);
   PP_normalized_response_matrix->SetBinError(446,0.0003446783);
   PP_normalized_response_matrix->SetBinError(447,0.001013878);
   PP_normalized_response_matrix->SetBinError(448,0.003256696);
   PP_normalized_response_matrix->SetBinError(456,1.159383e-11);
   PP_normalized_response_matrix->SetBinError(457,2.565242e-10);
   PP_normalized_response_matrix->SetBinError(458,2.345502e-08);
   PP_normalized_response_matrix->SetBinError(459,1.179878e-06);
   PP_normalized_response_matrix->SetBinError(460,2.478645e-05);
   PP_normalized_response_matrix->SetBinError(461,0.0001505285);
   PP_normalized_response_matrix->SetBinError(462,0.002901362);
   PP_normalized_response_matrix->SetBinError(463,0.01379725);
   PP_normalized_response_matrix->SetBinError(464,0.02091019);
   PP_normalized_response_matrix->SetBinError(465,0.01048906);
   PP_normalized_response_matrix->SetBinError(466,0.003428717);
   PP_normalized_response_matrix->SetBinError(467,0.002201397);
   PP_normalized_response_matrix->SetBinError(468,0.00132534);
   PP_normalized_response_matrix->SetBinError(469,0.00204927);
   PP_normalized_response_matrix->SetBinError(470,0.001465318);
   PP_normalized_response_matrix->SetBinError(471,0.0007715761);
   PP_normalized_response_matrix->SetBinError(472,0.0007437462);
   PP_normalized_response_matrix->SetBinError(473,0.0005003085);
   PP_normalized_response_matrix->SetBinError(474,0.001123106);
   PP_normalized_response_matrix->SetBinError(475,0.0002951963);
   PP_normalized_response_matrix->SetBinError(476,0.0004962071);
   PP_normalized_response_matrix->SetBinError(477,0.0006035702);
   PP_normalized_response_matrix->SetBinError(478,0.0006032532);
   PP_normalized_response_matrix->SetBinError(479,0.0007219226);
   PP_normalized_response_matrix->SetBinError(480,0.0004223305);
   PP_normalized_response_matrix->SetBinError(481,0.001351023);
   PP_normalized_response_matrix->SetBinError(483,0.008694062);
   PP_normalized_response_matrix->SetBinError(491,6.42915e-11);
   PP_normalized_response_matrix->SetBinError(492,1.865597e-11);
   PP_normalized_response_matrix->SetBinError(493,3.26478e-08);
   PP_normalized_response_matrix->SetBinError(494,3.925065e-07);
   PP_normalized_response_matrix->SetBinError(495,6.34163e-06);
   PP_normalized_response_matrix->SetBinError(496,5.584342e-05);
   PP_normalized_response_matrix->SetBinError(497,0.000749055);
   PP_normalized_response_matrix->SetBinError(498,0.006212871);
   PP_normalized_response_matrix->SetBinError(499,0.01973406);
   PP_normalized_response_matrix->SetBinError(500,0.01862332);
   PP_normalized_response_matrix->SetBinError(501,0.007561105);
   PP_normalized_response_matrix->SetBinError(502,0.004035708);
   PP_normalized_response_matrix->SetBinError(503,0.001674219);
   PP_normalized_response_matrix->SetBinError(504,0.001385017);
   PP_normalized_response_matrix->SetBinError(505,0.002097211);
   PP_normalized_response_matrix->SetBinError(506,0.001046279);
   PP_normalized_response_matrix->SetBinError(507,0.0009654117);
   PP_normalized_response_matrix->SetBinError(508,0.0007355001);
   PP_normalized_response_matrix->SetBinError(509,0.000457658);
   PP_normalized_response_matrix->SetBinError(510,0.000619011);
   PP_normalized_response_matrix->SetBinError(511,0.0005055389);
   PP_normalized_response_matrix->SetBinError(512,0.0004428128);
   PP_normalized_response_matrix->SetBinError(513,0.0004883348);
   PP_normalized_response_matrix->SetBinError(514,0.0009143593);
   PP_normalized_response_matrix->SetBinError(515,0.001460384);
   PP_normalized_response_matrix->SetBinError(516,0.001682341);
   PP_normalized_response_matrix->SetBinError(518,0.002936366);
   PP_normalized_response_matrix->SetBinError(526,1.343464e-10);
   PP_normalized_response_matrix->SetBinError(527,7.668786e-12);
   PP_normalized_response_matrix->SetBinError(528,2.103243e-09);
   PP_normalized_response_matrix->SetBinError(529,3.650305e-07);
   PP_normalized_response_matrix->SetBinError(530,7.144017e-06);
   PP_normalized_response_matrix->SetBinError(531,3.548456e-05);
   PP_normalized_response_matrix->SetBinError(532,0.0001525967);
   PP_normalized_response_matrix->SetBinError(533,0.00292065);
   PP_normalized_response_matrix->SetBinError(534,0.01125275);
   PP_normalized_response_matrix->SetBinError(535,0.01959334);
   PP_normalized_response_matrix->SetBinError(536,0.01589848);
   PP_normalized_response_matrix->SetBinError(537,0.006681459);
   PP_normalized_response_matrix->SetBinError(538,0.002787617);
   PP_normalized_response_matrix->SetBinError(539,0.001938417);
   PP_normalized_response_matrix->SetBinError(540,0.001247915);
   PP_normalized_response_matrix->SetBinError(541,0.002227391);
   PP_normalized_response_matrix->SetBinError(542,0.0009788007);
   PP_normalized_response_matrix->SetBinError(543,0.0009562962);
   PP_normalized_response_matrix->SetBinError(544,0.001180994);
   PP_normalized_response_matrix->SetBinError(545,0.0004563293);
   PP_normalized_response_matrix->SetBinError(546,0.0004235618);
   PP_normalized_response_matrix->SetBinError(547,0.0007305554);
   PP_normalized_response_matrix->SetBinError(548,0.0005320205);
   PP_normalized_response_matrix->SetBinError(549,0.0005914592);
   PP_normalized_response_matrix->SetBinError(550,0.0005504148);
   PP_normalized_response_matrix->SetBinError(551,0.0008344244);
   PP_normalized_response_matrix->SetBinError(552,0.001386067);
   PP_normalized_response_matrix->SetBinError(553,0.002419156);
   PP_normalized_response_matrix->SetBinError(561,5.457527e-12);
   PP_normalized_response_matrix->SetBinError(562,1.530875e-10);
   PP_normalized_response_matrix->SetBinError(563,1.048557e-10);
   PP_normalized_response_matrix->SetBinError(564,8.8682e-09);
   PP_normalized_response_matrix->SetBinError(565,8.085937e-07);
   PP_normalized_response_matrix->SetBinError(566,6.98962e-06);
   PP_normalized_response_matrix->SetBinError(567,4.104046e-05);
   PP_normalized_response_matrix->SetBinError(568,0.0004455185);
   PP_normalized_response_matrix->SetBinError(569,0.00426165);
   PP_normalized_response_matrix->SetBinError(570,0.01463977);
   PP_normalized_response_matrix->SetBinError(571,0.01960765);
   PP_normalized_response_matrix->SetBinError(572,0.01268922);
   PP_normalized_response_matrix->SetBinError(573,0.005569134);
   PP_normalized_response_matrix->SetBinError(574,0.002235089);
   PP_normalized_response_matrix->SetBinError(575,0.001449178);
   PP_normalized_response_matrix->SetBinError(576,0.001158211);
   PP_normalized_response_matrix->SetBinError(577,0.001133502);
   PP_normalized_response_matrix->SetBinError(578,0.002108818);
   PP_normalized_response_matrix->SetBinError(579,0.0009300968);
   PP_normalized_response_matrix->SetBinError(580,0.000726183);
   PP_normalized_response_matrix->SetBinError(581,0.0005317734);
   PP_normalized_response_matrix->SetBinError(582,0.005445228);
   PP_normalized_response_matrix->SetBinError(583,0.0008446036);
   PP_normalized_response_matrix->SetBinError(584,0.001387822);
   PP_normalized_response_matrix->SetBinError(585,0.00115555);
   PP_normalized_response_matrix->SetBinError(586,0.001612909);
   PP_normalized_response_matrix->SetBinError(587,0.002175595);
   PP_normalized_response_matrix->SetBinError(588,0.001455266);
   PP_normalized_response_matrix->SetBinError(589,0.008888561);
   PP_normalized_response_matrix->SetBinError(596,2.711364e-12);
   PP_normalized_response_matrix->SetBinError(597,1.208098e-11);
   PP_normalized_response_matrix->SetBinError(598,1.842725e-10);
   PP_normalized_response_matrix->SetBinError(599,3.206811e-09);
   PP_normalized_response_matrix->SetBinError(600,5.695171e-06);
   PP_normalized_response_matrix->SetBinError(601,2.947621e-06);
   PP_normalized_response_matrix->SetBinError(602,1.653884e-05);
   PP_normalized_response_matrix->SetBinError(603,0.000137691);
   PP_normalized_response_matrix->SetBinError(604,0.001808617);
   PP_normalized_response_matrix->SetBinError(605,0.007201111);
   PP_normalized_response_matrix->SetBinError(606,0.01870256);
   PP_normalized_response_matrix->SetBinError(607,0.01965532);
   PP_normalized_response_matrix->SetBinError(608,0.01131228);
   PP_normalized_response_matrix->SetBinError(609,0.003885216);
   PP_normalized_response_matrix->SetBinError(610,0.002170189);
   PP_normalized_response_matrix->SetBinError(611,0.001804163);
   PP_normalized_response_matrix->SetBinError(612,0.001131761);
   PP_normalized_response_matrix->SetBinError(613,0.0008602193);
   PP_normalized_response_matrix->SetBinError(614,0.0006718752);
   PP_normalized_response_matrix->SetBinError(615,0.0006111345);
   PP_normalized_response_matrix->SetBinError(616,0.0006112356);
   PP_normalized_response_matrix->SetBinError(617,0.0008310613);
   PP_normalized_response_matrix->SetBinError(618,0.0007320601);
   PP_normalized_response_matrix->SetBinError(619,0.001749689);
   PP_normalized_response_matrix->SetBinError(620,0.001402194);
   PP_normalized_response_matrix->SetBinError(621,0.002855045);
   PP_normalized_response_matrix->SetBinError(622,0.001797191);
   PP_normalized_response_matrix->SetBinError(631,5.941678e-11);
   PP_normalized_response_matrix->SetBinError(632,2.310643e-13);
   PP_normalized_response_matrix->SetBinError(633,1.392921e-12);
   PP_normalized_response_matrix->SetBinError(634,1.741132e-09);
   PP_normalized_response_matrix->SetBinError(635,5.782515e-08);
   PP_normalized_response_matrix->SetBinError(636,1.820497e-06);
   PP_normalized_response_matrix->SetBinError(637,1.175209e-05);
   PP_normalized_response_matrix->SetBinError(638,5.4507e-05);
   PP_normalized_response_matrix->SetBinError(639,0.0003691722);
   PP_normalized_response_matrix->SetBinError(640,0.002386536);
   PP_normalized_response_matrix->SetBinError(641,0.01273316);
   PP_normalized_response_matrix->SetBinError(642,0.02151948);
   PP_normalized_response_matrix->SetBinError(643,0.01492276);
   PP_normalized_response_matrix->SetBinError(644,0.007257225);
   PP_normalized_response_matrix->SetBinError(645,0.003471498);
   PP_normalized_response_matrix->SetBinError(646,0.002304359);
   PP_normalized_response_matrix->SetBinError(647,0.001442787);
   PP_normalized_response_matrix->SetBinError(648,0.001239149);
   PP_normalized_response_matrix->SetBinError(649,0.0009888515);
   PP_normalized_response_matrix->SetBinError(650,0.0006149957);
   PP_normalized_response_matrix->SetBinError(651,0.0006840725);
   PP_normalized_response_matrix->SetBinError(652,0.0007829311);
   PP_normalized_response_matrix->SetBinError(653,0.0008402934);
   PP_normalized_response_matrix->SetBinError(654,0.001165247);
   PP_normalized_response_matrix->SetBinError(655,0.001816922);
   PP_normalized_response_matrix->SetBinError(656,0.001058045);
   PP_normalized_response_matrix->SetBinError(657,0.003713007);
   PP_normalized_response_matrix->SetBinError(658,0.001908682);
   PP_normalized_response_matrix->SetBinError(666,9.990115e-13);
   PP_normalized_response_matrix->SetBinError(667,3.347474e-13);
   PP_normalized_response_matrix->SetBinError(668,1.134451e-11);
   PP_normalized_response_matrix->SetBinError(669,6.776489e-11);
   PP_normalized_response_matrix->SetBinError(670,1.032019e-07);
   PP_normalized_response_matrix->SetBinError(671,9.327097e-07);
   PP_normalized_response_matrix->SetBinError(672,1.414319e-05);
   PP_normalized_response_matrix->SetBinError(673,2.277593e-05);
   PP_normalized_response_matrix->SetBinError(674,0.0001517918);
   PP_normalized_response_matrix->SetBinError(675,0.0007710831);
   PP_normalized_response_matrix->SetBinError(676,0.005331444);
   PP_normalized_response_matrix->SetBinError(677,0.01777091);
   PP_normalized_response_matrix->SetBinError(678,0.01984504);
   PP_normalized_response_matrix->SetBinError(679,0.01330608);
   PP_normalized_response_matrix->SetBinError(680,0.007086139);
   PP_normalized_response_matrix->SetBinError(681,0.002672696);
   PP_normalized_response_matrix->SetBinError(682,0.002341714);
   PP_normalized_response_matrix->SetBinError(683,0.001189349);
   PP_normalized_response_matrix->SetBinError(684,0.001080185);
   PP_normalized_response_matrix->SetBinError(685,0.001030933);
   PP_normalized_response_matrix->SetBinError(686,0.0009683833);
   PP_normalized_response_matrix->SetBinError(687,0.0009034804);
   PP_normalized_response_matrix->SetBinError(688,0.001170361);
   PP_normalized_response_matrix->SetBinError(689,0.001651932);
   PP_normalized_response_matrix->SetBinError(690,0.00164967);
   PP_normalized_response_matrix->SetBinError(691,0.002198359);
   PP_normalized_response_matrix->SetBinError(692,0.002655251);
   PP_normalized_response_matrix->SetBinError(693,0.00767619);
   PP_normalized_response_matrix->SetBinError(701,2.402696e-13);
   PP_normalized_response_matrix->SetBinError(704,8.424743e-11);
   PP_normalized_response_matrix->SetBinError(705,3.976877e-08);
   PP_normalized_response_matrix->SetBinError(706,1.353973e-07);
   PP_normalized_response_matrix->SetBinError(707,2.54007e-06);
   PP_normalized_response_matrix->SetBinError(708,1.886747e-05);
   PP_normalized_response_matrix->SetBinError(709,7.314491e-05);
   PP_normalized_response_matrix->SetBinError(710,0.0002132719);
   PP_normalized_response_matrix->SetBinError(711,0.002243367);
   PP_normalized_response_matrix->SetBinError(712,0.009944836);
   PP_normalized_response_matrix->SetBinError(713,0.01867572);
   PP_normalized_response_matrix->SetBinError(714,0.01849606);
   PP_normalized_response_matrix->SetBinError(715,0.01219515);
   PP_normalized_response_matrix->SetBinError(716,0.005329713);
   PP_normalized_response_matrix->SetBinError(717,0.002306112);
   PP_normalized_response_matrix->SetBinError(718,0.002153229);
   PP_normalized_response_matrix->SetBinError(719,0.003078127);
   PP_normalized_response_matrix->SetBinError(720,0.001000164);
   PP_normalized_response_matrix->SetBinError(721,0.0009012347);
   PP_normalized_response_matrix->SetBinError(722,0.0009789667);
   PP_normalized_response_matrix->SetBinError(723,0.001249099);
   PP_normalized_response_matrix->SetBinError(724,0.001552185);
   PP_normalized_response_matrix->SetBinError(725,0.002208877);
   PP_normalized_response_matrix->SetBinError(726,0.002254672);
   PP_normalized_response_matrix->SetBinError(727,0.001227173);
   PP_normalized_response_matrix->SetBinError(728,0.010803);
   PP_normalized_response_matrix->SetBinError(729,0.005033904);
   PP_normalized_response_matrix->SetBinError(734,0.3785182);
   PP_normalized_response_matrix->SetBinError(736,4.728586e-12);
   PP_normalized_response_matrix->SetBinError(738,2.650009e-10);
   PP_normalized_response_matrix->SetBinError(739,1.059578e-10);
   PP_normalized_response_matrix->SetBinError(740,2.18167e-09);
   PP_normalized_response_matrix->SetBinError(741,1.147631e-07);
   PP_normalized_response_matrix->SetBinError(742,8.469619e-07);
   PP_normalized_response_matrix->SetBinError(743,1.178231e-05);
   PP_normalized_response_matrix->SetBinError(744,2.301248e-05);
   PP_normalized_response_matrix->SetBinError(745,0.0001257932);
   PP_normalized_response_matrix->SetBinError(746,0.0007062484);
   PP_normalized_response_matrix->SetBinError(747,0.004547576);
   PP_normalized_response_matrix->SetBinError(748,0.01272799);
   PP_normalized_response_matrix->SetBinError(749,0.02003763);
   PP_normalized_response_matrix->SetBinError(750,0.0182927);
   PP_normalized_response_matrix->SetBinError(751,0.009400923);
   PP_normalized_response_matrix->SetBinError(752,0.005139386);
   PP_normalized_response_matrix->SetBinError(753,0.00297045);
   PP_normalized_response_matrix->SetBinError(754,0.001957154);
   PP_normalized_response_matrix->SetBinError(755,0.001098373);
   PP_normalized_response_matrix->SetBinError(756,0.00105375);
   PP_normalized_response_matrix->SetBinError(757,0.001120189);
   PP_normalized_response_matrix->SetBinError(758,0.001701429);
   PP_normalized_response_matrix->SetBinError(759,0.001334865);
   PP_normalized_response_matrix->SetBinError(760,0.002313115);
   PP_normalized_response_matrix->SetBinError(761,0.002178091);
   PP_normalized_response_matrix->SetBinError(762,0.002450372);
   PP_normalized_response_matrix->SetBinError(763,0.003410613);
   PP_normalized_response_matrix->SetBinError(768,0.1282278);
   PP_normalized_response_matrix->SetBinError(771,1.068686e-13);
   PP_normalized_response_matrix->SetBinError(774,3.776216e-11);
   PP_normalized_response_matrix->SetBinError(775,5.075181e-10);
   PP_normalized_response_matrix->SetBinError(776,6.399335e-08);
   PP_normalized_response_matrix->SetBinError(777,2.571611e-07);
   PP_normalized_response_matrix->SetBinError(778,6.671153e-06);
   PP_normalized_response_matrix->SetBinError(779,1.462699e-05);
   PP_normalized_response_matrix->SetBinError(780,6.621803e-05);
   PP_normalized_response_matrix->SetBinError(781,0.0001897602);
   PP_normalized_response_matrix->SetBinError(782,0.001636229);
   PP_normalized_response_matrix->SetBinError(783,0.007135112);
   PP_normalized_response_matrix->SetBinError(784,0.01617753);
   PP_normalized_response_matrix->SetBinError(785,0.02232255);
   PP_normalized_response_matrix->SetBinError(786,0.0142158);
   PP_normalized_response_matrix->SetBinError(787,0.007079544);
   PP_normalized_response_matrix->SetBinError(788,0.002687801);
   PP_normalized_response_matrix->SetBinError(789,0.001601806);
   PP_normalized_response_matrix->SetBinError(790,0.001475497);
   PP_normalized_response_matrix->SetBinError(791,0.001708866);
   PP_normalized_response_matrix->SetBinError(792,0.001256863);
   PP_normalized_response_matrix->SetBinError(793,0.001342734);
   PP_normalized_response_matrix->SetBinError(794,0.001375966);
   PP_normalized_response_matrix->SetBinError(795,0.002282604);
   PP_normalized_response_matrix->SetBinError(796,0.002642839);
   PP_normalized_response_matrix->SetBinError(797,0.003145108);
   PP_normalized_response_matrix->SetBinError(798,0.004954075);
   PP_normalized_response_matrix->SetBinError(799,0.002505614);
   PP_normalized_response_matrix->SetBinError(806,3.864438e-14);
   PP_normalized_response_matrix->SetBinError(807,2.058082e-13);
   PP_normalized_response_matrix->SetBinError(811,3.649472e-09);
   PP_normalized_response_matrix->SetBinError(812,3.611012e-06);
   PP_normalized_response_matrix->SetBinError(813,8.036524e-06);
   PP_normalized_response_matrix->SetBinError(814,1.76977e-05);
   PP_normalized_response_matrix->SetBinError(815,9.582353e-05);
   PP_normalized_response_matrix->SetBinError(816,0.0001231351);
   PP_normalized_response_matrix->SetBinError(817,0.0007610557);
   PP_normalized_response_matrix->SetBinError(818,0.002681327);
   PP_normalized_response_matrix->SetBinError(819,0.01081261);
   PP_normalized_response_matrix->SetBinError(820,0.02160349);
   PP_normalized_response_matrix->SetBinError(821,0.0187839);
   PP_normalized_response_matrix->SetBinError(822,0.01186602);
   PP_normalized_response_matrix->SetBinError(823,0.005536758);
   PP_normalized_response_matrix->SetBinError(824,0.003643407);
   PP_normalized_response_matrix->SetBinError(825,0.002279898);
   PP_normalized_response_matrix->SetBinError(826,0.001233868);
   PP_normalized_response_matrix->SetBinError(827,0.001394356);
   PP_normalized_response_matrix->SetBinError(828,0.001715399);
   PP_normalized_response_matrix->SetBinError(829,0.001898979);
   PP_normalized_response_matrix->SetBinError(830,0.001893389);
   PP_normalized_response_matrix->SetBinError(831,0.00324423);
   PP_normalized_response_matrix->SetBinError(832,0.003188783);
   PP_normalized_response_matrix->SetBinError(833,0.0104923);
   PP_normalized_response_matrix->SetBinError(834,0.002548184);
   PP_normalized_response_matrix->SetBinError(835,0.009601978);
   PP_normalized_response_matrix->SetBinError(846,4.199112e-06);
   PP_normalized_response_matrix->SetBinError(847,7.568928e-08);
   PP_normalized_response_matrix->SetBinError(848,9.697762e-07);
   PP_normalized_response_matrix->SetBinError(849,6.543401e-06);
   PP_normalized_response_matrix->SetBinError(850,1.63875e-05);
   PP_normalized_response_matrix->SetBinError(851,0.0003681969);
   PP_normalized_response_matrix->SetBinError(852,0.0002609086);
   PP_normalized_response_matrix->SetBinError(853,0.000903101);
   PP_normalized_response_matrix->SetBinError(854,0.00470094);
   PP_normalized_response_matrix->SetBinError(855,0.01538864);
   PP_normalized_response_matrix->SetBinError(856,0.02033793);
   PP_normalized_response_matrix->SetBinError(857,0.01729596);
   PP_normalized_response_matrix->SetBinError(858,0.01280445);
   PP_normalized_response_matrix->SetBinError(859,0.004430603);
   PP_normalized_response_matrix->SetBinError(860,0.001728867);
   PP_normalized_response_matrix->SetBinError(861,0.001469832);
   PP_normalized_response_matrix->SetBinError(862,0.001519957);
   PP_normalized_response_matrix->SetBinError(863,0.00196429);
   PP_normalized_response_matrix->SetBinError(864,0.001891858);
   PP_normalized_response_matrix->SetBinError(865,0.00219706);
   PP_normalized_response_matrix->SetBinError(866,0.002721526);
   PP_normalized_response_matrix->SetBinError(867,0.003487032);
   PP_normalized_response_matrix->SetBinError(868,0.004011757);
   PP_normalized_response_matrix->SetBinError(869,0.003009424);
   PP_normalized_response_matrix->SetBinError(870,0.01110405);
   PP_normalized_response_matrix->SetBinError(876,6.99624e-13);
   PP_normalized_response_matrix->SetBinError(877,5.638329e-12);
   PP_normalized_response_matrix->SetBinError(881,6.334553e-10);
   PP_normalized_response_matrix->SetBinError(882,7.336585e-08);
   PP_normalized_response_matrix->SetBinError(883,2.323529e-07);
   PP_normalized_response_matrix->SetBinError(884,3.121499e-06);
   PP_normalized_response_matrix->SetBinError(885,1.372311e-05);
   PP_normalized_response_matrix->SetBinError(886,2.482581e-05);
   PP_normalized_response_matrix->SetBinError(887,0.0001295369);
   PP_normalized_response_matrix->SetBinError(888,0.0003424509);
   PP_normalized_response_matrix->SetBinError(889,0.001878936);
   PP_normalized_response_matrix->SetBinError(890,0.009222691);
   PP_normalized_response_matrix->SetBinError(891,0.01721199);
   PP_normalized_response_matrix->SetBinError(892,0.02187734);
   PP_normalized_response_matrix->SetBinError(893,0.01900648);
   PP_normalized_response_matrix->SetBinError(894,0.008458196);
   PP_normalized_response_matrix->SetBinError(895,0.003017218);
   PP_normalized_response_matrix->SetBinError(896,0.002507052);
   PP_normalized_response_matrix->SetBinError(897,0.004569);
   PP_normalized_response_matrix->SetBinError(898,0.002092713);
   PP_normalized_response_matrix->SetBinError(899,0.002165753);
   PP_normalized_response_matrix->SetBinError(900,0.003128897);
   PP_normalized_response_matrix->SetBinError(901,0.00310906);
   PP_normalized_response_matrix->SetBinError(902,0.005232439);
   PP_normalized_response_matrix->SetBinError(903,0.004393185);
   PP_normalized_response_matrix->SetBinError(904,0.004131152);
   PP_normalized_response_matrix->SetBinError(905,0.01520718);
   PP_normalized_response_matrix->SetBinError(911,4.773264e-12);
   PP_normalized_response_matrix->SetBinError(912,5.25239e-14);
   PP_normalized_response_matrix->SetBinError(914,9.7145e-11);
   PP_normalized_response_matrix->SetBinError(916,2.599655e-09);
   PP_normalized_response_matrix->SetBinError(917,1.617981e-09);
   PP_normalized_response_matrix->SetBinError(918,1.177325e-07);
   PP_normalized_response_matrix->SetBinError(919,3.32436e-07);
   PP_normalized_response_matrix->SetBinError(920,1.349518e-06);
   PP_normalized_response_matrix->SetBinError(921,1.338926e-05);
   PP_normalized_response_matrix->SetBinError(922,4.749382e-05);
   PP_normalized_response_matrix->SetBinError(923,0.000120617);
   PP_normalized_response_matrix->SetBinError(924,0.0007915532);
   PP_normalized_response_matrix->SetBinError(925,0.004041322);
   PP_normalized_response_matrix->SetBinError(926,0.01124389);
   PP_normalized_response_matrix->SetBinError(927,0.02065713);
   PP_normalized_response_matrix->SetBinError(928,0.02177016);
   PP_normalized_response_matrix->SetBinError(929,0.01365745);
   PP_normalized_response_matrix->SetBinError(930,0.005633258);
   PP_normalized_response_matrix->SetBinError(931,0.005302352);
   PP_normalized_response_matrix->SetBinError(932,0.002231827);
   PP_normalized_response_matrix->SetBinError(933,0.003821045);
   PP_normalized_response_matrix->SetBinError(934,0.001942961);
   PP_normalized_response_matrix->SetBinError(935,0.002856076);
   PP_normalized_response_matrix->SetBinError(936,0.003035851);
   PP_normalized_response_matrix->SetBinError(937,0.002741672);
   PP_normalized_response_matrix->SetBinError(938,0.008765894);
   PP_normalized_response_matrix->SetBinError(939,0.003140129);
   PP_normalized_response_matrix->SetBinError(940,0.02359034);
   PP_normalized_response_matrix->SetBinError(944,0.3844006);
   PP_normalized_response_matrix->SetBinError(946,6.478917e-13);
   PP_normalized_response_matrix->SetBinError(952,8.357924e-09);
   PP_normalized_response_matrix->SetBinError(953,5.246593e-08);
   PP_normalized_response_matrix->SetBinError(954,3.601745e-06);
   PP_normalized_response_matrix->SetBinError(955,4.997952e-06);
   PP_normalized_response_matrix->SetBinError(956,3.907698e-06);
   PP_normalized_response_matrix->SetBinError(957,4.162947e-05);
   PP_normalized_response_matrix->SetBinError(958,5.028902e-05);
   PP_normalized_response_matrix->SetBinError(959,0.0002668746);
   PP_normalized_response_matrix->SetBinError(960,0.001855777);
   PP_normalized_response_matrix->SetBinError(961,0.005979668);
   PP_normalized_response_matrix->SetBinError(962,0.01583706);
   PP_normalized_response_matrix->SetBinError(963,0.02139127);
   PP_normalized_response_matrix->SetBinError(964,0.02094798);
   PP_normalized_response_matrix->SetBinError(965,0.008862917);
   PP_normalized_response_matrix->SetBinError(966,0.005945322);
   PP_normalized_response_matrix->SetBinError(967,0.003526395);
   PP_normalized_response_matrix->SetBinError(968,0.002598262);
   PP_normalized_response_matrix->SetBinError(969,0.002482571);
   PP_normalized_response_matrix->SetBinError(970,0.002915067);
   PP_normalized_response_matrix->SetBinError(971,0.003055597);
   PP_normalized_response_matrix->SetBinError(972,0.003101615);
   PP_normalized_response_matrix->SetBinError(973,0.007486607);
   PP_normalized_response_matrix->SetBinError(974,0.01619192);
   PP_normalized_response_matrix->SetBinError(975,0.01438086);
   PP_normalized_response_matrix->SetBinError(976,0.03197904);
   PP_normalized_response_matrix->SetBinError(981,4.184311e-14);
   PP_normalized_response_matrix->SetBinError(983,2.715156e-12);
   PP_normalized_response_matrix->SetBinError(987,8.87706e-10);
   PP_normalized_response_matrix->SetBinError(988,2.449934e-08);
   PP_normalized_response_matrix->SetBinError(989,2.124243e-06);
   PP_normalized_response_matrix->SetBinError(990,7.682146e-07);
   PP_normalized_response_matrix->SetBinError(991,8.334133e-07);
   PP_normalized_response_matrix->SetBinError(992,5.362315e-06);
   PP_normalized_response_matrix->SetBinError(993,2.765454e-05);
   PP_normalized_response_matrix->SetBinError(994,0.0001320721);
   PP_normalized_response_matrix->SetBinError(995,0.0007116061);
   PP_normalized_response_matrix->SetBinError(996,0.003283626);
   PP_normalized_response_matrix->SetBinError(997,0.008699957);
   PP_normalized_response_matrix->SetBinError(998,0.021183);
   PP_normalized_response_matrix->SetBinError(999,0.02575475);
   PP_normalized_response_matrix->SetBinError(1000,0.02105556);
   PP_normalized_response_matrix->SetBinError(1001,0.009014047);
   PP_normalized_response_matrix->SetBinError(1002,0.005942022);
   PP_normalized_response_matrix->SetBinError(1003,0.004586582);
   PP_normalized_response_matrix->SetBinError(1004,0.003617212);
   PP_normalized_response_matrix->SetBinError(1005,0.003308029);
   PP_normalized_response_matrix->SetBinError(1006,0.003262361);
   PP_normalized_response_matrix->SetBinError(1007,0.00474396);
   PP_normalized_response_matrix->SetBinError(1008,0.00384873);
   PP_normalized_response_matrix->SetBinError(1009,0.005986008);
   PP_normalized_response_matrix->SetBinError(1010,0.01125672);
   PP_normalized_response_matrix->SetBinError(1022,8.238113e-10);
   PP_normalized_response_matrix->SetBinError(1023,4.715397e-09);
   PP_normalized_response_matrix->SetBinError(1024,5.867374e-08);
   PP_normalized_response_matrix->SetBinError(1025,4.145697e-07);
   PP_normalized_response_matrix->SetBinError(1026,2.25844e-06);
   PP_normalized_response_matrix->SetBinError(1027,1.996119e-06);
   PP_normalized_response_matrix->SetBinError(1028,2.672283e-05);
   PP_normalized_response_matrix->SetBinError(1029,0.0001164018);
   PP_normalized_response_matrix->SetBinError(1030,0.001081251);
   PP_normalized_response_matrix->SetBinError(1031,0.001134302);
   PP_normalized_response_matrix->SetBinError(1032,0.005867125);
   PP_normalized_response_matrix->SetBinError(1033,0.01368709);
   PP_normalized_response_matrix->SetBinError(1034,0.02152677);
   PP_normalized_response_matrix->SetBinError(1035,0.02071989);
   PP_normalized_response_matrix->SetBinError(1036,0.0166217);
   PP_normalized_response_matrix->SetBinError(1037,0.01004703);
   PP_normalized_response_matrix->SetBinError(1038,0.005260574);
   PP_normalized_response_matrix->SetBinError(1039,0.004244015);
   PP_normalized_response_matrix->SetBinError(1040,0.0039308);
   PP_normalized_response_matrix->SetBinError(1041,0.004330163);
   PP_normalized_response_matrix->SetBinError(1042,0.006884121);
   PP_normalized_response_matrix->SetBinError(1043,0.005011487);
   PP_normalized_response_matrix->SetBinError(1044,0.01725598);
   PP_normalized_response_matrix->SetBinError(1045,0.02191777);
   PP_normalized_response_matrix->SetBinError(1053,9.265647e-13);
   PP_normalized_response_matrix->SetBinError(1058,2.837795e-09);
   PP_normalized_response_matrix->SetBinError(1059,2.646147e-08);
   PP_normalized_response_matrix->SetBinError(1060,3.841802e-06);
   PP_normalized_response_matrix->SetBinError(1061,3.843261e-07);
   PP_normalized_response_matrix->SetBinError(1062,4.258041e-05);
   PP_normalized_response_matrix->SetBinError(1063,1.996449e-05);
   PP_normalized_response_matrix->SetBinError(1064,1.550069e-05);
   PP_normalized_response_matrix->SetBinError(1065,0.0001369434);
   PP_normalized_response_matrix->SetBinError(1066,0.0003994318);
   PP_normalized_response_matrix->SetBinError(1067,0.002984029);
   PP_normalized_response_matrix->SetBinError(1068,0.007210861);
   PP_normalized_response_matrix->SetBinError(1069,0.01644032);
   PP_normalized_response_matrix->SetBinError(1070,0.0207037);
   PP_normalized_response_matrix->SetBinError(1071,0.01952046);
   PP_normalized_response_matrix->SetBinError(1072,0.01312727);
   PP_normalized_response_matrix->SetBinError(1073,0.009103236);
   PP_normalized_response_matrix->SetBinError(1074,0.008713488);
   PP_normalized_response_matrix->SetBinError(1075,0.005753104);
   PP_normalized_response_matrix->SetBinError(1076,0.005570356);
   PP_normalized_response_matrix->SetBinError(1077,0.008195923);
   PP_normalized_response_matrix->SetBinError(1078,0.007939618);
   PP_normalized_response_matrix->SetBinError(1079,0.01181518);
   PP_normalized_response_matrix->SetBinError(1080,0.0200175);
   PP_normalized_response_matrix->SetBinError(1081,0.07278551);
   PP_normalized_response_matrix->SetBinError(1093,3.978689e-09);
   PP_normalized_response_matrix->SetBinError(1094,6.912524e-09);
   PP_normalized_response_matrix->SetBinError(1095,9.198784e-08);
   PP_normalized_response_matrix->SetBinError(1096,2.395171e-07);
   PP_normalized_response_matrix->SetBinError(1097,6.14811e-07);
   PP_normalized_response_matrix->SetBinError(1098,1.020139e-05);
   PP_normalized_response_matrix->SetBinError(1099,2.466861e-05);
   PP_normalized_response_matrix->SetBinError(1100,0.0002430392);
   PP_normalized_response_matrix->SetBinError(1101,0.0001412434);
   PP_normalized_response_matrix->SetBinError(1102,0.001717215);
   PP_normalized_response_matrix->SetBinError(1103,0.003998395);
   PP_normalized_response_matrix->SetBinError(1104,0.01082849);
   PP_normalized_response_matrix->SetBinError(1105,0.02286078);
   PP_normalized_response_matrix->SetBinError(1106,0.02231032);
   PP_normalized_response_matrix->SetBinError(1107,0.01961474);
   PP_normalized_response_matrix->SetBinError(1108,0.01371348);
   PP_normalized_response_matrix->SetBinError(1109,0.008617557);
   PP_normalized_response_matrix->SetBinError(1110,0.006148922);
   PP_normalized_response_matrix->SetBinError(1111,0.006446331);
   PP_normalized_response_matrix->SetBinError(1112,0.005237211);
   PP_normalized_response_matrix->SetBinError(1113,0.007775908);
   PP_normalized_response_matrix->SetBinError(1114,0.009000281);
   PP_normalized_response_matrix->SetBinError(1115,0.02275031);
   PP_normalized_response_matrix->SetBinError(1121,6.918482e-14);
   PP_normalized_response_matrix->SetBinError(1127,1.648281e-09);
   PP_normalized_response_matrix->SetBinError(1129,1.242117e-08);
   PP_normalized_response_matrix->SetBinError(1130,5.407479e-08);
   PP_normalized_response_matrix->SetBinError(1131,1.820141e-07);
   PP_normalized_response_matrix->SetBinError(1132,3.278937e-05);
   PP_normalized_response_matrix->SetBinError(1133,6.504994e-06);
   PP_normalized_response_matrix->SetBinError(1134,1.149154e-05);
   PP_normalized_response_matrix->SetBinError(1135,6.084502e-05);
   PP_normalized_response_matrix->SetBinError(1136,0.0001071656);
   PP_normalized_response_matrix->SetBinError(1137,0.0003139634);
   PP_normalized_response_matrix->SetBinError(1138,0.001733369);
   PP_normalized_response_matrix->SetBinError(1139,0.009301478);
   PP_normalized_response_matrix->SetBinError(1140,0.01490539);
   PP_normalized_response_matrix->SetBinError(1141,0.02707237);
   PP_normalized_response_matrix->SetBinError(1142,0.02438176);
   PP_normalized_response_matrix->SetBinError(1143,0.02125829);
   PP_normalized_response_matrix->SetBinError(1144,0.01349872);
   PP_normalized_response_matrix->SetBinError(1145,0.009369179);
   PP_normalized_response_matrix->SetBinError(1146,0.008068706);
   PP_normalized_response_matrix->SetBinError(1147,0.007277218);
   PP_normalized_response_matrix->SetBinError(1148,0.007168237);
   PP_normalized_response_matrix->SetBinError(1149,0.008173488);
   PP_normalized_response_matrix->SetBinError(1154,1.670557e-17);
   PP_normalized_response_matrix->SetBinError(1156,7.94506e-14);
   PP_normalized_response_matrix->SetBinError(1164,5.41946e-09);
   PP_normalized_response_matrix->SetBinError(1165,3.24291e-08);
   PP_normalized_response_matrix->SetBinError(1166,1.148539e-07);
   PP_normalized_response_matrix->SetBinError(1167,3.563345e-07);
   PP_normalized_response_matrix->SetBinError(1168,3.579087e-06);
   PP_normalized_response_matrix->SetBinError(1169,0.0001384822);
   PP_normalized_response_matrix->SetBinError(1170,4.492651e-05);
   PP_normalized_response_matrix->SetBinError(1171,5.252951e-05);
   PP_normalized_response_matrix->SetBinError(1172,0.0001483853);
   PP_normalized_response_matrix->SetBinError(1173,0.0006554152);
   PP_normalized_response_matrix->SetBinError(1174,0.002138913);
   PP_normalized_response_matrix->SetBinError(1175,0.007813543);
   PP_normalized_response_matrix->SetBinError(1176,0.01838796);
   PP_normalized_response_matrix->SetBinError(1177,0.02601728);
   PP_normalized_response_matrix->SetBinError(1178,0.02685513);
   PP_normalized_response_matrix->SetBinError(1179,0.02372573);
   PP_normalized_response_matrix->SetBinError(1180,0.0157811);
   PP_normalized_response_matrix->SetBinError(1181,0.01338033);
   PP_normalized_response_matrix->SetBinError(1182,0.01077163);
   PP_normalized_response_matrix->SetBinError(1183,0.0115908);
   PP_normalized_response_matrix->SetBinError(1184,0.007088292);
   PP_normalized_response_matrix->SetBinError(1186,0.04869265);
   PP_normalized_response_matrix->SetBinError(1189,1.649092e-17);
   PP_normalized_response_matrix->SetBinError(1199,4.848398e-09);
   PP_normalized_response_matrix->SetBinError(1201,1.217799e-07);
   PP_normalized_response_matrix->SetBinError(1202,2.692106e-07);
   PP_normalized_response_matrix->SetBinError(1203,5.391088e-06);
   PP_normalized_response_matrix->SetBinError(1204,5.184397e-05);
   PP_normalized_response_matrix->SetBinError(1205,3.31691e-06);
   PP_normalized_response_matrix->SetBinError(1206,3.225519e-05);
   PP_normalized_response_matrix->SetBinError(1207,6.913438e-05);
   PP_normalized_response_matrix->SetBinError(1208,0.0002419516);
   PP_normalized_response_matrix->SetBinError(1209,0.001081534);
   PP_normalized_response_matrix->SetBinError(1210,0.003725397);
   PP_normalized_response_matrix->SetBinError(1211,0.01093935);
   PP_normalized_response_matrix->SetBinError(1212,0.03264984);
   PP_normalized_response_matrix->SetBinError(1213,0.03058159);
   PP_normalized_response_matrix->SetBinError(1214,0.0331728);
   PP_normalized_response_matrix->SetBinError(1215,0.02466852);
   PP_normalized_response_matrix->SetBinError(1216,0.01699154);
   PP_normalized_response_matrix->SetBinError(1217,0.01435052);
   PP_normalized_response_matrix->SetBinError(1218,0.0122395);
   PP_normalized_response_matrix->SetBinError(1219,0.01274133);
   PP_normalized_response_matrix->SetBinError(1220,0.01840131);
   PP_normalized_response_matrix->SetBinError(1221,0.04604054);
   PP_normalized_response_matrix->SetBinError(1222,0.0990152);
   PP_normalized_response_matrix->SetBinError(1235,2.232196e-08);
   PP_normalized_response_matrix->SetBinError(1236,1.330673e-07);
   PP_normalized_response_matrix->SetBinError(1237,2.393095e-07);
   PP_normalized_response_matrix->SetBinError(1238,4.486266e-07);
   PP_normalized_response_matrix->SetBinError(1239,8.53084e-07);
   PP_normalized_response_matrix->SetBinError(1240,2.349265e-05);
   PP_normalized_response_matrix->SetBinError(1241,1.021459e-05);
   PP_normalized_response_matrix->SetBinError(1242,2.768381e-05);
   PP_normalized_response_matrix->SetBinError(1243,0.000112087);
   PP_normalized_response_matrix->SetBinError(1244,0.0005272799);
   PP_normalized_response_matrix->SetBinError(1245,0.002355436);
   PP_normalized_response_matrix->SetBinError(1246,0.0128839);
   PP_normalized_response_matrix->SetBinError(1247,0.01713811);
   PP_normalized_response_matrix->SetBinError(1248,0.02881678);
   PP_normalized_response_matrix->SetBinError(1249,0.04344807);
   PP_normalized_response_matrix->SetBinError(1250,0.03431985);
   PP_normalized_response_matrix->SetBinError(1251,0.02994139);
   PP_normalized_response_matrix->SetBinError(1252,0.02014366);
   PP_normalized_response_matrix->SetBinError(1253,0.01917646);
   PP_normalized_response_matrix->SetBinError(1254,0.01322346);
   PP_normalized_response_matrix->SetBinError(1255,0.01473157);
   PP_normalized_response_matrix->SetBinError(1272,1.658938e-07);
   PP_normalized_response_matrix->SetBinError(1273,1.148245e-05);
   PP_normalized_response_matrix->SetBinError(1274,7.065803e-06);
   PP_normalized_response_matrix->SetBinError(1275,2.019561e-05);
   PP_normalized_response_matrix->SetBinError(1276,3.074116e-05);
   PP_normalized_response_matrix->SetBinError(1277,1.869814e-05);
   PP_normalized_response_matrix->SetBinError(1278,3.972509e-05);
   PP_normalized_response_matrix->SetBinError(1279,0.0001283414);
   PP_normalized_response_matrix->SetBinError(1280,0.001268775);
   PP_normalized_response_matrix->SetBinError(1281,0.003580368);
   PP_normalized_response_matrix->SetBinError(1282,0.01441362);
   PP_normalized_response_matrix->SetBinError(1283,0.02972976);
   PP_normalized_response_matrix->SetBinError(1284,0.0391738);
   PP_normalized_response_matrix->SetBinError(1285,0.04276003);
   PP_normalized_response_matrix->SetBinError(1286,0.04239443);
   PP_normalized_response_matrix->SetBinError(1287,0.03680961);
   PP_normalized_response_matrix->SetBinError(1288,0.022173);
   PP_normalized_response_matrix->SetBinError(1289,0.01677644);
   PP_normalized_response_matrix->SetBinError(1290,0.03691589);
   PP_normalized_response_matrix->SetBinError(1292,0.06758559);
   PP_normalized_response_matrix->SetBinError(1307,9.442619e-08);
   PP_normalized_response_matrix->SetBinError(1308,1.902128e-07);
   PP_normalized_response_matrix->SetBinError(1309,4.347377e-07);
   PP_normalized_response_matrix->SetBinError(1310,1.710722e-06);
   PP_normalized_response_matrix->SetBinError(1311,3.378504e-05);
   PP_normalized_response_matrix->SetBinError(1312,8.673813e-06);
   PP_normalized_response_matrix->SetBinError(1313,6.519332e-05);
   PP_normalized_response_matrix->SetBinError(1314,0.0001030162);
   PP_normalized_response_matrix->SetBinError(1315,0.000407262);
   PP_normalized_response_matrix->SetBinError(1316,0.001556327);
   PP_normalized_response_matrix->SetBinError(1317,0.007123527);
   PP_normalized_response_matrix->SetBinError(1318,0.01790931);
   PP_normalized_response_matrix->SetBinError(1319,0.03741147);
   PP_normalized_response_matrix->SetBinError(1320,0.0500637);
   PP_normalized_response_matrix->SetBinError(1321,0.05125827);
   PP_normalized_response_matrix->SetBinError(1322,0.04695134);
   PP_normalized_response_matrix->SetBinError(1323,0.0392164);
   PP_normalized_response_matrix->SetBinError(1324,0.03757216);
   PP_normalized_response_matrix->SetBinError(1325,0.00823978);
   PP_normalized_response_matrix->SetBinError(1341,1.615272e-08);
   PP_normalized_response_matrix->SetBinError(1342,6.062022e-08);
   PP_normalized_response_matrix->SetBinError(1344,8.044043e-07);
   PP_normalized_response_matrix->SetBinError(1345,9.62118e-07);
   PP_normalized_response_matrix->SetBinError(1346,8.285236e-06);
   PP_normalized_response_matrix->SetBinError(1347,1.939411e-05);
   PP_normalized_response_matrix->SetBinError(1348,3.963821e-05);
   PP_normalized_response_matrix->SetBinError(1349,3.118652e-05);
   PP_normalized_response_matrix->SetBinError(1350,0.0001376919);
   PP_normalized_response_matrix->SetBinError(1351,0.001119047);
   PP_normalized_response_matrix->SetBinError(1352,0.003171303);
   PP_normalized_response_matrix->SetBinError(1353,0.0116857);
   PP_normalized_response_matrix->SetBinError(1354,0.02961273);
   PP_normalized_response_matrix->SetBinError(1355,0.05098194);
   PP_normalized_response_matrix->SetBinError(1356,0.06332174);
   PP_normalized_response_matrix->SetBinError(1357,0.06531126);
   PP_normalized_response_matrix->SetBinError(1358,0.06041599);
   PP_normalized_response_matrix->SetBinError(1359,0.05930603);
   PP_normalized_response_matrix->SetBinError(1360,0.02240836);
   PP_normalized_response_matrix->SetBinError(1361,0.09808613);
   PP_normalized_response_matrix->SetBinError(1378,1.204433e-07);
   PP_normalized_response_matrix->SetBinError(1379,3.644894e-07);
   PP_normalized_response_matrix->SetBinError(1380,1.441106e-06);
   PP_normalized_response_matrix->SetBinError(1381,6.257764e-06);
   PP_normalized_response_matrix->SetBinError(1382,1.86141e-05);
   PP_normalized_response_matrix->SetBinError(1383,9.174737e-06);
   PP_normalized_response_matrix->SetBinError(1384,1.710041e-05);
   PP_normalized_response_matrix->SetBinError(1385,8.579387e-05);
   PP_normalized_response_matrix->SetBinError(1386,0.0004042795);
   PP_normalized_response_matrix->SetBinError(1387,0.001924651);
   PP_normalized_response_matrix->SetBinError(1388,0.006611466);
   PP_normalized_response_matrix->SetBinError(1389,0.01944072);
   PP_normalized_response_matrix->SetBinError(1390,0.04682247);
   PP_normalized_response_matrix->SetBinError(1391,0.06812843);
   PP_normalized_response_matrix->SetBinError(1392,0.08636862);
   PP_normalized_response_matrix->SetBinError(1393,0.08099235);
   PP_normalized_response_matrix->SetBinError(1394,0.06145966);
   PP_normalized_response_matrix->SetBinError(1395,0.06094764);
   PP_normalized_response_matrix->SetBinError(1396,0.1522973);
   PP_normalized_response_matrix->SetBinError(1397,0.07715556);
   PP_normalized_response_matrix->SetBinError(1398,0.3027714);
   PP_normalized_response_matrix->SetBinError(1413,1.424041e-07);
   PP_normalized_response_matrix->SetBinError(1414,2.349199e-07);
   PP_normalized_response_matrix->SetBinError(1415,1.220459e-06);
   PP_normalized_response_matrix->SetBinError(1416,1.781588e-06);
   PP_normalized_response_matrix->SetBinError(1417,7.820548e-06);
   PP_normalized_response_matrix->SetBinError(1418,7.020172e-06);
   PP_normalized_response_matrix->SetBinError(1419,3.328673e-05);
   PP_normalized_response_matrix->SetBinError(1420,6.352886e-05);
   PP_normalized_response_matrix->SetBinError(1421,0.0001800311);
   PP_normalized_response_matrix->SetBinError(1422,0.0007629858);
   PP_normalized_response_matrix->SetBinError(1423,0.003739255);
   PP_normalized_response_matrix->SetBinError(1424,0.01508699);
   PP_normalized_response_matrix->SetBinError(1425,0.03820281);
   PP_normalized_response_matrix->SetBinError(1426,0.06875993);
   PP_normalized_response_matrix->SetBinError(1427,0.09980967);
   PP_normalized_response_matrix->SetBinError(1428,0.1091657);
   PP_normalized_response_matrix->SetBinError(1429,0.09745035);
   PP_normalized_response_matrix->SetBinError(1430,0.1276242);
   PP_normalized_response_matrix->SetBinError(1431,0.119895);
   PP_normalized_response_matrix->SetBinError(1432,0.2332529);
   PP_normalized_response_matrix->SetBinError(1451,7.477613e-07);
   PP_normalized_response_matrix->SetBinError(1453,5.054659e-06);
   PP_normalized_response_matrix->SetBinError(1454,3.953076e-05);
   PP_normalized_response_matrix->SetBinError(1455,6.419109e-05);
   PP_normalized_response_matrix->SetBinError(1456,6.100996e-05);
   PP_normalized_response_matrix->SetBinError(1457,0.0003287727);
   PP_normalized_response_matrix->SetBinError(1458,0.001924909);
   PP_normalized_response_matrix->SetBinError(1459,0.007098797);
   PP_normalized_response_matrix->SetBinError(1460,0.02260539);
   PP_normalized_response_matrix->SetBinError(1461,0.05564061);
   PP_normalized_response_matrix->SetBinError(1462,0.09416561);
   PP_normalized_response_matrix->SetBinError(1463,0.131071);
   PP_normalized_response_matrix->SetBinError(1464,0.1497933);
   PP_normalized_response_matrix->SetBinError(1465,0.1606683);
   PP_normalized_response_matrix->SetBinError(1466,0.1177151);
   PP_normalized_response_matrix->SetBinError(1467,0.1064278);
   PP_normalized_response_matrix->SetBinError(1468,0.076907);
   PP_normalized_response_matrix->SetBinError(1469,1.667042e-17);
   PP_normalized_response_matrix->SetBinError(1484,1.20522e-05);
   PP_normalized_response_matrix->SetBinError(1488,2.295591e-05);
   PP_normalized_response_matrix->SetBinError(1489,2.746724e-05);
   PP_normalized_response_matrix->SetBinError(1490,4.832191e-05);
   PP_normalized_response_matrix->SetBinError(1491,6.496417e-05);
   PP_normalized_response_matrix->SetBinError(1492,0.0002147478);
   PP_normalized_response_matrix->SetBinError(1493,0.000660167);
   PP_normalized_response_matrix->SetBinError(1494,0.004020756);
   PP_normalized_response_matrix->SetBinError(1495,0.01339119);
   PP_normalized_response_matrix->SetBinError(1496,0.03801271);
   PP_normalized_response_matrix->SetBinError(1497,0.08416568);
   PP_normalized_response_matrix->SetBinError(1498,0.1406992);
   PP_normalized_response_matrix->SetBinError(1499,0.1586014);
   PP_normalized_response_matrix->SetBinError(1500,0.1564991);
   PP_normalized_response_matrix->SetBinError(1501,0.1645003);
   PP_normalized_response_matrix->SetBinError(1502,0.1007912);
   PP_normalized_response_matrix->SetBinError(1504,2.561513e-17);
   PP_normalized_response_matrix->SetBinError(1523,3.174542e-06);
   PP_normalized_response_matrix->SetBinError(1524,1.216869e-05);
   PP_normalized_response_matrix->SetBinError(1525,5.920446e-05);
   PP_normalized_response_matrix->SetBinError(1526,8.848612e-05);
   PP_normalized_response_matrix->SetBinError(1527,6.484432e-05);
   PP_normalized_response_matrix->SetBinError(1528,0.0007123319);
   PP_normalized_response_matrix->SetBinError(1529,0.00173444);
   PP_normalized_response_matrix->SetBinError(1530,0.006918408);
   PP_normalized_response_matrix->SetBinError(1531,0.02357974);
   PP_normalized_response_matrix->SetBinError(1532,0.07047684);
   PP_normalized_response_matrix->SetBinError(1533,0.1310375);
   PP_normalized_response_matrix->SetBinError(1534,0.190692);
   PP_normalized_response_matrix->SetBinError(1535,0.2550717);
   PP_normalized_response_matrix->SetBinError(1536,0.2311559);
   PP_normalized_response_matrix->SetBinError(1537,0.3449338);
   PP_normalized_response_matrix->SetBinError(1538,0.4155633);
   PP_normalized_response_matrix->SetBinError(1539,1.650004e-17);
   PP_normalized_response_matrix->SetBinError(1555,2.349353e-05);
   PP_normalized_response_matrix->SetBinError(1560,5.142021e-05);
   PP_normalized_response_matrix->SetBinError(1561,5.253659e-05);
   PP_normalized_response_matrix->SetBinError(1562,4.953332e-05);
   PP_normalized_response_matrix->SetBinError(1563,0.0002135389);
   PP_normalized_response_matrix->SetBinError(1564,0.000950406);
   PP_normalized_response_matrix->SetBinError(1565,0.003481868);
   PP_normalized_response_matrix->SetBinError(1566,0.01478977);
   PP_normalized_response_matrix->SetBinError(1567,0.04742657);
   PP_normalized_response_matrix->SetBinError(1568,0.1099381);
   PP_normalized_response_matrix->SetBinError(1569,0.2072921);
   PP_normalized_response_matrix->SetBinError(1570,0.2911502);
   PP_normalized_response_matrix->SetBinError(1571,0.4934822);
   PP_normalized_response_matrix->SetBinError(1572,0.3100215);
   PP_normalized_response_matrix->SetBinError(1573,0.3224564);
   PP_normalized_response_matrix->SetBinError(1592,8.821698e-06);
   PP_normalized_response_matrix->SetBinError(1598,7.883096e-05);
   PP_normalized_response_matrix->SetBinError(1599,0.0006570425);
   PP_normalized_response_matrix->SetBinError(1600,0.002925351);
   PP_normalized_response_matrix->SetBinError(1601,0.007011341);
   PP_normalized_response_matrix->SetBinError(1602,0.02813471);
   PP_normalized_response_matrix->SetBinError(1603,0.08622551);
   PP_normalized_response_matrix->SetBinError(1604,0.1901119);
   PP_normalized_response_matrix->SetBinError(1605,0.3175106);
   PP_normalized_response_matrix->SetBinError(1606,0.3910592);
   PP_normalized_response_matrix->SetBinError(1607,0.5166174);
   PP_normalized_response_matrix->SetBinError(1608,0.4813081);
   PP_normalized_response_matrix->SetBinError(1609,2.401274e-17);
   PP_normalized_response_matrix->SetBinError(1630,1.888582e-05);
   PP_normalized_response_matrix->SetBinError(1633,8.559727e-05);
   PP_normalized_response_matrix->SetBinError(1635,0.001354299);
   PP_normalized_response_matrix->SetBinError(1636,0.004666433);
   PP_normalized_response_matrix->SetBinError(1637,0.01520336);
   PP_normalized_response_matrix->SetBinError(1638,0.05192721);
   PP_normalized_response_matrix->SetBinError(1639,0.1524343);
   PP_normalized_response_matrix->SetBinError(1640,0.2957032);
   PP_normalized_response_matrix->SetBinError(1641,0.5511971);
   PP_normalized_response_matrix->SetBinError(1642,0.616243);
   PP_normalized_response_matrix->SetBinError(1643,0.4041367);
   PP_normalized_response_matrix->SetBinError(1644,0.497658);
   PP_normalized_response_matrix->SetBinError(1665,1.892996e-05);
   PP_normalized_response_matrix->SetBinError(1669,0.0001697484);
   PP_normalized_response_matrix->SetBinError(1671,0.0027182);
   PP_normalized_response_matrix->SetBinError(1672,0.01053589);
   PP_normalized_response_matrix->SetBinError(1673,0.02837113);
   PP_normalized_response_matrix->SetBinError(1674,0.08408001);
   PP_normalized_response_matrix->SetBinError(1675,0.2928564);
   PP_normalized_response_matrix->SetBinError(1676,0.4126964);
   PP_normalized_response_matrix->SetBinError(1677,1.287917);
   PP_normalized_response_matrix->SetBinError(1678,1.333535);
   PP_normalized_response_matrix->SetBinError(1679,0.3952513);
   PP_normalized_response_matrix->SetBinError(1694,3.083985e-07);
   PP_normalized_response_matrix->SetBinError(1698,2.925694e-05);
   PP_normalized_response_matrix->SetBinError(1699,5.687934e-06);
   PP_normalized_response_matrix->SetBinError(1704,0.0001877697);
   PP_normalized_response_matrix->SetBinError(1705,0.0002859544);
   PP_normalized_response_matrix->SetBinError(1706,0.002260302);
   PP_normalized_response_matrix->SetBinError(1707,0.004855697);
   PP_normalized_response_matrix->SetBinError(1708,0.01688288);
   PP_normalized_response_matrix->SetBinError(1709,0.07057426);
   PP_normalized_response_matrix->SetBinError(1710,0.1613611);
   PP_normalized_response_matrix->SetBinError(1711,0.5031847);
   PP_normalized_response_matrix->SetBinError(1712,0.9002778);
   PP_normalized_response_matrix->SetBinError(1713,1.570742);
   PP_normalized_response_matrix->SetBinError(1714,0.9881884);
   PP_normalized_response_matrix->SetBinError(1740,0.0002167454);
   PP_normalized_response_matrix->SetBinError(1742,0.004212967);
   PP_normalized_response_matrix->SetBinError(1743,0.009772153);
   PP_normalized_response_matrix->SetBinError(1744,0.03183265);
   PP_normalized_response_matrix->SetBinError(1745,0.138306);
   PP_normalized_response_matrix->SetBinError(1746,0.3667651);
   PP_normalized_response_matrix->SetBinError(1747,0.658314);
   PP_normalized_response_matrix->SetBinError(1748,1.356286);
   PP_normalized_response_matrix->SetBinError(1749,0.8955047);
   PP_normalized_response_matrix->SetBinError(1766,5.596279e-06);
   PP_normalized_response_matrix->SetBinError(1768,4.682898e-06);
   PP_normalized_response_matrix->SetBinError(1775,0.0001751775);
   PP_normalized_response_matrix->SetBinError(1778,0.005923117);
   PP_normalized_response_matrix->SetBinError(1779,0.03119899);
   PP_normalized_response_matrix->SetBinError(1780,0.1015222);
   PP_normalized_response_matrix->SetBinError(1781,0.2008218);
   PP_normalized_response_matrix->SetBinError(1782,0.7122428);
   PP_normalized_response_matrix->SetBinError(1783,1.382032);
   PP_normalized_response_matrix->SetBinError(1784,1.234032);
   PP_normalized_response_matrix->SetBinError(1786,8.582749e-17);
   PP_normalized_response_matrix->SetBinError(1801,1.616222e-16);
   PP_normalized_response_matrix->SetBinError(1802,1.316468e-16);
   PP_normalized_response_matrix->SetBinError(1803,2.353411e-16);
   PP_normalized_response_matrix->SetBinError(1804,4.584157e-17);
   PP_normalized_response_matrix->SetBinError(1805,4.650523e-17);
   PP_normalized_response_matrix->SetBinError(1806,1.902342e-17);
   PP_normalized_response_matrix->SetBinError(1807,3.193737e-17);
   PP_normalized_response_matrix->SetBinError(1808,2.378327e-17);
   PP_normalized_response_matrix->SetBinError(1810,1.668798e-17);
   PP_normalized_response_matrix->SetBinError(1811,1.658043e-17);
   PP_normalized_response_matrix->SetBinError(1813,4.766808e-17);
   PP_normalized_response_matrix->SetBinError(1814,5.971233e-17);
   PP_normalized_response_matrix->SetBinError(1815,8.744656e-17);
   PP_normalized_response_matrix->SetBinError(1816,1.87263e-16);
   PP_normalized_response_matrix->SetBinError(1817,2.064044e-16);
   PP_normalized_response_matrix->SetBinError(1818,2.06113e-16);
   PP_normalized_response_matrix->SetBinError(1819,2.716133e-16);
   PP_normalized_response_matrix->SetMinimum(1e-10);
   PP_normalized_response_matrix->SetMaximum(1);
   PP_normalized_response_matrix->SetEntries(1.70424e+08);
   PP_normalized_response_matrix->SetStats(0);
   PP_normalized_response_matrix->SetContour(20);
   PP_normalized_response_matrix->SetContourLevel(0,1e-10);
   PP_normalized_response_matrix->SetContourLevel(1,0.05);
   PP_normalized_response_matrix->SetContourLevel(2,0.1);
   PP_normalized_response_matrix->SetContourLevel(3,0.15);
   PP_normalized_response_matrix->SetContourLevel(4,0.2);
   PP_normalized_response_matrix->SetContourLevel(5,0.25);
   PP_normalized_response_matrix->SetContourLevel(6,0.3);
   PP_normalized_response_matrix->SetContourLevel(7,0.35);
   PP_normalized_response_matrix->SetContourLevel(8,0.4);
   PP_normalized_response_matrix->SetContourLevel(9,0.45);
   PP_normalized_response_matrix->SetContourLevel(10,0.5);
   PP_normalized_response_matrix->SetContourLevel(11,0.55);
   PP_normalized_response_matrix->SetContourLevel(12,0.6);
   PP_normalized_response_matrix->SetContourLevel(13,0.65);
   PP_normalized_response_matrix->SetContourLevel(14,0.7);
   PP_normalized_response_matrix->SetContourLevel(15,0.75);
   PP_normalized_response_matrix->SetContourLevel(16,0.8);
   PP_normalized_response_matrix->SetContourLevel(17,0.85);
   PP_normalized_response_matrix->SetContourLevel(18,0.9);
   PP_normalized_response_matrix->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(331.875,40,348.75,320,PP_normalized_response_matrix);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.035);
palette->SetTitleOffset(1);
palette->SetTitleSize(0.035);
   palette->SetFillColor(100);
   palette->SetFillStyle(1001);
   PP_normalized_response_matrix->GetListOfFunctions()->Add(palette,"br");

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   PP_normalized_response_matrix->SetLineColor(ci);
   PP_normalized_response_matrix->GetXaxis()->SetTitle("Gen p_{T} (GeV/c)");
   PP_normalized_response_matrix->GetXaxis()->SetRange(2,11);
   PP_normalized_response_matrix->GetXaxis()->CenterTitle(true);
   PP_normalized_response_matrix->GetXaxis()->SetLabelFont(42);
   PP_normalized_response_matrix->GetXaxis()->SetLabelSize(0.035);
   PP_normalized_response_matrix->GetXaxis()->SetTitleSize(0.035);
   PP_normalized_response_matrix->GetXaxis()->SetTitleFont(42);
   PP_normalized_response_matrix->GetYaxis()->SetTitle("Reco p_{T} (GeV/c)");
   PP_normalized_response_matrix->GetYaxis()->SetRange(3,16);
   PP_normalized_response_matrix->GetYaxis()->CenterTitle(true);
   PP_normalized_response_matrix->GetYaxis()->SetLabelFont(42);
   PP_normalized_response_matrix->GetYaxis()->SetLabelSize(0.035);
   PP_normalized_response_matrix->GetYaxis()->SetTitleSize(0.035);
   PP_normalized_response_matrix->GetYaxis()->SetTitleFont(42);
   PP_normalized_response_matrix->GetZaxis()->SetLabelFont(42);
   PP_normalized_response_matrix->GetZaxis()->SetLabelSize(0.035);
   PP_normalized_response_matrix->GetZaxis()->SetTitleSize(0.035);
   PP_normalized_response_matrix->GetZaxis()->SetTitleFont(42);
   PP_normalized_response_matrix->Draw("textcolz");
   TLine *line = new TLine(40,40,300,300);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   TLatex *   tex = new TLatex(0.2,0.95,"CMS Preliminary");
tex->SetNDC();
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.23,"Anti-k_{T} PF Jets R=0.2");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
      tex = new TLatex(0.6,0.31,"|#eta|< 2, |vz|<15");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
   
   TPaveText *pt = new TPaveText(0.4832886,0.94,0.5167114,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   cPP_NormResMat->Modified();
   cPP_NormResMat->cd();
   cPP_NormResMat->SetSelected(cPP_NormResMat);
}


==> Figures/Ch4/PP_0isATLASCut_normalized_response_matrix_ak3PF_20_eta_20_20150807.C <==
{
//=========Macro generated from canvas: cPP_NormResMat/Normalized Response Matrix fr PP
//=========  (Fri Aug  7 19:56:54 2015) by ROOT version5.32/00
   TCanvas *cPP_NormResMat = new TCanvas("cPP_NormResMat", "Normalized Response Matrix fr PP",0,0,600,600);
   gStyle->SetOptStat(0);
   cPP_NormResMat->Range(-7.500003,4.999997,367.5,355);
   cPP_NormResMat->SetFillColor(0);
   cPP_NormResMat->SetBorderMode(0);
   cPP_NormResMat->SetBorderSize(2);
   cPP_NormResMat->SetFrameBorderMode(0);
   cPP_NormResMat->SetFrameBorderMode(0);
   
   TH2F *PP_normalized_response_matrix = new TH2F("PP_normalized_response_matrix"," ",33,0,990,50,0,1000);
   PP_normalized_response_matrix->SetBinContent(36,16.11675);
   PP_normalized_response_matrix->SetBinContent(37,0.06654426);
   PP_normalized_response_matrix->SetBinContent(38,0.001673877);
   PP_normalized_response_matrix->SetBinContent(39,0.0005002148);
   PP_normalized_response_matrix->SetBinContent(40,0.0001453724);
   PP_normalized_response_matrix->SetBinContent(41,0.0001136264);
   PP_normalized_response_matrix->SetBinContent(42,4.209782e-05);
   PP_normalized_response_matrix->SetBinContent(43,4.118506e-05);
   PP_normalized_response_matrix->SetBinContent(44,1.083905e-05);
   PP_normalized_response_matrix->SetBinContent(45,2.345766e-05);
   PP_normalized_response_matrix->SetBinContent(46,1.383352e-05);
   PP_normalized_response_matrix->SetBinContent(47,1.421068e-06);
   PP_normalized_response_matrix->SetBinContent(48,5.158102e-06);
   PP_normalized_response_matrix->SetBinContent(50,9.688196e-06);
   PP_normalized_response_matrix->SetBinContent(51,4.954376e-06);
   PP_normalized_response_matrix->SetBinContent(56,1.245006e-05);
   PP_normalized_response_matrix->SetBinContent(71,10.72074);
   PP_normalized_response_matrix->SetBinContent(72,9.805451);
   PP_normalized_response_matrix->SetBinContent(73,0.07192596);
   PP_normalized_response_matrix->SetBinContent(74,0.006265854);
   PP_normalized_response_matrix->SetBinContent(75,0.002272285);
   PP_normalized_response_matrix->SetBinContent(76,0.0006658107);
   PP_normalized_response_matrix->SetBinContent(77,0.0004442746);
   PP_normalized_response_matrix->SetBinContent(78,0.0001643074);
   PP_normalized_response_matrix->SetBinContent(79,0.0001248292);
   PP_normalized_response_matrix->SetBinContent(80,5.998168e-05);
   PP_normalized_response_matrix->SetBinContent(81,6.981133e-05);
   PP_normalized_response_matrix->SetBinContent(82,6.023102e-05);
   PP_normalized_response_matrix->SetBinContent(83,3.91173e-06);
   PP_normalized_response_matrix->SetBinContent(84,3.110206e-05);
   PP_normalized_response_matrix->SetBinContent(85,2.821801e-06);
   PP_normalized_response_matrix->SetBinContent(86,3.887591e-05);
   PP_normalized_response_matrix->SetBinContent(87,1.41603e-05);
   PP_normalized_response_matrix->SetBinContent(88,1.513318e-05);
   PP_normalized_response_matrix->SetBinContent(90,7.497978e-06);
   PP_normalized_response_matrix->SetBinContent(91,8.239255e-05);
   PP_normalized_response_matrix->SetBinContent(93,6.795926e-05);
   PP_normalized_response_matrix->SetBinContent(97,0.0008970937);
   PP_normalized_response_matrix->SetBinContent(106,0.1621438);
   PP_normalized_response_matrix->SetBinContent(107,17.34197);
   PP_normalized_response_matrix->SetBinContent(108,3.167193);
   PP_normalized_response_matrix->SetBinContent(109,0.06308563);
   PP_normalized_response_matrix->SetBinContent(110,0.01108669);
   PP_normalized_response_matrix->SetBinContent(111,0.003586712);
   PP_normalized_response_matrix->SetBinContent(112,0.001536292);
   PP_normalized_response_matrix->SetBinContent(113,0.0006511484);
   PP_normalized_response_matrix->SetBinContent(114,0.0002882429);
   PP_normalized_response_matrix->SetBinContent(115,0.0003011855);
   PP_normalized_response_matrix->SetBinContent(116,0.0001975595);
   PP_normalized_response_matrix->SetBinContent(117,0.0001990143);
   PP_normalized_response_matrix->SetBinContent(118,0.0001269253);
   PP_normalized_response_matrix->SetBinContent(119,0.0001090816);
   PP_normalized_response_matrix->SetBinContent(120,5.406652e-05);
   PP_normalized_response_matrix->SetBinContent(121,0.0001006098);
   PP_normalized_response_matrix->SetBinContent(122,0.0001016862);
   PP_normalized_response_matrix->SetBinContent(123,1.131813e-05);
   PP_normalized_response_matrix->SetBinContent(124,7.467005e-06);
   PP_normalized_response_matrix->SetBinContent(125,2.288603e-05);
   PP_normalized_response_matrix->SetBinContent(126,7.485739e-05);
   PP_normalized_response_matrix->SetBinContent(127,2.059284e-05);
   PP_normalized_response_matrix->SetBinContent(141,0.0003469602);
   PP_normalized_response_matrix->SetBinContent(142,2.765609);
   PP_normalized_response_matrix->SetBinContent(143,16.24614);
   PP_normalized_response_matrix->SetBinContent(144,0.9473314);
   PP_normalized_response_matrix->SetBinContent(145,0.06270139);
   PP_normalized_response_matrix->SetBinContent(146,0.01798562);
   PP_normalized_response_matrix->SetBinContent(147,0.00624245);
   PP_normalized_response_matrix->SetBinContent(148,0.002622212);
   PP_normalized_response_matrix->SetBinContent(149,0.001379554);
   PP_normalized_response_matrix->SetBinContent(150,0.0007574427);
   PP_normalized_response_matrix->SetBinContent(151,0.0003971488);
   PP_normalized_response_matrix->SetBinContent(152,0.0007051664);
   PP_normalized_response_matrix->SetBinContent(153,0.0002856865);
   PP_normalized_response_matrix->SetBinContent(154,0.0001475375);
   PP_normalized_response_matrix->SetBinContent(155,9.81788e-05);
   PP_normalized_response_matrix->SetBinContent(156,6.667358e-05);
   PP_normalized_response_matrix->SetBinContent(157,0.0001282464);
   PP_normalized_response_matrix->SetBinContent(158,0.0001722042);
   PP_normalized_response_matrix->SetBinContent(159,0.0001976068);
   PP_normalized_response_matrix->SetBinContent(160,7.100355e-05);
   PP_normalized_response_matrix->SetBinContent(161,4.563273e-05);
   PP_normalized_response_matrix->SetBinContent(162,7.74018e-05);
   PP_normalized_response_matrix->SetBinContent(176,9.135591e-06);
   PP_normalized_response_matrix->SetBinContent(177,0.02007047);
   PP_normalized_response_matrix->SetBinContent(178,9.874118);
   PP_normalized_response_matrix->SetBinContent(179,9.771764);
   PP_normalized_response_matrix->SetBinContent(180,0.359832);
   PP_normalized_response_matrix->SetBinContent(181,0.05811645);
   PP_normalized_response_matrix->SetBinContent(182,0.02229505);
   PP_normalized_response_matrix->SetBinContent(183,0.009026453);
   PP_normalized_response_matrix->SetBinContent(184,0.005812742);
   PP_normalized_response_matrix->SetBinContent(185,0.00229968);
   PP_normalized_response_matrix->SetBinContent(186,0.00117255);
   PP_normalized_response_matrix->SetBinContent(187,0.0005621488);
   PP_normalized_response_matrix->SetBinContent(188,0.0005384589);
   PP_normalized_response_matrix->SetBinContent(189,0.0007245436);
   PP_normalized_response_matrix->SetBinContent(190,0.0003609716);
   PP_normalized_response_matrix->SetBinContent(191,0.0002098714);
   PP_normalized_response_matrix->SetBinContent(192,0.0003584583);
   PP_normalized_response_matrix->SetBinContent(193,0.0001887751);
   PP_normalized_response_matrix->SetBinContent(194,0.0001184418);
   PP_normalized_response_matrix->SetBinContent(195,0.0001773613);
   PP_normalized_response_matrix->SetBinContent(196,0.0002982971);
   PP_normalized_response_matrix->SetBinContent(197,0.0001460689);
   PP_normalized_response_matrix->SetBinContent(211,7.376755e-06);
   PP_normalized_response_matrix->SetBinContent(212,0.0003206094);
   PP_normalized_response_matrix->SetBinContent(213,0.6302459);
   PP_normalized_response_matrix->SetBinContent(214,14.89836);
   PP_normalized_response_matrix->SetBinContent(215,4.308803);
   PP_normalized_response_matrix->SetBinContent(216,0.1897665);
   PP_normalized_response_matrix->SetBinContent(217,0.05792787);
   PP_normalized_response_matrix->SetBinContent(218,0.02484292);
   PP_normalized_response_matrix->SetBinContent(219,0.01033743);
   PP_normalized_response_matrix->SetBinContent(220,0.005027926);
   PP_normalized_response_matrix->SetBinContent(221,0.002619545);
   PP_normalized_response_matrix->SetBinContent(222,0.001592448);
   PP_normalized_response_matrix->SetBinContent(223,0.001592924);
   PP_normalized_response_matrix->SetBinContent(224,0.0009727785);
   PP_normalized_response_matrix->SetBinContent(225,0.0004801652);
   PP_normalized_response_matrix->SetBinContent(226,0.0004509558);
   PP_normalized_response_matrix->SetBinContent(227,0.00044803);
   PP_normalized_response_matrix->SetBinContent(228,0.0005228009);
   PP_normalized_response_matrix->SetBinContent(229,0.0004814413);
   PP_normalized_response_matrix->SetBinContent(230,0.0004102518);
   PP_normalized_response_matrix->SetBinContent(231,0.0004271047);
   PP_normalized_response_matrix->SetBinContent(232,0.0003279172);
   PP_normalized_response_matrix->SetBinContent(233,0.0002570018);
   PP_normalized_response_matrix->SetBinContent(234,8.194091e-05);
   PP_normalized_response_matrix->SetBinContent(236,0.0006998206);
   PP_normalized_response_matrix->SetBinContent(246,1.716347e-07);
   PP_normalized_response_matrix->SetBinContent(247,3.790493e-05);
   PP_normalized_response_matrix->SetBinContent(248,0.007939178);
   PP_normalized_response_matrix->SetBinContent(249,4.136888);
   PP_normalized_response_matrix->SetBinContent(250,14.00486);
   PP_normalized_response_matrix->SetBinContent(251,1.738953);
   PP_normalized_response_matrix->SetBinContent(252,0.1293527);
   PP_normalized_response_matrix->SetBinContent(253,0.05226099);
   PP_normalized_response_matrix->SetBinContent(254,0.02872198);
   PP_normalized_response_matrix->SetBinContent(255,0.01359267);
   PP_normalized_response_matrix->SetBinContent(256,0.006753182);
   PP_normalized_response_matrix->SetBinContent(257,0.003490105);
   PP_normalized_response_matrix->SetBinContent(258,0.00287142);
   PP_normalized_response_matrix->SetBinContent(259,0.002003349);
   PP_normalized_response_matrix->SetBinContent(260,0.001238);
   PP_normalized_response_matrix->SetBinContent(261,0.00089041);
   PP_normalized_response_matrix->SetBinContent(262,0.000665269);
   PP_normalized_response_matrix->SetBinContent(263,0.0003976535);
   PP_normalized_response_matrix->SetBinContent(264,0.0007952331);
   PP_normalized_response_matrix->SetBinContent(265,0.0004862798);
   PP_normalized_response_matrix->SetBinContent(266,0.0003960581);
   PP_normalized_response_matrix->SetBinContent(267,0.0005730359);
   PP_normalized_response_matrix->SetBinContent(268,0.0001434741);
   PP_normalized_response_matrix->SetBinContent(269,0.0005511257);
   PP_normalized_response_matrix->SetBinContent(270,0.0008151307);
   PP_normalized_response_matrix->SetBinContent(272,0.0009503847);
   PP_normalized_response_matrix->SetBinContent(274,0.004013261);
   PP_normalized_response_matrix->SetBinContent(281,3.014372e-08);
   PP_normalized_response_matrix->SetBinContent(282,1.614486e-06);
   PP_normalized_response_matrix->SetBinContent(283,0.0006516046);
   PP_normalized_response_matrix->SetBinContent(284,0.1700341);
   PP_normalized_response_matrix->SetBinContent(285,9.789434);
   PP_normalized_response_matrix->SetBinContent(286,9.241783);
   PP_normalized_response_matrix->SetBinContent(287,0.7234121);
   PP_normalized_response_matrix->SetBinContent(288,0.0989716);
   PP_normalized_response_matrix->SetBinContent(289,0.05006424);
   PP_normalized_response_matrix->SetBinContent(290,0.02904302);
   PP_normalized_response_matrix->SetBinContent(291,0.01422373);
   PP_normalized_response_matrix->SetBinContent(292,0.007910179);
   PP_normalized_response_matrix->SetBinContent(293,0.005859966);
   PP_normalized_response_matrix->SetBinContent(294,0.003480517);
   PP_normalized_response_matrix->SetBinContent(295,0.00244012);
   PP_normalized_response_matrix->SetBinContent(296,0.001416416);
   PP_normalized_response_matrix->SetBinContent(297,0.001190753);
   PP_normalized_response_matrix->SetBinContent(298,0.0009014753);
   PP_normalized_response_matrix->SetBinContent(299,0.0007998113);
   PP_normalized_response_matrix->SetBinContent(300,0.0006562035);
   PP_normalized_response_matrix->SetBinContent(301,0.0005325416);
   PP_normalized_response_matrix->SetBinContent(302,0.0009610418);
   PP_normalized_response_matrix->SetBinContent(303,0.0004547037);
   PP_normalized_response_matrix->SetBinContent(304,0.0003467279);
   PP_normalized_response_matrix->SetBinContent(305,0.0003980231);
   PP_normalized_response_matrix->SetBinContent(316,9.215996e-09);
   PP_normalized_response_matrix->SetBinContent(317,5.64879e-08);
   PP_normalized_response_matrix->SetBinContent(318,0.0001002463);
   PP_normalized_response_matrix->SetBinContent(319,0.004969255);
   PP_normalized_response_matrix->SetBinContent(320,1.402534);
   PP_normalized_response_matrix->SetBinContent(321,13.2318);
   PP_normalized_response_matrix->SetBinContent(322,4.893169);
   PP_normalized_response_matrix->SetBinContent(323,0.3518003);
   PP_normalized_response_matrix->SetBinContent(324,0.08001915);
   PP_normalized_response_matrix->SetBinContent(325,0.04397018);
   PP_normalized_response_matrix->SetBinContent(326,0.02764109);
   PP_normalized_response_matrix->SetBinContent(327,0.01385844);
   PP_normalized_response_matrix->SetBinContent(328,0.008476583);
   PP_normalized_response_matrix->SetBinContent(329,0.005695627);
   PP_normalized_response_matrix->SetBinContent(330,0.003609891);
   PP_normalized_response_matrix->SetBinContent(331,0.002953528);
   PP_normalized_response_matrix->SetBinContent(332,0.002238343);
   PP_normalized_response_matrix->SetBinContent(333,0.001343973);
   PP_normalized_response_matrix->SetBinContent(334,0.001166787);
   PP_normalized_response_matrix->SetBinContent(335,0.001784358);
   PP_normalized_response_matrix->SetBinContent(336,0.001126257);
   PP_normalized_response_matrix->SetBinContent(337,0.001704501);
   PP_normalized_response_matrix->SetBinContent(338,0.001310243);
   PP_normalized_response_matrix->SetBinContent(339,0.0004668396);
   PP_normalized_response_matrix->SetBinContent(340,0.0005606056);
   PP_normalized_response_matrix->SetBinContent(341,0.001249648);
   PP_normalized_response_matrix->SetBinContent(351,2.104542e-09);
   PP_normalized_response_matrix->SetBinContent(352,1.96931e-09);
   PP_normalized_response_matrix->SetBinContent(353,1.363751e-05);
   PP_normalized_response_matrix->SetBinContent(354,0.0006122815);
   PP_normalized_response_matrix->SetBinContent(355,0.05462971);
   PP_normalized_response_matrix->SetBinContent(356,5.020018);
   PP_normalized_response_matrix->SetBinContent(357,12.26189);
   PP_normalized_response_matrix->SetBinContent(358,2.362123);
   PP_normalized_response_matrix->SetBinContent(359,0.198019);
   PP_normalized_response_matrix->SetBinContent(360,0.07027014);
   PP_normalized_response_matrix->SetBinContent(361,0.03894592);
   PP_normalized_response_matrix->SetBinContent(362,0.0268239);
   PP_normalized_response_matrix->SetBinContent(363,0.01826008);
   PP_normalized_response_matrix->SetBinContent(364,0.01230538);
   PP_normalized_response_matrix->SetBinContent(365,0.007539814);
   PP_normalized_response_matrix->SetBinContent(366,0.004874504);
   PP_normalized_response_matrix->SetBinContent(367,0.004083494);
   PP_normalized_response_matrix->SetBinContent(368,0.002418803);
   PP_normalized_response_matrix->SetBinContent(369,0.002292319);
   PP_normalized_response_matrix->SetBinContent(370,0.001466816);
   PP_normalized_response_matrix->SetBinContent(371,0.001568619);
   PP_normalized_response_matrix->SetBinContent(372,0.0005606411);
   PP_normalized_response_matrix->SetBinContent(373,0.001400497);
   PP_normalized_response_matrix->SetBinContent(374,0.001151083);
   PP_normalized_response_matrix->SetBinContent(375,0.0005322336);
   PP_normalized_response_matrix->SetBinContent(376,0.0003571072);
   PP_normalized_response_matrix->SetBinContent(386,8.601311e-10);
   PP_normalized_response_matrix->SetBinContent(387,8.548887e-10);
   PP_normalized_response_matrix->SetBinContent(388,8.421348e-07);
   PP_normalized_response_matrix->SetBinContent(389,0.0001471509);
   PP_normalized_response_matrix->SetBinContent(390,0.002921091);
   PP_normalized_response_matrix->SetBinContent(391,0.4711115);
   PP_normalized_response_matrix->SetBinContent(392,9.510365);
   PP_normalized_response_matrix->SetBinContent(393,8.666354);
   PP_normalized_response_matrix->SetBinContent(394,1.122701);
   PP_normalized_response_matrix->SetBinContent(395,0.1367688);
   PP_normalized_response_matrix->SetBinContent(396,0.06382629);
   PP_normalized_response_matrix->SetBinContent(397,0.03935719);
   PP_normalized_response_matrix->SetBinContent(398,0.02471929);
   PP_normalized_response_matrix->SetBinContent(399,0.01588497);
   PP_normalized_response_matrix->SetBinContent(400,0.01028101);
   PP_normalized_response_matrix->SetBinContent(401,0.00651817);
   PP_normalized_response_matrix->SetBinContent(402,0.005062709);
   PP_normalized_response_matrix->SetBinContent(403,0.004617409);
   PP_normalized_response_matrix->SetBinContent(404,0.003288549);
   PP_normalized_response_matrix->SetBinContent(405,0.002658277);
   PP_normalized_response_matrix->SetBinContent(406,0.002120964);
   PP_normalized_response_matrix->SetBinContent(407,0.001699235);
   PP_normalized_response_matrix->SetBinContent(408,0.001284878);
   PP_normalized_response_matrix->SetBinContent(409,0.001484956);
   PP_normalized_response_matrix->SetBinContent(410,0.003703548);
   PP_normalized_response_matrix->SetBinContent(411,0.0004020956);
   PP_normalized_response_matrix->SetBinContent(412,0.0008615286);
   PP_normalized_response_matrix->SetBinContent(421,2.086233e-10);
   PP_normalized_response_matrix->SetBinContent(422,5.8192e-11);
   PP_normalized_response_matrix->SetBinContent(423,1.037765e-07);
   PP_normalized_response_matrix->SetBinContent(424,3.136948e-05);
   PP_normalized_response_matrix->SetBinContent(425,0.0005398249);
   PP_normalized_response_matrix->SetBinContent(426,0.02331811);
   PP_normalized_response_matrix->SetBinContent(427,2.200335);
   PP_normalized_response_matrix->SetBinContent(428,11.84755);
   PP_normalized_response_matrix->SetBinContent(429,5.199345);
   PP_normalized_response_matrix->SetBinContent(430,0.554694);
   PP_normalized_response_matrix->SetBinContent(431,0.1014884);
   PP_normalized_response_matrix->SetBinContent(432,0.04981304);
   PP_normalized_response_matrix->SetBinContent(433,0.03460264);
   PP_normalized_response_matrix->SetBinContent(434,0.02462507);
   PP_normalized_response_matrix->SetBinContent(435,0.01500274);
   PP_normalized_response_matrix->SetBinContent(436,0.01153216);
   PP_normalized_response_matrix->SetBinContent(437,0.007509033);
   PP_normalized_response_matrix->SetBinContent(438,0.005010499);
   PP_normalized_response_matrix->SetBinContent(439,0.004533691);
   PP_normalized_response_matrix->SetBinContent(440,0.003563489);
   PP_normalized_response_matrix->SetBinContent(441,0.003152832);
   PP_normalized_response_matrix->SetBinContent(442,0.002753377);
   PP_normalized_response_matrix->SetBinContent(443,0.001965243);
   PP_normalized_response_matrix->SetBinContent(444,0.002678469);
   PP_normalized_response_matrix->SetBinContent(445,0.0002204298);
   PP_normalized_response_matrix->SetBinContent(446,0.0003241091);
   PP_normalized_response_matrix->SetBinContent(448,0.00287237);
   PP_normalized_response_matrix->SetBinContent(456,4.919443e-11);
   PP_normalized_response_matrix->SetBinContent(457,3.049295e-11);
   PP_normalized_response_matrix->SetBinContent(458,1.343987e-09);
   PP_normalized_response_matrix->SetBinContent(459,8.023402e-06);
   PP_normalized_response_matrix->SetBinContent(460,0.0001749432);
   PP_normalized_response_matrix->SetBinContent(461,0.001971415);
   PP_normalized_response_matrix->SetBinContent(462,0.1787634);
   PP_normalized_response_matrix->SetBinContent(463,5.597582);
   PP_normalized_response_matrix->SetBinContent(464,10.88255);
   PP_normalized_response_matrix->SetBinContent(465,2.841053);
   PP_normalized_response_matrix->SetBinContent(466,0.2977302);
   PP_normalized_response_matrix->SetBinContent(467,0.08337926);
   PP_normalized_response_matrix->SetBinContent(468,0.04576631);
   PP_normalized_response_matrix->SetBinContent(469,0.03008878);
   PP_normalized_response_matrix->SetBinContent(470,0.02213711);
   PP_normalized_response_matrix->SetBinContent(471,0.01762272);
   PP_normalized_response_matrix->SetBinContent(472,0.0108071);
   PP_normalized_response_matrix->SetBinContent(473,0.007895073);
   PP_normalized_response_matrix->SetBinContent(474,0.006197208);
   PP_normalized_response_matrix->SetBinContent(475,0.004020047);
   PP_normalized_response_matrix->SetBinContent(476,0.004647209);
   PP_normalized_response_matrix->SetBinContent(477,0.004141998);
   PP_normalized_response_matrix->SetBinContent(478,0.002284261);
   PP_normalized_response_matrix->SetBinContent(479,0.0009028317);
   PP_normalized_response_matrix->SetBinContent(480,0.0007412783);
   PP_normalized_response_matrix->SetBinContent(481,0.001684417);
   PP_normalized_response_matrix->SetBinContent(483,0.01061525);
   PP_normalized_response_matrix->SetBinContent(491,3.793326e-11);
   PP_normalized_response_matrix->SetBinContent(492,4.988624e-12);
   PP_normalized_response_matrix->SetBinContent(493,3.63262e-09);
   PP_normalized_response_matrix->SetBinContent(494,1.055963e-06);
   PP_normalized_response_matrix->SetBinContent(495,4.679037e-05);
   PP_normalized_response_matrix->SetBinContent(496,0.0004759717);
   PP_normalized_response_matrix->SetBinContent(497,0.01247709);
   PP_normalized_response_matrix->SetBinContent(498,0.9007553);
   PP_normalized_response_matrix->SetBinContent(499,9.125166);
   PP_normalized_response_matrix->SetBinContent(500,8.179472);
   PP_normalized_response_matrix->SetBinContent(501,1.486655);
   PP_normalized_response_matrix->SetBinContent(502,0.1886116);
   PP_normalized_response_matrix->SetBinContent(503,0.06942837);
   PP_normalized_response_matrix->SetBinContent(504,0.04330251);
   PP_normalized_response_matrix->SetBinContent(505,0.03026922);
   PP_normalized_response_matrix->SetBinContent(506,0.02005395);
   PP_normalized_response_matrix->SetBinContent(507,0.01595942);
   PP_normalized_response_matrix->SetBinContent(508,0.01046262);
   PP_normalized_response_matrix->SetBinContent(509,0.008327249);
   PP_normalized_response_matrix->SetBinContent(510,0.006511837);
   PP_normalized_response_matrix->SetBinContent(511,0.00430541);
   PP_normalized_response_matrix->SetBinContent(512,0.003572008);
   PP_normalized_response_matrix->SetBinContent(513,0.003527895);
   PP_normalized_response_matrix->SetBinContent(514,0.004204692);
   PP_normalized_response_matrix->SetBinContent(515,0.003165871);
   PP_normalized_response_matrix->SetBinContent(516,0.004129067);
   PP_normalized_response_matrix->SetBinContent(517,0.0008304905);
   PP_normalized_response_matrix->SetBinContent(526,9.348628e-12);
   PP_normalized_response_matrix->SetBinContent(527,5.227399e-12);
   PP_normalized_response_matrix->SetBinContent(528,4.339662e-10);
   PP_normalized_response_matrix->SetBinContent(529,5.667426e-08);
   PP_normalized_response_matrix->SetBinContent(530,1.724517e-05);
   PP_normalized_response_matrix->SetBinContent(531,0.0002067201);
   PP_normalized_response_matrix->SetBinContent(532,0.001177572);
   PP_normalized_response_matrix->SetBinContent(533,0.07755003);
   PP_normalized_response_matrix->SetBinContent(534,2.874941);
   PP_normalized_response_matrix->SetBinContent(535,10.67997);
   PP_normalized_response_matrix->SetBinContent(536,5.314934);
   PP_normalized_response_matrix->SetBinContent(537,0.7844584);
   PP_normalized_response_matrix->SetBinContent(538,0.1317063);
   PP_normalized_response_matrix->SetBinContent(539,0.0591062);
   PP_normalized_response_matrix->SetBinContent(540,0.03584991);
   PP_normalized_response_matrix->SetBinContent(541,0.02908541);
   PP_normalized_response_matrix->SetBinContent(542,0.02132943);
   PP_normalized_response_matrix->SetBinContent(543,0.01552119);
   PP_normalized_response_matrix->SetBinContent(544,0.01338933);
   PP_normalized_response_matrix->SetBinContent(545,0.009294621);
   PP_normalized_response_matrix->SetBinContent(546,0.006022486);
   PP_normalized_response_matrix->SetBinContent(547,0.006395323);
   PP_normalized_response_matrix->SetBinContent(548,0.00189339);
   PP_normalized_response_matrix->SetBinContent(549,0.002674975);
   PP_normalized_response_matrix->SetBinContent(550,0.002819486);
   PP_normalized_response_matrix->SetBinContent(551,0.001479805);
   PP_normalized_response_matrix->SetBinContent(552,0.001300979);
   PP_normalized_response_matrix->SetBinContent(553,0.005328995);
   PP_normalized_response_matrix->SetBinContent(554,0.007378711);
   PP_normalized_response_matrix->SetBinContent(561,1.401267e-12);
   PP_normalized_response_matrix->SetBinContent(562,2.676847e-13);
   PP_normalized_response_matrix->SetBinContent(563,6.939645e-12);
   PP_normalized_response_matrix->SetBinContent(564,1.288105e-08);
   PP_normalized_response_matrix->SetBinContent(565,2.077045e-06);
   PP_normalized_response_matrix->SetBinContent(566,9.424717e-05);
   PP_normalized_response_matrix->SetBinContent(567,0.0002990079);
   PP_normalized_response_matrix->SetBinContent(568,0.00606781);
   PP_normalized_response_matrix->SetBinContent(569,0.3772587);
   PP_normalized_response_matrix->SetBinContent(570,5.893121);
   PP_normalized_response_matrix->SetBinContent(571,9.868235);
   PP_normalized_response_matrix->SetBinContent(572,3.199904);
   PP_normalized_response_matrix->SetBinContent(573,0.4375341);
   PP_normalized_response_matrix->SetBinContent(574,0.09822451);
   PP_normalized_response_matrix->SetBinContent(575,0.05349896);
   PP_normalized_response_matrix->SetBinContent(576,0.03418351);
   PP_normalized_response_matrix->SetBinContent(577,0.02438066);
   PP_normalized_response_matrix->SetBinContent(578,0.02107564);
   PP_normalized_response_matrix->SetBinContent(579,0.01627625);
   PP_normalized_response_matrix->SetBinContent(580,0.01223121);
   PP_normalized_response_matrix->SetBinContent(581,0.00861);
   PP_normalized_response_matrix->SetBinContent(582,0.01177778);
   PP_normalized_response_matrix->SetBinContent(583,0.005038065);
   PP_normalized_response_matrix->SetBinContent(584,0.004151739);
   PP_normalized_response_matrix->SetBinContent(585,0.002662487);
   PP_normalized_response_matrix->SetBinContent(586,0.002296272);
   PP_normalized_response_matrix->SetBinContent(587,0.006290826);
   PP_normalized_response_matrix->SetBinContent(588,0.004357499);
   PP_normalized_response_matrix->SetBinContent(596,5.480216e-14);
   PP_normalized_response_matrix->SetBinContent(597,1.752813e-13);
   PP_normalized_response_matrix->SetBinContent(598,6.838672e-12);
   PP_normalized_response_matrix->SetBinContent(599,1.472476e-09);
   PP_normalized_response_matrix->SetBinContent(600,4.916578e-06);
   PP_normalized_response_matrix->SetBinContent(601,1.903336e-05);
   PP_normalized_response_matrix->SetBinContent(602,0.0001493496);
   PP_normalized_response_matrix->SetBinContent(603,0.001145666);
   PP_normalized_response_matrix->SetBinContent(604,0.03811795);
   PP_normalized_response_matrix->SetBinContent(605,1.357127);
   PP_normalized_response_matrix->SetBinContent(606,8.667132);
   PP_normalized_response_matrix->SetBinContent(607,7.686436);
   PP_normalized_response_matrix->SetBinContent(608,1.835535);
   PP_normalized_response_matrix->SetBinContent(609,0.2604263);
   PP_normalized_response_matrix->SetBinContent(610,0.07969683);
   PP_normalized_response_matrix->SetBinContent(611,0.0451324);
   PP_normalized_response_matrix->SetBinContent(612,0.0326062);
   PP_normalized_response_matrix->SetBinContent(613,0.02532481);
   PP_normalized_response_matrix->SetBinContent(614,0.01868302);
   PP_normalized_response_matrix->SetBinContent(615,0.01475105);
   PP_normalized_response_matrix->SetBinContent(616,0.01117166);
   PP_normalized_response_matrix->SetBinContent(617,0.009955978);
   PP_normalized_response_matrix->SetBinContent(618,0.005802031);
   PP_normalized_response_matrix->SetBinContent(619,0.00563892);
   PP_normalized_response_matrix->SetBinContent(620,0.005264889);
   PP_normalized_response_matrix->SetBinContent(621,0.003108615);
   PP_normalized_response_matrix->SetBinContent(622,0.004592448);
   PP_normalized_response_matrix->SetBinContent(624,0.005077744);
   PP_normalized_response_matrix->SetBinContent(631,1.100308e-13);
   PP_normalized_response_matrix->SetBinContent(634,1.62568e-10);
   PP_normalized_response_matrix->SetBinContent(635,7.498802e-09);
   PP_normalized_response_matrix->SetBinContent(636,5.829499e-06);
   PP_normalized_response_matrix->SetBinContent(637,6.952498e-05);
   PP_normalized_response_matrix->SetBinContent(638,0.0002494981);
   PP_normalized_response_matrix->SetBinContent(639,0.003659082);
   PP_normalized_response_matrix->SetBinContent(640,0.1689397);
   PP_normalized_response_matrix->SetBinContent(641,3.375149);
   PP_normalized_response_matrix->SetBinContent(642,9.761368);
   PP_normalized_response_matrix->SetBinContent(643,5.352916);
   PP_normalized_response_matrix->SetBinContent(644,1.031207);
   PP_normalized_response_matrix->SetBinContent(645,0.1771839);
   PP_normalized_response_matrix->SetBinContent(646,0.06469946);
   PP_normalized_response_matrix->SetBinContent(647,0.04397318);
   PP_normalized_response_matrix->SetBinContent(648,0.03156688);
   PP_normalized_response_matrix->SetBinContent(649,0.02419543);
   PP_normalized_response_matrix->SetBinContent(650,0.02266351);
   PP_normalized_response_matrix->SetBinContent(651,0.01355279);
   PP_normalized_response_matrix->SetBinContent(652,0.01232266);
   PP_normalized_response_matrix->SetBinContent(653,0.007868614);
   PP_normalized_response_matrix->SetBinContent(654,0.006561887);
   PP_normalized_response_matrix->SetBinContent(655,0.006811352);
   PP_normalized_response_matrix->SetBinContent(656,0.004681271);
   PP_normalized_response_matrix->SetBinContent(657,0.003241566);
   PP_normalized_response_matrix->SetBinContent(658,0.001750602);
   PP_normalized_response_matrix->SetBinContent(666,2.814333e-13);
   PP_normalized_response_matrix->SetBinContent(668,8.290368e-12);
   PP_normalized_response_matrix->SetBinContent(669,2.790216e-10);
   PP_normalized_response_matrix->SetBinContent(670,5.126731e-10);
   PP_normalized_response_matrix->SetBinContent(671,1.982545e-06);
   PP_normalized_response_matrix->SetBinContent(672,3.277002e-05);
   PP_normalized_response_matrix->SetBinContent(673,0.0001167274);
   PP_normalized_response_matrix->SetBinContent(674,0.0008501352);
   PP_normalized_response_matrix->SetBinContent(675,0.02011873);
   PP_normalized_response_matrix->SetBinContent(676,0.6356556);
   PP_normalized_response_matrix->SetBinContent(677,6.006104);
   PP_normalized_response_matrix->SetBinContent(678,9.019577);
   PP_normalized_response_matrix->SetBinContent(679,3.44821);
   PP_normalized_response_matrix->SetBinContent(680,0.5956911);
   PP_normalized_response_matrix->SetBinContent(681,0.1227007);
   PP_normalized_response_matrix->SetBinContent(682,0.05965218);
   PP_normalized_response_matrix->SetBinContent(683,0.03837858);
   PP_normalized_response_matrix->SetBinContent(684,0.0280936);
   PP_normalized_response_matrix->SetBinContent(685,0.02213918);
   PP_normalized_response_matrix->SetBinContent(686,0.01643169);
   PP_normalized_response_matrix->SetBinContent(687,0.01157363);
   PP_normalized_response_matrix->SetBinContent(688,0.01089067);
   PP_normalized_response_matrix->SetBinContent(689,0.007690647);
   PP_normalized_response_matrix->SetBinContent(690,0.008137301);
   PP_normalized_response_matrix->SetBinContent(691,0.003943407);
   PP_normalized_response_matrix->SetBinContent(692,0.006709575);
   PP_normalized_response_matrix->SetBinContent(693,0.01755654);
   PP_normalized_response_matrix->SetBinContent(703,1.401847e-11);
   PP_normalized_response_matrix->SetBinContent(705,1.977105e-09);
   PP_normalized_response_matrix->SetBinContent(706,5.581836e-07);
   PP_normalized_response_matrix->SetBinContent(707,9.970443e-06);
   PP_normalized_response_matrix->SetBinContent(708,8.755842e-05);
   PP_normalized_response_matrix->SetBinContent(709,0.0003983364);
   PP_normalized_response_matrix->SetBinContent(710,0.002263522);
   PP_normalized_response_matrix->SetBinContent(711,0.08307126);
   PP_normalized_response_matrix->SetBinContent(712,1.780772);
   PP_normalized_response_matrix->SetBinContent(713,8.178638);
   PP_normalized_response_matrix->SetBinContent(714,7.261905);
   PP_normalized_response_matrix->SetBinContent(715,2.14369);
   PP_normalized_response_matrix->SetBinContent(716,0.3527613);
   PP_normalized_response_matrix->SetBinContent(717,0.09535146);
   PP_normalized_response_matrix->SetBinContent(718,0.05116975);
   PP_normalized_response_matrix->SetBinContent(719,0.03487813);
   PP_normalized_response_matrix->SetBinContent(720,0.02840221);
   PP_normalized_response_matrix->SetBinContent(721,0.02003673);
   PP_normalized_response_matrix->SetBinContent(722,0.01442735);
   PP_normalized_response_matrix->SetBinContent(723,0.01356825);
   PP_normalized_response_matrix->SetBinContent(724,0.009948484);
   PP_normalized_response_matrix->SetBinContent(725,0.01159945);
   PP_normalized_response_matrix->SetBinContent(726,0.007702529);
   PP_normalized_response_matrix->SetBinContent(727,0.001082487);
   PP_normalized_response_matrix->SetBinContent(734,0.5264431);
   PP_normalized_response_matrix->SetBinContent(740,6.31204e-10);
   PP_normalized_response_matrix->SetBinContent(741,2.610612e-07);
   PP_normalized_response_matrix->SetBinContent(742,4.049468e-06);
   PP_normalized_response_matrix->SetBinContent(743,2.15712e-05);
   PP_normalized_response_matrix->SetBinContent(744,9.67279e-05);
   PP_normalized_response_matrix->SetBinContent(745,0.0006518572);
   PP_normalized_response_matrix->SetBinContent(746,0.01124274);
   PP_normalized_response_matrix->SetBinContent(747,0.3105774);
   PP_normalized_response_matrix->SetBinContent(748,3.732219);
   PP_normalized_response_matrix->SetBinContent(749,8.925131);
   PP_normalized_response_matrix->SetBinContent(750,5.29791);
   PP_normalized_response_matrix->SetBinContent(751,1.269411);
   PP_normalized_response_matrix->SetBinContent(752,0.2267925);
   PP_normalized_response_matrix->SetBinContent(753,0.07703339);
   PP_normalized_response_matrix->SetBinContent(754,0.04815931);
   PP_normalized_response_matrix->SetBinContent(755,0.03621836);
   PP_normalized_response_matrix->SetBinContent(756,0.02571505);
   PP_normalized_response_matrix->SetBinContent(757,0.02155913);
   PP_normalized_response_matrix->SetBinContent(758,0.01399822);
   PP_normalized_response_matrix->SetBinContent(759,0.01131129);
   PP_normalized_response_matrix->SetBinContent(760,0.0100166);
   PP_normalized_response_matrix->SetBinContent(761,0.009385725);
   PP_normalized_response_matrix->SetBinContent(762,0.003509938);
   PP_normalized_response_matrix->SetBinContent(763,0.00565752);
   PP_normalized_response_matrix->SetBinContent(768,0.313909);
   PP_normalized_response_matrix->SetBinContent(775,2.381801e-10);
   PP_normalized_response_matrix->SetBinContent(776,1.124594e-08);
   PP_normalized_response_matrix->SetBinContent(777,6.871718e-07);
   PP_normalized_response_matrix->SetBinContent(778,9.100772e-06);
   PP_normalized_response_matrix->SetBinContent(779,7.112127e-05);
   PP_normalized_response_matrix->SetBinContent(780,0.0002191092);
   PP_normalized_response_matrix->SetBinContent(781,0.001567604);
   PP_normalized_response_matrix->SetBinContent(782,0.04581893);
   PP_normalized_response_matrix->SetBinContent(783,0.9147731);
   PP_normalized_response_matrix->SetBinContent(784,6.027018);
   PP_normalized_response_matrix->SetBinContent(785,8.27989);
   PP_normalized_response_matrix->SetBinContent(786,3.604265);
   PP_normalized_response_matrix->SetBinContent(787,0.7556437);
   PP_normalized_response_matrix->SetBinContent(788,0.1528122);
   PP_normalized_response_matrix->SetBinContent(789,0.06303032);
   PP_normalized_response_matrix->SetBinContent(790,0.04046687);
   PP_normalized_response_matrix->SetBinContent(791,0.02880722);
   PP_normalized_response_matrix->SetBinContent(792,0.02147316);
   PP_normalized_response_matrix->SetBinContent(793,0.01932517);
   PP_normalized_response_matrix->SetBinContent(794,0.009138774);
   PP_normalized_response_matrix->SetBinContent(795,0.008054066);
   PP_normalized_response_matrix->SetBinContent(796,0.008880286);
   PP_normalized_response_matrix->SetBinContent(797,0.007177883);
   PP_normalized_response_matrix->SetBinContent(798,0.003220862);
   PP_normalized_response_matrix->SetBinContent(799,0.002582421);
   PP_normalized_response_matrix->SetBinContent(807,3.466617e-13);
   PP_normalized_response_matrix->SetBinContent(811,1.950977e-10);
   PP_normalized_response_matrix->SetBinContent(812,2.658155e-07);
   PP_normalized_response_matrix->SetBinContent(813,9.233094e-06);
   PP_normalized_response_matrix->SetBinContent(814,5.387424e-05);
   PP_normalized_response_matrix->SetBinContent(815,0.0001481767);
   PP_normalized_response_matrix->SetBinContent(816,0.0005145636);
   PP_normalized_response_matrix->SetBinContent(817,0.006177999);
   PP_normalized_response_matrix->SetBinContent(818,0.1563864);
   PP_normalized_response_matrix->SetBinContent(819,2.169798);
   PP_normalized_response_matrix->SetBinContent(820,7.695625);
   PP_normalized_response_matrix->SetBinContent(821,6.870973);
   PP_normalized_response_matrix->SetBinContent(822,2.327477);
   PP_normalized_response_matrix->SetBinContent(823,0.4522737);
   PP_normalized_response_matrix->SetBinContent(824,0.1194115);
   PP_normalized_response_matrix->SetBinContent(825,0.06138962);
   PP_normalized_response_matrix->SetBinContent(826,0.03860456);
   PP_normalized_response_matrix->SetBinContent(827,0.02584803);
   PP_normalized_response_matrix->SetBinContent(828,0.01997676);
   PP_normalized_response_matrix->SetBinContent(829,0.01521529);
   PP_normalized_response_matrix->SetBinContent(830,0.01004444);
   PP_normalized_response_matrix->SetBinContent(831,0.01129647);
   PP_normalized_response_matrix->SetBinContent(832,0.009588718);
   PP_normalized_response_matrix->SetBinContent(833,0.01536383);
   PP_normalized_response_matrix->SetBinContent(835,0.009200943);
   PP_normalized_response_matrix->SetBinContent(845,1.502675e-10);
   PP_normalized_response_matrix->SetBinContent(846,3.415681e-06);
   PP_normalized_response_matrix->SetBinContent(847,8.923743e-08);
   PP_normalized_response_matrix->SetBinContent(848,9.940732e-07);
   PP_normalized_response_matrix->SetBinContent(849,7.448244e-06);
   PP_normalized_response_matrix->SetBinContent(850,6.006563e-05);
   PP_normalized_response_matrix->SetBinContent(851,0.0005618437);
   PP_normalized_response_matrix->SetBinContent(852,0.001314398);
   PP_normalized_response_matrix->SetBinContent(853,0.02313491);
   PP_normalized_response_matrix->SetBinContent(854,0.4780189);
   PP_normalized_response_matrix->SetBinContent(855,4.015513);
   PP_normalized_response_matrix->SetBinContent(856,8.211336);
   PP_normalized_response_matrix->SetBinContent(857,5.197556);
   PP_normalized_response_matrix->SetBinContent(858,1.489359);
   PP_normalized_response_matrix->SetBinContent(859,0.2918115);
   PP_normalized_response_matrix->SetBinContent(860,0.08662852);
   PP_normalized_response_matrix->SetBinContent(861,0.04949028);
   PP_normalized_response_matrix->SetBinContent(862,0.03325106);
   PP_normalized_response_matrix->SetBinContent(863,0.02543643);
   PP_normalized_response_matrix->SetBinContent(864,0.0149902);
   PP_normalized_response_matrix->SetBinContent(865,0.01615538);
   PP_normalized_response_matrix->SetBinContent(866,0.008472641);
   PP_normalized_response_matrix->SetBinContent(867,0.00413106);
   PP_normalized_response_matrix->SetBinContent(868,0.01985419);
   PP_normalized_response_matrix->SetBinContent(869,0.01078089);
   PP_normalized_response_matrix->SetBinContent(882,1.875326e-08);
   PP_normalized_response_matrix->SetBinContent(883,5.277758e-07);
   PP_normalized_response_matrix->SetBinContent(884,5.857356e-06);
   PP_normalized_response_matrix->SetBinContent(885,2.676273e-05);
   PP_normalized_response_matrix->SetBinContent(886,9.85759e-05);
   PP_normalized_response_matrix->SetBinContent(887,0.0003346515);
   PP_normalized_response_matrix->SetBinContent(888,0.003875208);
   PP_normalized_response_matrix->SetBinContent(889,0.08415058);
   PP_normalized_response_matrix->SetBinContent(890,1.211679);
   PP_normalized_response_matrix->SetBinContent(891,5.981806);
   PP_normalized_response_matrix->SetBinContent(892,7.678156);
   PP_normalized_response_matrix->SetBinContent(893,3.735641);
   PP_normalized_response_matrix->SetBinContent(894,0.9178053);
   PP_normalized_response_matrix->SetBinContent(895,0.1987565);
   PP_normalized_response_matrix->SetBinContent(896,0.07400448);
   PP_normalized_response_matrix->SetBinContent(897,0.04459768);
   PP_normalized_response_matrix->SetBinContent(898,0.02811076);
   PP_normalized_response_matrix->SetBinContent(899,0.0190828);
   PP_normalized_response_matrix->SetBinContent(900,0.01921932);
   PP_normalized_response_matrix->SetBinContent(901,0.01195311);
   PP_normalized_response_matrix->SetBinContent(902,0.01654769);
   PP_normalized_response_matrix->SetBinContent(903,0.0233397);
   PP_normalized_response_matrix->SetBinContent(905,0.02475522);
   PP_normalized_response_matrix->SetBinContent(917,2.90178e-08);
   PP_normalized_response_matrix->SetBinContent(918,1.899291e-07);
   PP_normalized_response_matrix->SetBinContent(919,2.469875e-06);
   PP_normalized_response_matrix->SetBinContent(920,6.119656e-06);
   PP_normalized_response_matrix->SetBinContent(921,6.495514e-05);
   PP_normalized_response_matrix->SetBinContent(922,0.0002309468);
   PP_normalized_response_matrix->SetBinContent(923,0.0005605236);
   PP_normalized_response_matrix->SetBinContent(924,0.01413873);
   PP_normalized_response_matrix->SetBinContent(925,0.2604315);
   PP_normalized_response_matrix->SetBinContent(926,2.488439);
   PP_normalized_response_matrix->SetBinContent(927,7.293176);
   PP_normalized_response_matrix->SetBinContent(928,6.475778);
   PP_normalized_response_matrix->SetBinContent(929,2.501168);
   PP_normalized_response_matrix->SetBinContent(930,0.5665816);
   PP_normalized_response_matrix->SetBinContent(931,0.1421606);
   PP_normalized_response_matrix->SetBinContent(932,0.06135225);
   PP_normalized_response_matrix->SetBinContent(933,0.03893411);
   PP_normalized_response_matrix->SetBinContent(934,0.02377778);
   PP_normalized_response_matrix->SetBinContent(935,0.01380517);
   PP_normalized_response_matrix->SetBinContent(936,0.01439566);
   PP_normalized_response_matrix->SetBinContent(937,0.008582335);
   PP_normalized_response_matrix->SetBinContent(938,0.009735335);
   PP_normalized_response_matrix->SetBinContent(939,0.007519048);
   PP_normalized_response_matrix->SetBinContent(952,2.806589e-09);
   PP_normalized_response_matrix->SetBinContent(953,3.882722e-08);
   PP_normalized_response_matrix->SetBinContent(954,6.838701e-07);
   PP_normalized_response_matrix->SetBinContent(955,6.536916e-06);
   PP_normalized_response_matrix->SetBinContent(956,1.178873e-05);
   PP_normalized_response_matrix->SetBinContent(957,5.03783e-05);
   PP_normalized_response_matrix->SetBinContent(958,0.0003298776);
   PP_normalized_response_matrix->SetBinContent(959,0.002226237);
   PP_normalized_response_matrix->SetBinContent(960,0.0480887);
   PP_normalized_response_matrix->SetBinContent(961,0.6756657);
   PP_normalized_response_matrix->SetBinContent(962,4.20959);
   PP_normalized_response_matrix->SetBinContent(963,7.580589);
   PP_normalized_response_matrix->SetBinContent(964,5.061993);
   PP_normalized_response_matrix->SetBinContent(965,1.619906);
   PP_normalized_response_matrix->SetBinContent(966,0.3667809);
   PP_normalized_response_matrix->SetBinContent(967,0.1087001);
   PP_normalized_response_matrix->SetBinContent(968,0.0527608);
   PP_normalized_response_matrix->SetBinContent(969,0.02974644);
   PP_normalized_response_matrix->SetBinContent(970,0.02179581);
   PP_normalized_response_matrix->SetBinContent(971,0.01848977);
   PP_normalized_response_matrix->SetBinContent(972,0.005929912);
   PP_normalized_response_matrix->SetBinContent(973,0.02765002);
   PP_normalized_response_matrix->SetBinContent(974,0.03790294);
   PP_normalized_response_matrix->SetBinContent(975,0.05383164);
   PP_normalized_response_matrix->SetBinContent(979,1);
   PP_normalized_response_matrix->SetBinContent(986,3.250332e-10);
   PP_normalized_response_matrix->SetBinContent(988,1.882818e-08);
   PP_normalized_response_matrix->SetBinContent(989,3.055588e-07);
   PP_normalized_response_matrix->SetBinContent(990,3.97312e-06);
   PP_normalized_response_matrix->SetBinContent(991,1.850479e-05);
   PP_normalized_response_matrix->SetBinContent(992,2.376722e-05);
   PP_normalized_response_matrix->SetBinContent(993,7.677332e-05);
   PP_normalized_response_matrix->SetBinContent(994,0.0006372114);
   PP_normalized_response_matrix->SetBinContent(995,0.008818693);
   PP_normalized_response_matrix->SetBinContent(996,0.1471197);
   PP_normalized_response_matrix->SetBinContent(997,1.485699);
   PP_normalized_response_matrix->SetBinContent(998,5.840995);
   PP_normalized_response_matrix->SetBinContent(999,7.125946);
   PP_normalized_response_matrix->SetBinContent(1000,3.754842);
   PP_normalized_response_matrix->SetBinContent(1001,1.063812);
   PP_normalized_response_matrix->SetBinContent(1002,0.2450043);
   PP_normalized_response_matrix->SetBinContent(1003,0.08923659);
   PP_normalized_response_matrix->SetBinContent(1004,0.04060676);
   PP_normalized_response_matrix->SetBinContent(1005,0.02573303);
   PP_normalized_response_matrix->SetBinContent(1006,0.0210327);
   PP_normalized_response_matrix->SetBinContent(1007,0.007076917);
   PP_normalized_response_matrix->SetBinContent(1008,0.01431323);
   PP_normalized_response_matrix->SetBinContent(1009,0.0275176);
   PP_normalized_response_matrix->SetBinContent(1020,3.294672e-10);
   PP_normalized_response_matrix->SetBinContent(1024,9.668081e-08);
   PP_normalized_response_matrix->SetBinContent(1025,1.909778e-06);
   PP_normalized_response_matrix->SetBinContent(1026,4.914231e-06);
   PP_normalized_response_matrix->SetBinContent(1027,1.142938e-05);
   PP_normalized_response_matrix->SetBinContent(1028,7.077117e-05);
   PP_normalized_response_matrix->SetBinContent(1029,0.0002106858);
   PP_normalized_response_matrix->SetBinContent(1030,0.002235912);
   PP_normalized_response_matrix->SetBinContent(1031,0.02934796);
   PP_normalized_response_matrix->SetBinContent(1032,0.3907318);
   PP_normalized_response_matrix->SetBinContent(1033,2.796176);
   PP_normalized_response_matrix->SetBinContent(1034,6.844308);
   PP_normalized_response_matrix->SetBinContent(1035,6.117564);
   PP_normalized_response_matrix->SetBinContent(1036,2.633673);
   PP_normalized_response_matrix->SetBinContent(1037,0.6948965);
   PP_normalized_response_matrix->SetBinContent(1038,0.1777496);
   PP_normalized_response_matrix->SetBinContent(1039,0.06038684);
   PP_normalized_response_matrix->SetBinContent(1040,0.02605373);
   PP_normalized_response_matrix->SetBinContent(1041,0.01554975);
   PP_normalized_response_matrix->SetBinContent(1042,0.03478363);
   PP_normalized_response_matrix->SetBinContent(1043,0.01420014);
   PP_normalized_response_matrix->SetBinContent(1044,0.02438935);
   PP_normalized_response_matrix->SetBinContent(1045,0.02131662);
   PP_normalized_response_matrix->SetBinContent(1046,0.01122318);
   PP_normalized_response_matrix->SetBinContent(1058,1.845305e-09);
   PP_normalized_response_matrix->SetBinContent(1059,1.925735e-08);
   PP_normalized_response_matrix->SetBinContent(1060,3.444713e-07);
   PP_normalized_response_matrix->SetBinContent(1061,1.95501e-06);
   PP_normalized_response_matrix->SetBinContent(1062,5.3572e-06);
   PP_normalized_response_matrix->SetBinContent(1063,6.982473e-05);
   PP_normalized_response_matrix->SetBinContent(1064,5.677548e-05);
   PP_normalized_response_matrix->SetBinContent(1065,0.0002616428);
   PP_normalized_response_matrix->SetBinContent(1066,0.005012075);
   PP_normalized_response_matrix->SetBinContent(1067,0.08679591);
   PP_normalized_response_matrix->SetBinContent(1068,0.8826526);
   PP_normalized_response_matrix->SetBinContent(1069,4.347845);
   PP_normalized_response_matrix->SetBinContent(1070,7.085237);
   PP_normalized_response_matrix->SetBinContent(1071,4.889351);
   PP_normalized_response_matrix->SetBinContent(1072,1.776068);
   PP_normalized_response_matrix->SetBinContent(1073,0.4532362);
   PP_normalized_response_matrix->SetBinContent(1074,0.1474615);
   PP_normalized_response_matrix->SetBinContent(1075,0.05865147);
   PP_normalized_response_matrix->SetBinContent(1076,0.03515184);
   PP_normalized_response_matrix->SetBinContent(1077,0.01993994);
   PP_normalized_response_matrix->SetBinContent(1078,0.01359158);
   PP_normalized_response_matrix->SetBinContent(1079,0.00615861);
   PP_normalized_response_matrix->SetBinContent(1080,0.01700295);
   PP_normalized_response_matrix->SetBinContent(1094,3.111313e-08);
   PP_normalized_response_matrix->SetBinContent(1095,3.427456e-06);
   PP_normalized_response_matrix->SetBinContent(1096,1.006226e-06);
   PP_normalized_response_matrix->SetBinContent(1097,4.385447e-06);
   PP_normalized_response_matrix->SetBinContent(1098,2.52432e-05);
   PP_normalized_response_matrix->SetBinContent(1099,6.182346e-05);
   PP_normalized_response_matrix->SetBinContent(1100,0.0001767521);
   PP_normalized_response_matrix->SetBinContent(1101,0.0008678379);
   PP_normalized_response_matrix->SetBinContent(1102,0.01784213);
   PP_normalized_response_matrix->SetBinContent(1103,0.231554);
   PP_normalized_response_matrix->SetBinContent(1104,1.779842);
   PP_normalized_response_matrix->SetBinContent(1105,5.719485);
   PP_normalized_response_matrix->SetBinContent(1106,6.654117);
   PP_normalized_response_matrix->SetBinContent(1107,3.721014);
   PP_normalized_response_matrix->SetBinContent(1108,1.18502);
   PP_normalized_response_matrix->SetBinContent(1109,0.2953782);
   PP_normalized_response_matrix->SetBinContent(1110,0.08731847);
   PP_normalized_response_matrix->SetBinContent(1111,0.0371188);
   PP_normalized_response_matrix->SetBinContent(1112,0.02490338);
   PP_normalized_response_matrix->SetBinContent(1113,0.02988962);
   PP_normalized_response_matrix->SetBinContent(1114,0.01620428);
   PP_normalized_response_matrix->SetBinContent(1115,0.006667061);
   PP_normalized_response_matrix->SetBinContent(1116,0.01752767);
   PP_normalized_response_matrix->SetBinContent(1117,0.04043985);
   PP_normalized_response_matrix->SetBinContent(1130,4.211733e-08);
   PP_normalized_response_matrix->SetBinContent(1131,5.75724e-07);
   PP_normalized_response_matrix->SetBinContent(1132,4.114012e-05);
   PP_normalized_response_matrix->SetBinContent(1133,1.043917e-05);
   PP_normalized_response_matrix->SetBinContent(1134,1.472321e-05);
   PP_normalized_response_matrix->SetBinContent(1135,0.000115328);
   PP_normalized_response_matrix->SetBinContent(1136,0.0002084097);
   PP_normalized_response_matrix->SetBinContent(1137,0.003097061);
   PP_normalized_response_matrix->SetBinContent(1138,0.05493659);
   PP_normalized_response_matrix->SetBinContent(1139,0.5510665);
   PP_normalized_response_matrix->SetBinContent(1140,3.03016);
   PP_normalized_response_matrix->SetBinContent(1141,6.536917);
   PP_normalized_response_matrix->SetBinContent(1142,5.773472);
   PP_normalized_response_matrix->SetBinContent(1143,2.689832);
   PP_normalized_response_matrix->SetBinContent(1144,0.7821644);
   PP_normalized_response_matrix->SetBinContent(1145,0.1859334);
   PP_normalized_response_matrix->SetBinContent(1146,0.06541945);
   PP_normalized_response_matrix->SetBinContent(1147,0.03572329);
   PP_normalized_response_matrix->SetBinContent(1148,0.01589528);
   PP_normalized_response_matrix->SetBinContent(1149,0.01566714);
   PP_normalized_response_matrix->SetBinContent(1154,1.670557e-17);
   PP_normalized_response_matrix->SetBinContent(1165,1.492742e-08);
   PP_normalized_response_matrix->SetBinContent(1166,1.488162e-07);
   PP_normalized_response_matrix->SetBinContent(1167,1.223672e-06);
   PP_normalized_response_matrix->SetBinContent(1168,2.559608e-06);
   PP_normalized_response_matrix->SetBinContent(1169,7.512901e-06);
   PP_normalized_response_matrix->SetBinContent(1170,2.835844e-05);
   PP_normalized_response_matrix->SetBinContent(1171,8.603952e-05);
   PP_normalized_response_matrix->SetBinContent(1172,0.001177372);
   PP_normalized_response_matrix->SetBinContent(1173,0.0102792);
   PP_normalized_response_matrix->SetBinContent(1174,0.1396368);
   PP_normalized_response_matrix->SetBinContent(1175,1.098399);
   PP_normalized_response_matrix->SetBinContent(1176,4.406165);
   PP_normalized_response_matrix->SetBinContent(1177,6.645187);
   PP_normalized_response_matrix->SetBinContent(1178,4.691683);
   PP_normalized_response_matrix->SetBinContent(1179,1.909406);
   PP_normalized_response_matrix->SetBinContent(1180,0.5170815);
   PP_normalized_response_matrix->SetBinContent(1181,0.1323454);
   PP_normalized_response_matrix->SetBinContent(1182,0.05961004);
   PP_normalized_response_matrix->SetBinContent(1183,0.03134148);
   PP_normalized_response_matrix->SetBinContent(1184,0.02191645);
   PP_normalized_response_matrix->SetBinContent(1186,0.05773476);
   PP_normalized_response_matrix->SetBinContent(1201,1.271985e-07);
   PP_normalized_response_matrix->SetBinContent(1202,2.593399e-07);
   PP_normalized_response_matrix->SetBinContent(1203,6.632175e-06);
   PP_normalized_response_matrix->SetBinContent(1204,5.655906e-05);
   PP_normalized_response_matrix->SetBinContent(1205,6.792277e-06);
   PP_normalized_response_matrix->SetBinContent(1206,2.66125e-05);
   PP_normalized_response_matrix->SetBinContent(1207,0.0001651373);
   PP_normalized_response_matrix->SetBinContent(1208,0.001968793);
   PP_normalized_response_matrix->SetBinContent(1209,0.03489812);
   PP_normalized_response_matrix->SetBinContent(1210,0.3318551);
   PP_normalized_response_matrix->SetBinContent(1211,2.010036);
   PP_normalized_response_matrix->SetBinContent(1212,5.582759);
   PP_normalized_response_matrix->SetBinContent(1213,6.227907);
   PP_normalized_response_matrix->SetBinContent(1214,3.644732);
   PP_normalized_response_matrix->SetBinContent(1215,1.333082);
   PP_normalized_response_matrix->SetBinContent(1216,0.3208589);
   PP_normalized_response_matrix->SetBinContent(1217,0.09595067);
   PP_normalized_response_matrix->SetBinContent(1218,0.04946377);
   PP_normalized_response_matrix->SetBinContent(1219,0.05603322);
   PP_normalized_response_matrix->SetBinContent(1220,0.02188549);
   PP_normalized_response_matrix->SetBinContent(1221,0.03110101);
   PP_normalized_response_matrix->SetBinContent(1222,0.1104241);
   PP_normalized_response_matrix->SetBinContent(1236,3.988358e-08);
   PP_normalized_response_matrix->SetBinContent(1237,2.940825e-07);
   PP_normalized_response_matrix->SetBinContent(1238,5.066838e-06);
   PP_normalized_response_matrix->SetBinContent(1239,3.776177e-06);
   PP_normalized_response_matrix->SetBinContent(1240,3.640469e-05);
   PP_normalized_response_matrix->SetBinContent(1241,1.845183e-05);
   PP_normalized_response_matrix->SetBinContent(1242,0.0001047936);
   PP_normalized_response_matrix->SetBinContent(1243,0.0004712704);
   PP_normalized_response_matrix->SetBinContent(1244,0.007431562);
   PP_normalized_response_matrix->SetBinContent(1245,0.09252854);
   PP_normalized_response_matrix->SetBinContent(1246,0.6991545);
   PP_normalized_response_matrix->SetBinContent(1247,3.230287);
   PP_normalized_response_matrix->SetBinContent(1248,6.146196);
   PP_normalized_response_matrix->SetBinContent(1249,5.533181);
   PP_normalized_response_matrix->SetBinContent(1250,2.68703);
   PP_normalized_response_matrix->SetBinContent(1251,0.8433193);
   PP_normalized_response_matrix->SetBinContent(1252,0.1748027);
   PP_normalized_response_matrix->SetBinContent(1253,0.07659169);
   PP_normalized_response_matrix->SetBinContent(1254,0.03204186);
   PP_normalized_response_matrix->SetBinContent(1255,0.02508606);
   PP_normalized_response_matrix->SetBinContent(1271,5.032281e-08);
   PP_normalized_response_matrix->SetBinContent(1272,1.728173e-07);
   PP_normalized_response_matrix->SetBinContent(1273,9.899536e-06);
   PP_normalized_response_matrix->SetBinContent(1274,6.488679e-06);
   PP_normalized_response_matrix->SetBinContent(1275,1.979653e-05);
   PP_normalized_response_matrix->SetBinContent(1276,5.526027e-05);
   PP_normalized_response_matrix->SetBinContent(1277,3.564914e-05);
   PP_normalized_response_matrix->SetBinContent(1278,0.0001443438);
   PP_normalized_response_matrix->SetBinContent(1279,0.001117186);
   PP_normalized_response_matrix->SetBinContent(1280,0.02248456);
   PP_normalized_response_matrix->SetBinContent(1281,0.2097215);
   PP_normalized_response_matrix->SetBinContent(1282,1.308602);
   PP_normalized_response_matrix->SetBinContent(1283,4.486249);
   PP_normalized_response_matrix->SetBinContent(1284,6.20166);
   PP_normalized_response_matrix->SetBinContent(1285,4.499609);
   PP_normalized_response_matrix->SetBinContent(1286,2.056175);
   PP_normalized_response_matrix->SetBinContent(1287,0.5568796);
   PP_normalized_response_matrix->SetBinContent(1288,0.1485605);
   PP_normalized_response_matrix->SetBinContent(1289,0.04240983);
   PP_normalized_response_matrix->SetBinContent(1290,0.04417006);
   PP_normalized_response_matrix->SetBinContent(1308,8.97307e-08);
   PP_normalized_response_matrix->SetBinContent(1309,1.310992e-07);
   PP_normalized_response_matrix->SetBinContent(1310,2.520235e-06);
   PP_normalized_response_matrix->SetBinContent(1311,4.36433e-05);
   PP_normalized_response_matrix->SetBinContent(1312,4.008562e-05);
   PP_normalized_response_matrix->SetBinContent(1313,0.0001551638);
   PP_normalized_response_matrix->SetBinContent(1314,0.0004331746);
   PP_normalized_response_matrix->SetBinContent(1315,0.004434109);
   PP_normalized_response_matrix->SetBinContent(1316,0.0599837);
   PP_normalized_response_matrix->SetBinContent(1317,0.4429643);
   PP_normalized_response_matrix->SetBinContent(1318,2.296239);
   PP_normalized_response_matrix->SetBinContent(1319,5.406256);
   PP_normalized_response_matrix->SetBinContent(1320,5.915541);
   PP_normalized_response_matrix->SetBinContent(1321,3.650058);
   PP_normalized_response_matrix->SetBinContent(1322,1.351653);
   PP_normalized_response_matrix->SetBinContent(1323,0.3355759);
   PP_normalized_response_matrix->SetBinContent(1324,0.1014049);
   PP_normalized_response_matrix->SetBinContent(1325,0.05005497);
   PP_normalized_response_matrix->SetBinContent(1327,0.1057148);
   PP_normalized_response_matrix->SetBinContent(1344,1.238115e-06);
   PP_normalized_response_matrix->SetBinContent(1345,1.97592e-06);
   PP_normalized_response_matrix->SetBinContent(1346,8.120463e-06);
   PP_normalized_response_matrix->SetBinContent(1347,7.6796e-06);
   PP_normalized_response_matrix->SetBinContent(1348,9.025223e-05);
   PP_normalized_response_matrix->SetBinContent(1349,0.0001546);
   PP_normalized_response_matrix->SetBinContent(1350,0.0009425205);
   PP_normalized_response_matrix->SetBinContent(1351,0.01263489);
   PP_normalized_response_matrix->SetBinContent(1352,0.1363084);
   PP_normalized_response_matrix->SetBinContent(1353,0.8769017);
   PP_normalized_response_matrix->SetBinContent(1354,3.410591);
   PP_normalized_response_matrix->SetBinContent(1355,5.904017);
   PP_normalized_response_matrix->SetBinContent(1356,5.138844);
   PP_normalized_response_matrix->SetBinContent(1357,2.747813);
   PP_normalized_response_matrix->SetBinContent(1358,0.9112666);
   PP_normalized_response_matrix->SetBinContent(1359,0.2157051);
   PP_normalized_response_matrix->SetBinContent(1360,0.07951179);
   PP_normalized_response_matrix->SetBinContent(1361,0.0357068);
   PP_normalized_response_matrix->SetBinContent(1379,7.132653e-07);
   PP_normalized_response_matrix->SetBinContent(1381,7.423137e-06);
   PP_normalized_response_matrix->SetBinContent(1382,2.495357e-05);
   PP_normalized_response_matrix->SetBinContent(1383,1.151395e-05);
   PP_normalized_response_matrix->SetBinContent(1384,8.430675e-05);
   PP_normalized_response_matrix->SetBinContent(1385,0.0002440964);
   PP_normalized_response_matrix->SetBinContent(1386,0.002877981);
   PP_normalized_response_matrix->SetBinContent(1387,0.03401165);
   PP_normalized_response_matrix->SetBinContent(1388,0.2974269);
   PP_normalized_response_matrix->SetBinContent(1389,1.528575);
   PP_normalized_response_matrix->SetBinContent(1390,4.496748);
   PP_normalized_response_matrix->SetBinContent(1391,6.057178);
   PP_normalized_response_matrix->SetBinContent(1392,4.395342);
   PP_normalized_response_matrix->SetBinContent(1393,1.907019);
   PP_normalized_response_matrix->SetBinContent(1394,0.5875509);
   PP_normalized_response_matrix->SetBinContent(1395,0.1334624);
   PP_normalized_response_matrix->SetBinContent(1396,0.1509809);
   PP_normalized_response_matrix->SetBinContent(1397,0.2247389);
   PP_normalized_response_matrix->SetBinContent(1399,1.649092e-17);
   PP_normalized_response_matrix->SetBinContent(1417,1.870623e-05);
   PP_normalized_response_matrix->SetBinContent(1418,3.355197e-06);
   PP_normalized_response_matrix->SetBinContent(1419,5.929519e-05);
   PP_normalized_response_matrix->SetBinContent(1420,0.000210603);
   PP_normalized_response_matrix->SetBinContent(1421,0.0005447335);
   PP_normalized_response_matrix->SetBinContent(1422,0.006829168);
   PP_normalized_response_matrix->SetBinContent(1423,0.09353812);
   PP_normalized_response_matrix->SetBinContent(1424,0.6029754);
   PP_normalized_response_matrix->SetBinContent(1425,2.54016);
   PP_normalized_response_matrix->SetBinContent(1426,5.217702);
   PP_normalized_response_matrix->SetBinContent(1427,5.639873);
   PP_normalized_response_matrix->SetBinContent(1428,3.540396);
   PP_normalized_response_matrix->SetBinContent(1429,1.236526);
   PP_normalized_response_matrix->SetBinContent(1430,0.500944);
   PP_normalized_response_matrix->SetBinContent(1431,0.1996882);
   PP_normalized_response_matrix->SetBinContent(1451,1.594732e-06);
   PP_normalized_response_matrix->SetBinContent(1453,2.302842e-05);
   PP_normalized_response_matrix->SetBinContent(1454,3.607976e-05);
   PP_normalized_response_matrix->SetBinContent(1455,7.680831e-05);
   PP_normalized_response_matrix->SetBinContent(1456,0.0001910086);
   PP_normalized_response_matrix->SetBinContent(1457,0.002154359);
   PP_normalized_response_matrix->SetBinContent(1458,0.02638961);
   PP_normalized_response_matrix->SetBinContent(1459,0.191531);
   PP_normalized_response_matrix->SetBinContent(1460,1.036857);
   PP_normalized_response_matrix->SetBinContent(1461,3.517436);
   PP_normalized_response_matrix->SetBinContent(1462,5.695437);
   PP_normalized_response_matrix->SetBinContent(1463,5.010677);
   PP_normalized_response_matrix->SetBinContent(1464,2.861633);
   PP_normalized_response_matrix->SetBinContent(1465,1.311041);
   PP_normalized_response_matrix->SetBinContent(1466,0.4035362);
   PP_normalized_response_matrix->SetBinContent(1467,0.03926763);
   PP_normalized_response_matrix->SetBinContent(1468,0.2323127);
   PP_normalized_response_matrix->SetBinContent(1484,1.075295e-05);
   PP_normalized_response_matrix->SetBinContent(1488,1.450756e-05);
   PP_normalized_response_matrix->SetBinContent(1489,3.014947e-05);
   PP_normalized_response_matrix->SetBinContent(1490,8.700683e-05);
   PP_normalized_response_matrix->SetBinContent(1491,0.000151366);
   PP_normalized_response_matrix->SetBinContent(1492,0.0004866089);
   PP_normalized_response_matrix->SetBinContent(1493,0.003089303);
   PP_normalized_response_matrix->SetBinContent(1494,0.05646392);
   PP_normalized_response_matrix->SetBinContent(1495,0.3835138);
   PP_normalized_response_matrix->SetBinContent(1496,1.749444);
   PP_normalized_response_matrix->SetBinContent(1497,4.428424);
   PP_normalized_response_matrix->SetBinContent(1498,5.923666);
   PP_normalized_response_matrix->SetBinContent(1499,4.012685);
   PP_normalized_response_matrix->SetBinContent(1500,2.011745);
   PP_normalized_response_matrix->SetBinContent(1501,0.8498371);
   PP_normalized_response_matrix->SetBinContent(1502,0.4875886);
   PP_normalized_response_matrix->SetBinContent(1504,1.667042e-17);
   PP_normalized_response_matrix->SetBinContent(1523,2.580062e-06);
   PP_normalized_response_matrix->SetBinContent(1524,6.016362e-06);
   PP_normalized_response_matrix->SetBinContent(1525,7.745618e-05);
   PP_normalized_response_matrix->SetBinContent(1526,0.0002360787);
   PP_normalized_response_matrix->SetBinContent(1527,0.0001392116);
   PP_normalized_response_matrix->SetBinContent(1528,0.001943229);
   PP_normalized_response_matrix->SetBinContent(1529,0.0113873);
   PP_normalized_response_matrix->SetBinContent(1530,0.1097007);
   PP_normalized_response_matrix->SetBinContent(1531,0.6908906);
   PP_normalized_response_matrix->SetBinContent(1532,2.787048);
   PP_normalized_response_matrix->SetBinContent(1533,5.151968);
   PP_normalized_response_matrix->SetBinContent(1534,5.640085);
   PP_normalized_response_matrix->SetBinContent(1535,3.08695);
   PP_normalized_response_matrix->SetBinContent(1536,1.780125);
   PP_normalized_response_matrix->SetBinContent(1537,0.5986187);
   PP_normalized_response_matrix->SetBinContent(1539,4.211517e-17);
   PP_normalized_response_matrix->SetBinContent(1560,6.929137e-05);
   PP_normalized_response_matrix->SetBinContent(1561,0.0001246016);
   PP_normalized_response_matrix->SetBinContent(1562,4.345528e-05);
   PP_normalized_response_matrix->SetBinContent(1563,0.0008039728);
   PP_normalized_response_matrix->SetBinContent(1564,0.003318839);
   PP_normalized_response_matrix->SetBinContent(1565,0.02985727);
   PP_normalized_response_matrix->SetBinContent(1566,0.237855);
   PP_normalized_response_matrix->SetBinContent(1567,1.167209);
   PP_normalized_response_matrix->SetBinContent(1568,3.523223);
   PP_normalized_response_matrix->SetBinContent(1569,5.536207);
   PP_normalized_response_matrix->SetBinContent(1570,5.038351);
   PP_normalized_response_matrix->SetBinContent(1571,2.830651);
   PP_normalized_response_matrix->SetBinContent(1572,0.9310024);
   PP_normalized_response_matrix->SetBinContent(1573,0.3993417);
   PP_normalized_response_matrix->SetBinContent(1590,2.420806e-05);
   PP_normalized_response_matrix->SetBinContent(1592,8.595506e-06);
   PP_normalized_response_matrix->SetBinContent(1596,0.0001140599);
   PP_normalized_response_matrix->SetBinContent(1598,0.0001457121);
   PP_normalized_response_matrix->SetBinContent(1599,0.001252522);
   PP_normalized_response_matrix->SetBinContent(1600,0.01121768);
   PP_normalized_response_matrix->SetBinContent(1601,0.0613902);
   PP_normalized_response_matrix->SetBinContent(1602,0.485058);
   PP_normalized_response_matrix->SetBinContent(1603,1.950125);
   PP_normalized_response_matrix->SetBinContent(1604,4.560061);
   PP_normalized_response_matrix->SetBinContent(1605,5.472355);
   PP_normalized_response_matrix->SetBinContent(1606,4.107281);
   PP_normalized_response_matrix->SetBinContent(1607,2.067775);
   PP_normalized_response_matrix->SetBinContent(1608,2.414986);
   PP_normalized_response_matrix->SetBinContent(1630,3.836879e-05);
   PP_normalized_response_matrix->SetBinContent(1633,0.0001136153);
   PP_normalized_response_matrix->SetBinContent(1634,0.0004289515);
   PP_normalized_response_matrix->SetBinContent(1635,0.004428799);
   PP_normalized_response_matrix->SetBinContent(1636,0.02875554);
   PP_normalized_response_matrix->SetBinContent(1637,0.1463112);
   PP_normalized_response_matrix->SetBinContent(1638,0.8215169);
   PP_normalized_response_matrix->SetBinContent(1639,2.844916);
   PP_normalized_response_matrix->SetBinContent(1640,5.155664);
   PP_normalized_response_matrix->SetBinContent(1641,5.895143);
   PP_normalized_response_matrix->SetBinContent(1642,2.531769);
   PP_normalized_response_matrix->SetBinContent(1643,0.4685439);
   PP_normalized_response_matrix->SetBinContent(1644,0.4254695);
   PP_normalized_response_matrix->SetBinContent(1666,1.705512e-05);
   PP_normalized_response_matrix->SetBinContent(1670,0.000294206);
   PP_normalized_response_matrix->SetBinContent(1671,0.00277307);
   PP_normalized_response_matrix->SetBinContent(1672,0.04398167);
   PP_normalized_response_matrix->SetBinContent(1673,0.2448778);
   PP_normalized_response_matrix->SetBinContent(1674,1.233699);
   PP_normalized_response_matrix->SetBinContent(1675,3.869236);
   PP_normalized_response_matrix->SetBinContent(1676,4.90494);
   PP_normalized_response_matrix->SetBinContent(1677,5.300995);
   PP_normalized_response_matrix->SetBinContent(1678,5.074836);
   PP_normalized_response_matrix->SetBinContent(1679,0.2795867);
   PP_normalized_response_matrix->SetBinContent(1698,3.375455e-05);
   PP_normalized_response_matrix->SetBinContent(1704,0.000444665);
   PP_normalized_response_matrix->SetBinContent(1705,0.0002650805);
   PP_normalized_response_matrix->SetBinContent(1706,0.005275728);
   PP_normalized_response_matrix->SetBinContent(1707,0.01177007);
   PP_normalized_response_matrix->SetBinContent(1708,0.09125766);
   PP_normalized_response_matrix->SetBinContent(1709,0.4815033);
   PP_normalized_response_matrix->SetBinContent(1710,1.819344);
   PP_normalized_response_matrix->SetBinContent(1711,4.172816);
   PP_normalized_response_matrix->SetBinContent(1712,7.325464);
   PP_normalized_response_matrix->SetBinContent(1713,5.922559);
   PP_normalized_response_matrix->SetBinContent(1714,2.243327);
   PP_normalized_response_matrix->SetBinContent(1734,5.607987e-06);
   PP_normalized_response_matrix->SetBinContent(1741,0.0004957619);
   PP_normalized_response_matrix->SetBinContent(1742,0.008184896);
   PP_normalized_response_matrix->SetBinContent(1743,0.02634644);
   PP_normalized_response_matrix->SetBinContent(1744,0.2397036);
   PP_normalized_response_matrix->SetBinContent(1745,0.8526852);
   PP_normalized_response_matrix->SetBinContent(1746,3.103886);
   PP_normalized_response_matrix->SetBinContent(1747,5.437453);
   PP_normalized_response_matrix->SetBinContent(1748,6.044681);
   PP_normalized_response_matrix->SetBinContent(1749,0.2850137);
   PP_normalized_response_matrix->SetBinContent(1766,4.814569e-06);
   PP_normalized_response_matrix->SetBinContent(1768,6.294754e-06);
   PP_normalized_response_matrix->SetBinContent(1775,0.0003840139);
   PP_normalized_response_matrix->SetBinContent(1778,0.02093502);
   PP_normalized_response_matrix->SetBinContent(1779,0.1307271);
   PP_normalized_response_matrix->SetBinContent(1780,0.3947402);
   PP_normalized_response_matrix->SetBinContent(1781,1.447823);
   PP_normalized_response_matrix->SetBinContent(1782,4.798748);
   PP_normalized_response_matrix->SetBinContent(1783,6.128831);
   PP_normalized_response_matrix->SetBinContent(1784,3.24016);
   PP_normalized_response_matrix->SetBinContent(1800,1.63775e-17);
   PP_normalized_response_matrix->SetBinContent(1801,1.616222e-16);
   PP_normalized_response_matrix->SetBinContent(1802,1.316468e-16);
   PP_normalized_response_matrix->SetBinContent(1803,3.526212e-16);
   PP_normalized_response_matrix->SetBinContent(1804,1.472435e-16);
   PP_normalized_response_matrix->SetBinContent(1805,6.098165e-17);
   PP_normalized_response_matrix->SetBinContent(1806,4.87971e-17);
   PP_normalized_response_matrix->SetBinContent(1807,4.392074e-17);
   PP_normalized_response_matrix->SetBinContent(1808,1.096108e-16);
   PP_normalized_response_matrix->SetBinContent(1811,3.326841e-17);
   PP_normalized_response_matrix->SetBinContent(1812,1.661026e-17);
   PP_normalized_response_matrix->SetBinContent(1813,1.484529e-16);
   PP_normalized_response_matrix->SetBinContent(1814,2.230525e-16);
   PP_normalized_response_matrix->SetBinContent(1815,5.774637e-16);
   PP_normalized_response_matrix->SetBinContent(1816,1.29117e-15);
   PP_normalized_response_matrix->SetBinContent(1817,2.205846e-15);
   PP_normalized_response_matrix->SetBinContent(1818,1.887192e-15);
   PP_normalized_response_matrix->SetBinContent(1819,3.319465e-15);
   PP_normalized_response_matrix->SetBinError(36,0.04660312);
   PP_normalized_response_matrix->SetBinError(37,0.001034386);
   PP_normalized_response_matrix->SetBinError(38,0.0001274498);
   PP_normalized_response_matrix->SetBinError(39,8.363339e-05);
   PP_normalized_response_matrix->SetBinError(40,2.92724e-05);
   PP_normalized_response_matrix->SetBinError(41,3.715214e-05);
   PP_normalized_response_matrix->SetBinError(42,1.549363e-05);
   PP_normalized_response_matrix->SetBinError(43,2.762099e-05);
   PP_normalized_response_matrix->SetBinError(44,8.36537e-06);
   PP_normalized_response_matrix->SetBinError(45,1.440744e-05);
   PP_normalized_response_matrix->SetBinError(46,9.853037e-06);
   PP_normalized_response_matrix->SetBinError(47,1.392805e-06);
   PP_normalized_response_matrix->SetBinError(48,4.921272e-06);
   PP_normalized_response_matrix->SetBinError(50,9.688196e-06);
   PP_normalized_response_matrix->SetBinError(51,4.314334e-06);
   PP_normalized_response_matrix->SetBinError(56,1.245006e-05);
   PP_normalized_response_matrix->SetBinError(71,0.02937903);
   PP_normalized_response_matrix->SetBinError(72,0.01962295);
   PP_normalized_response_matrix->SetBinError(73,0.001504788);
   PP_normalized_response_matrix->SetBinError(74,0.000413908);
   PP_normalized_response_matrix->SetBinError(75,0.0004779987);
   PP_normalized_response_matrix->SetBinError(76,8.124522e-05);
   PP_normalized_response_matrix->SetBinError(77,8.774041e-05);
   PP_normalized_response_matrix->SetBinError(78,3.473853e-05);
   PP_normalized_response_matrix->SetBinError(79,4.01938e-05);
   PP_normalized_response_matrix->SetBinError(80,1.965876e-05);
   PP_normalized_response_matrix->SetBinError(81,2.696592e-05);
   PP_normalized_response_matrix->SetBinError(82,3.400285e-05);
   PP_normalized_response_matrix->SetBinError(83,3.91173e-06);
   PP_normalized_response_matrix->SetBinError(84,1.860031e-05);
   PP_normalized_response_matrix->SetBinError(85,2.821801e-06);
   PP_normalized_response_matrix->SetBinError(86,2.495209e-05);
   PP_normalized_response_matrix->SetBinError(87,1.01403e-05);
   PP_normalized_response_matrix->SetBinError(88,1.513318e-05);
   PP_normalized_response_matrix->SetBinError(90,7.497978e-06);
   PP_normalized_response_matrix->SetBinError(91,5.826033e-05);
   PP_normalized_response_matrix->SetBinError(93,6.795926e-05);
   PP_normalized_response_matrix->SetBinError(97,0.0008970937);
   PP_normalized_response_matrix->SetBinError(106,0.003577272);
   PP_normalized_response_matrix->SetBinError(107,0.02409505);
   PP_normalized_response_matrix->SetBinError(108,0.01024035);
   PP_normalized_response_matrix->SetBinError(109,0.001252264);
   PP_normalized_response_matrix->SetBinError(110,0.0005224016);
   PP_normalized_response_matrix->SetBinError(111,0.0003036584);
   PP_normalized_response_matrix->SetBinError(112,0.0001702787);
   PP_normalized_response_matrix->SetBinError(113,0.000125629);
   PP_normalized_response_matrix->SetBinError(114,7.117074e-05);
   PP_normalized_response_matrix->SetBinError(115,0.0001174635);
   PP_normalized_response_matrix->SetBinError(116,5.344327e-05);
   PP_normalized_response_matrix->SetBinError(117,0.0001119099);
   PP_normalized_response_matrix->SetBinError(118,6.702047e-05);
   PP_normalized_response_matrix->SetBinError(119,4.412963e-05);
   PP_normalized_response_matrix->SetBinError(120,3.806198e-05);
   PP_normalized_response_matrix->SetBinError(121,6.110814e-05);
   PP_normalized_response_matrix->SetBinError(122,7.541194e-05);
   PP_normalized_response_matrix->SetBinError(123,1.131813e-05);
   PP_normalized_response_matrix->SetBinError(124,5.299661e-06);
   PP_normalized_response_matrix->SetBinError(125,1.321576e-05);
   PP_normalized_response_matrix->SetBinError(126,3.395963e-05);
   PP_normalized_response_matrix->SetBinError(127,2.059283e-05);
   PP_normalized_response_matrix->SetBinError(141,3.180797e-05);
   PP_normalized_response_matrix->SetBinError(142,0.008728401);
   PP_normalized_response_matrix->SetBinError(143,0.02153235);
   PP_normalized_response_matrix->SetBinError(144,0.005190603);
   PP_normalized_response_matrix->SetBinError(145,0.00166085);
   PP_normalized_response_matrix->SetBinError(146,0.001023957);
   PP_normalized_response_matrix->SetBinError(147,0.0003482722);
   PP_normalized_response_matrix->SetBinError(148,0.0002425949);
   PP_normalized_response_matrix->SetBinError(149,0.0001730757);
   PP_normalized_response_matrix->SetBinError(150,0.0001252629);
   PP_normalized_response_matrix->SetBinError(151,8.102854e-05);
   PP_normalized_response_matrix->SetBinError(152,0.0003552249);
   PP_normalized_response_matrix->SetBinError(153,8.998547e-05);
   PP_normalized_response_matrix->SetBinError(154,5.637198e-05);
   PP_normalized_response_matrix->SetBinError(155,4.671005e-05);
   PP_normalized_response_matrix->SetBinError(156,2.946979e-05);
   PP_normalized_response_matrix->SetBinError(157,5.117239e-05);
   PP_normalized_response_matrix->SetBinError(158,5.910432e-05);
   PP_normalized_response_matrix->SetBinError(159,7.185893e-05);
   PP_normalized_response_matrix->SetBinError(160,3.200843e-05);
   PP_normalized_response_matrix->SetBinError(161,3.226721e-05);
   PP_normalized_response_matrix->SetBinError(162,4.474709e-05);
   PP_normalized_response_matrix->SetBinError(176,1.426306e-06);
   PP_normalized_response_matrix->SetBinError(177,0.000623983);
   PP_normalized_response_matrix->SetBinError(178,0.01654605);
   PP_normalized_response_matrix->SetBinError(179,0.0177703);
   PP_normalized_response_matrix->SetBinError(180,0.003103926);
   PP_normalized_response_matrix->SetBinError(181,0.00127982);
   PP_normalized_response_matrix->SetBinError(182,0.0007865922);
   PP_normalized_response_matrix->SetBinError(183,0.0007056415);
   PP_normalized_response_matrix->SetBinError(184,0.00160897);
   PP_normalized_response_matrix->SetBinError(185,0.0002037932);
   PP_normalized_response_matrix->SetBinError(186,0.0001305607);
   PP_normalized_response_matrix->SetBinError(187,0.000110502);
   PP_normalized_response_matrix->SetBinError(188,9.116969e-05);
   PP_normalized_response_matrix->SetBinError(189,0.0001455433);
   PP_normalized_response_matrix->SetBinError(190,9.795074e-05);
   PP_normalized_response_matrix->SetBinError(191,6.162246e-05);
   PP_normalized_response_matrix->SetBinError(192,0.0001302043);
   PP_normalized_response_matrix->SetBinError(193,4.880733e-05);
   PP_normalized_response_matrix->SetBinError(194,2.726815e-05);
   PP_normalized_response_matrix->SetBinError(195,4.262745e-05);
   PP_normalized_response_matrix->SetBinError(196,0.000114815);
   PP_normalized_response_matrix->SetBinError(197,7.429601e-05);
   PP_normalized_response_matrix->SetBinError(211,6.41054e-06);
   PP_normalized_response_matrix->SetBinError(212,4.480304e-05);
   PP_normalized_response_matrix->SetBinError(213,0.003885643);
   PP_normalized_response_matrix->SetBinError(214,0.02205619);
   PP_normalized_response_matrix->SetBinError(215,0.01228018);
   PP_normalized_response_matrix->SetBinError(216,0.002548233);
   PP_normalized_response_matrix->SetBinError(217,0.001321047);
   PP_normalized_response_matrix->SetBinError(218,0.0008992366);
   PP_normalized_response_matrix->SetBinError(219,0.0005199404);
   PP_normalized_response_matrix->SetBinError(220,0.0002696265);
   PP_normalized_response_matrix->SetBinError(221,0.0002064672);
   PP_normalized_response_matrix->SetBinError(222,0.0002162732);
   PP_normalized_response_matrix->SetBinError(223,0.0003009933);
   PP_normalized_response_matrix->SetBinError(224,0.0002190942);
   PP_normalized_response_matrix->SetBinError(225,0.0001129496);
   PP_normalized_response_matrix->SetBinError(226,0.0001072965);
   PP_normalized_response_matrix->SetBinError(227,8.242605e-05);
   PP_normalized_response_matrix->SetBinError(228,0.0002783501);
   PP_normalized_response_matrix->SetBinError(229,6.785617e-05);
   PP_normalized_response_matrix->SetBinError(230,8.886726e-05);
   PP_normalized_response_matrix->SetBinError(231,0.000134149);
   PP_normalized_response_matrix->SetBinError(232,0.0001766301);
   PP_normalized_response_matrix->SetBinError(233,0.0001169278);
   PP_normalized_response_matrix->SetBinError(234,8.194091e-05);
   PP_normalized_response_matrix->SetBinError(236,0.0006998206);
   PP_normalized_response_matrix->SetBinError(246,1.883908e-08);
   PP_normalized_response_matrix->SetBinError(247,7.574386e-06);
   PP_normalized_response_matrix->SetBinError(248,0.0003912137);
   PP_normalized_response_matrix->SetBinError(249,0.01180829);
   PP_normalized_response_matrix->SetBinError(250,0.02285138);
   PP_normalized_response_matrix->SetBinError(251,0.008004166);
   PP_normalized_response_matrix->SetBinError(252,0.002580284);
   PP_normalized_response_matrix->SetBinError(253,0.001254492);
   PP_normalized_response_matrix->SetBinError(254,0.001366584);
   PP_normalized_response_matrix->SetBinError(255,0.000577343);
   PP_normalized_response_matrix->SetBinError(256,0.0005137731);
   PP_normalized_response_matrix->SetBinError(257,0.0004036464);
   PP_normalized_response_matrix->SetBinError(258,0.0002756264);
   PP_normalized_response_matrix->SetBinError(259,0.0002475941);
   PP_normalized_response_matrix->SetBinError(260,0.0002135081);
   PP_normalized_response_matrix->SetBinError(261,0.000117134);
   PP_normalized_response_matrix->SetBinError(262,0.0001078732);
   PP_normalized_response_matrix->SetBinError(263,0.0001031041);
   PP_normalized_response_matrix->SetBinError(264,8.934794e-05);
   PP_normalized_response_matrix->SetBinError(265,7.80885e-05);
   PP_normalized_response_matrix->SetBinError(266,8.19673e-05);
   PP_normalized_response_matrix->SetBinError(267,0.0001672571);
   PP_normalized_response_matrix->SetBinError(268,8.613341e-05);
   PP_normalized_response_matrix->SetBinError(269,0.0002790349);
   PP_normalized_response_matrix->SetBinError(270,0.0004089706);
   PP_normalized_response_matrix->SetBinError(272,0.0009503846);
   PP_normalized_response_matrix->SetBinError(274,0.004013261);
   PP_normalized_response_matrix->SetBinError(281,2.608051e-09);
   PP_normalized_response_matrix->SetBinError(282,4.608951e-07);
   PP_normalized_response_matrix->SetBinError(283,7.50301e-05);
   PP_normalized_response_matrix->SetBinError(284,0.002350934);
   PP_normalized_response_matrix->SetBinError(285,0.01824237);
   PP_normalized_response_matrix->SetBinError(286,0.01846567);
   PP_normalized_response_matrix->SetBinError(287,0.00482223);
   PP_normalized_response_matrix->SetBinError(288,0.001917004);
   PP_normalized_response_matrix->SetBinError(289,0.001387913);
   PP_normalized_response_matrix->SetBinError(290,0.001551772);
   PP_normalized_response_matrix->SetBinError(291,0.0007301364);
   PP_normalized_response_matrix->SetBinError(292,0.0006375705);
   PP_normalized_response_matrix->SetBinError(293,0.0005003861);
   PP_normalized_response_matrix->SetBinError(294,0.0006205168);
   PP_normalized_response_matrix->SetBinError(295,0.0004011532);
   PP_normalized_response_matrix->SetBinError(296,0.0001423895);
   PP_normalized_response_matrix->SetBinError(297,0.0001482588);
   PP_normalized_response_matrix->SetBinError(298,0.0001680984);
   PP_normalized_response_matrix->SetBinError(299,0.0001089005);
   PP_normalized_response_matrix->SetBinError(300,9.237432e-05);
   PP_normalized_response_matrix->SetBinError(301,9.148446e-05);
   PP_normalized_response_matrix->SetBinError(302,0.0002634321);
   PP_normalized_response_matrix->SetBinError(303,0.0002349767);
   PP_normalized_response_matrix->SetBinError(304,0.0001742313);
   PP_normalized_response_matrix->SetBinError(305,0.0002814448);
   PP_normalized_response_matrix->SetBinError(316,1.47861e-09);
   PP_normalized_response_matrix->SetBinError(317,1.603667e-08);
   PP_normalized_response_matrix->SetBinError(318,9.202224e-06);
   PP_normalized_response_matrix->SetBinError(319,0.0004441001);
   PP_normalized_response_matrix->SetBinError(320,0.007150561);
   PP_normalized_response_matrix->SetBinError(321,0.02185474);
   PP_normalized_response_matrix->SetBinError(322,0.01352704);
   PP_normalized_response_matrix->SetBinError(323,0.003614079);
   PP_normalized_response_matrix->SetBinError(324,0.001587926);
   PP_normalized_response_matrix->SetBinError(325,0.001245666);
   PP_normalized_response_matrix->SetBinError(326,0.0007941806);
   PP_normalized_response_matrix->SetBinError(327,0.000645427);
   PP_normalized_response_matrix->SetBinError(328,0.0004470781);
   PP_normalized_response_matrix->SetBinError(329,0.0005044148);
   PP_normalized_response_matrix->SetBinError(330,0.0003296368);
   PP_normalized_response_matrix->SetBinError(331,0.0002578046);
   PP_normalized_response_matrix->SetBinError(332,0.0002148011);
   PP_normalized_response_matrix->SetBinError(333,0.0001793997);
   PP_normalized_response_matrix->SetBinError(334,0.0001485587);
   PP_normalized_response_matrix->SetBinError(335,0.0002049134);
   PP_normalized_response_matrix->SetBinError(336,0.0001905302);
   PP_normalized_response_matrix->SetBinError(337,0.0003515379);
   PP_normalized_response_matrix->SetBinError(338,0.00043223);
   PP_normalized_response_matrix->SetBinError(339,0.0002533673);
   PP_normalized_response_matrix->SetBinError(340,0.000396408);
   PP_normalized_response_matrix->SetBinError(341,0.001249648);
   PP_normalized_response_matrix->SetBinError(351,3.175584e-10);
   PP_normalized_response_matrix->SetBinError(352,8.600983e-10);
   PP_normalized_response_matrix->SetBinError(353,1.629616e-06);
   PP_normalized_response_matrix->SetBinError(354,6.309591e-05);
   PP_normalized_response_matrix->SetBinError(355,0.001176899);
   PP_normalized_response_matrix->SetBinError(356,0.01286277);
   PP_normalized_response_matrix->SetBinError(357,0.0216046);
   PP_normalized_response_matrix->SetBinError(358,0.009236043);
   PP_normalized_response_matrix->SetBinError(359,0.00232335);
   PP_normalized_response_matrix->SetBinError(360,0.001847164);
   PP_normalized_response_matrix->SetBinError(361,0.0009591558);
   PP_normalized_response_matrix->SetBinError(362,0.001098726);
   PP_normalized_response_matrix->SetBinError(363,0.001318702);
   PP_normalized_response_matrix->SetBinError(364,0.001988513);
   PP_normalized_response_matrix->SetBinError(365,0.001471786);
   PP_normalized_response_matrix->SetBinError(366,0.000414716);
   PP_normalized_response_matrix->SetBinError(367,0.0005736067);
   PP_normalized_response_matrix->SetBinError(368,0.0002215094);
   PP_normalized_response_matrix->SetBinError(369,0.0001812168);
   PP_normalized_response_matrix->SetBinError(370,0.0001434085);
   PP_normalized_response_matrix->SetBinError(371,0.0002224404);
   PP_normalized_response_matrix->SetBinError(372,0.0001363572);
   PP_normalized_response_matrix->SetBinError(373,0.0005078947);
   PP_normalized_response_matrix->SetBinError(374,0.0003604142);
   PP_normalized_response_matrix->SetBinError(375,0.0005322336);
   PP_normalized_response_matrix->SetBinError(376,0.0003571072);
   PP_normalized_response_matrix->SetBinError(386,1.33964e-10);
   PP_normalized_response_matrix->SetBinError(387,4.048027e-10);
   PP_normalized_response_matrix->SetBinError(388,1.739372e-07);
   PP_normalized_response_matrix->SetBinError(389,1.074686e-05);
   PP_normalized_response_matrix->SetBinError(390,0.000199857);
   PP_normalized_response_matrix->SetBinError(391,0.003632634);
   PP_normalized_response_matrix->SetBinError(392,0.01865683);
   PP_normalized_response_matrix->SetBinError(393,0.01781532);
   PP_normalized_response_matrix->SetBinError(394,0.00682061);
   PP_normalized_response_matrix->SetBinError(395,0.002559721);
   PP_normalized_response_matrix->SetBinError(396,0.002419836);
   PP_normalized_response_matrix->SetBinError(397,0.001310538);
   PP_normalized_response_matrix->SetBinError(398,0.00103658);
   PP_normalized_response_matrix->SetBinError(399,0.0007379982);
   PP_normalized_response_matrix->SetBinError(400,0.001924126);
   PP_normalized_response_matrix->SetBinError(401,0.0003409674);
   PP_normalized_response_matrix->SetBinError(402,0.0003004201);
   PP_normalized_response_matrix->SetBinError(403,0.0006192792);
   PP_normalized_response_matrix->SetBinError(404,0.0004034056);
   PP_normalized_response_matrix->SetBinError(405,0.0004974944);
   PP_normalized_response_matrix->SetBinError(406,0.0002148637);
   PP_normalized_response_matrix->SetBinError(407,0.0003156777);
   PP_normalized_response_matrix->SetBinError(408,0.0003826685);
   PP_normalized_response_matrix->SetBinError(409,0.0005392556);
   PP_normalized_response_matrix->SetBinError(410,0.001361599);
   PP_normalized_response_matrix->SetBinError(411,0.0004020956);
   PP_normalized_response_matrix->SetBinError(412,0.0008615285);
   PP_normalized_response_matrix->SetBinError(421,4.345492e-11);
   PP_normalized_response_matrix->SetBinError(422,2.647469e-11);
   PP_normalized_response_matrix->SetBinError(423,4.850771e-08);
   PP_normalized_response_matrix->SetBinError(424,2.845767e-06);
   PP_normalized_response_matrix->SetBinError(425,4.906464e-05);
   PP_normalized_response_matrix->SetBinError(426,0.0007891637);
   PP_normalized_response_matrix->SetBinError(427,0.008476409);
   PP_normalized_response_matrix->SetBinError(428,0.02054837);
   PP_normalized_response_matrix->SetBinError(429,0.01469172);
   PP_normalized_response_matrix->SetBinError(430,0.004661602);
   PP_normalized_response_matrix->SetBinError(431,0.001805049);
   PP_normalized_response_matrix->SetBinError(432,0.001254226);
   PP_normalized_response_matrix->SetBinError(433,0.001199073);
   PP_normalized_response_matrix->SetBinError(434,0.001172144);
   PP_normalized_response_matrix->SetBinError(435,0.0008029313);
   PP_normalized_response_matrix->SetBinError(436,0.001273836);
   PP_normalized_response_matrix->SetBinError(437,0.0004991962);
   PP_normalized_response_matrix->SetBinError(438,0.0003794247);
   PP_normalized_response_matrix->SetBinError(439,0.0006226086);
   PP_normalized_response_matrix->SetBinError(440,0.0005234925);
   PP_normalized_response_matrix->SetBinError(441,0.0003592988);
   PP_normalized_response_matrix->SetBinError(442,0.0003855188);
   PP_normalized_response_matrix->SetBinError(443,0.0004370872);
   PP_normalized_response_matrix->SetBinError(444,0.000861988);
   PP_normalized_response_matrix->SetBinError(445,0.0002204298);
   PP_normalized_response_matrix->SetBinError(446,0.0003241091);
   PP_normalized_response_matrix->SetBinError(448,0.002031072);
   PP_normalized_response_matrix->SetBinError(456,9.382916e-12);
   PP_normalized_response_matrix->SetBinError(457,2.095028e-11);
   PP_normalized_response_matrix->SetBinError(458,5.687038e-10);
   PP_normalized_response_matrix->SetBinError(459,2.049382e-06);
   PP_normalized_response_matrix->SetBinError(460,1.665717e-05);
   PP_normalized_response_matrix->SetBinError(461,0.0001598836);
   PP_normalized_response_matrix->SetBinError(462,0.002314185);
   PP_normalized_response_matrix->SetBinError(463,0.01351839);
   PP_normalized_response_matrix->SetBinError(464,0.02072977);
   PP_normalized_response_matrix->SetBinError(465,0.0122202);
   PP_normalized_response_matrix->SetBinError(466,0.00312694);
   PP_normalized_response_matrix->SetBinError(467,0.001886906);
   PP_normalized_response_matrix->SetBinError(468,0.001327412);
   PP_normalized_response_matrix->SetBinError(469,0.0008850453);
   PP_normalized_response_matrix->SetBinError(470,0.001309303);
   PP_normalized_response_matrix->SetBinError(471,0.0009858167);
   PP_normalized_response_matrix->SetBinError(472,0.0004769034);
   PP_normalized_response_matrix->SetBinError(473,0.0004735323);
   PP_normalized_response_matrix->SetBinError(474,0.0003207447);
   PP_normalized_response_matrix->SetBinError(475,0.0002825789);
   PP_normalized_response_matrix->SetBinError(476,0.0004473775);
   PP_normalized_response_matrix->SetBinError(477,0.00052971);
   PP_normalized_response_matrix->SetBinError(478,0.0004495567);
   PP_normalized_response_matrix->SetBinError(479,0.0003341464);
   PP_normalized_response_matrix->SetBinError(480,0.0003747284);
   PP_normalized_response_matrix->SetBinError(481,0.0009931222);
   PP_normalized_response_matrix->SetBinError(483,0.007506113);
   PP_normalized_response_matrix->SetBinError(491,8.574142e-12);
   PP_normalized_response_matrix->SetBinError(492,1.658367e-12);
   PP_normalized_response_matrix->SetBinError(493,2.357666e-09);
   PP_normalized_response_matrix->SetBinError(494,3.092477e-07);
   PP_normalized_response_matrix->SetBinError(495,4.099133e-06);
   PP_normalized_response_matrix->SetBinError(496,5.342254e-05);
   PP_normalized_response_matrix->SetBinError(497,0.0005944763);
   PP_normalized_response_matrix->SetBinError(498,0.005265425);
   PP_normalized_response_matrix->SetBinError(499,0.01881329);
   PP_normalized_response_matrix->SetBinError(500,0.01868278);
   PP_normalized_response_matrix->SetBinError(501,0.007298536);
   PP_normalized_response_matrix->SetBinError(502,0.002892557);
   PP_normalized_response_matrix->SetBinError(503,0.001556771);
   PP_normalized_response_matrix->SetBinError(504,0.002033699);
   PP_normalized_response_matrix->SetBinError(505,0.001631928);
   PP_normalized_response_matrix->SetBinError(506,0.00075685);
   PP_normalized_response_matrix->SetBinError(507,0.0009916797);
   PP_normalized_response_matrix->SetBinError(508,0.0005911767);
   PP_normalized_response_matrix->SetBinError(509,0.0009866318);
   PP_normalized_response_matrix->SetBinError(510,0.0006774919);
   PP_normalized_response_matrix->SetBinError(511,0.0003671546);
   PP_normalized_response_matrix->SetBinError(512,0.0003960499);
   PP_normalized_response_matrix->SetBinError(513,0.0005474177);
   PP_normalized_response_matrix->SetBinError(514,0.0009100885);
   PP_normalized_response_matrix->SetBinError(515,0.001245041);
   PP_normalized_response_matrix->SetBinError(516,0.001639164);
   PP_normalized_response_matrix->SetBinError(517,0.0008304905);
   PP_normalized_response_matrix->SetBinError(526,2.610298e-12);
   PP_normalized_response_matrix->SetBinError(527,1.959206e-12);
   PP_normalized_response_matrix->SetBinError(528,3.413415e-10);
   PP_normalized_response_matrix->SetBinError(529,2.047478e-08);
   PP_normalized_response_matrix->SetBinError(530,4.791583e-06);
   PP_normalized_response_matrix->SetBinError(531,2.990501e-05);
   PP_normalized_response_matrix->SetBinError(532,9.687205e-05);
   PP_normalized_response_matrix->SetBinError(533,0.001739604);
   PP_normalized_response_matrix->SetBinError(534,0.01012471);
   PP_normalized_response_matrix->SetBinError(535,0.01993878);
   PP_normalized_response_matrix->SetBinError(536,0.01516599);
   PP_normalized_response_matrix->SetBinError(537,0.006760849);
   PP_normalized_response_matrix->SetBinError(538,0.002377221);
   PP_normalized_response_matrix->SetBinError(539,0.001407156);
   PP_normalized_response_matrix->SetBinError(540,0.001141274);
   PP_normalized_response_matrix->SetBinError(541,0.001160428);
   PP_normalized_response_matrix->SetBinError(542,0.0009834088);
   PP_normalized_response_matrix->SetBinError(543,0.0007396065);
   PP_normalized_response_matrix->SetBinError(544,0.001129342);
   PP_normalized_response_matrix->SetBinError(545,0.0004300477);
   PP_normalized_response_matrix->SetBinError(546,0.0004406924);
   PP_normalized_response_matrix->SetBinError(547,0.00130664);
   PP_normalized_response_matrix->SetBinError(548,0.0004083979);
   PP_normalized_response_matrix->SetBinError(549,0.0006038762);
   PP_normalized_response_matrix->SetBinError(550,0.0009713503);
   PP_normalized_response_matrix->SetBinError(551,0.0007409323);
   PP_normalized_response_matrix->SetBinError(552,0.001300979);
   PP_normalized_response_matrix->SetBinError(553,0.00307896);
   PP_normalized_response_matrix->SetBinError(554,0.007378711);
   PP_normalized_response_matrix->SetBinError(561,5.154299e-13);
   PP_normalized_response_matrix->SetBinError(562,1.892817e-13);
   PP_normalized_response_matrix->SetBinError(563,5.300213e-12);
   PP_normalized_response_matrix->SetBinError(564,8.153714e-09);
   PP_normalized_response_matrix->SetBinError(565,4.185032e-07);
   PP_normalized_response_matrix->SetBinError(566,2.937908e-05);
   PP_normalized_response_matrix->SetBinError(567,2.979949e-05);
   PP_normalized_response_matrix->SetBinError(568,0.0003022873);
   PP_normalized_response_matrix->SetBinError(569,0.003415124);
   PP_normalized_response_matrix->SetBinError(570,0.01362152);
   PP_normalized_response_matrix->SetBinError(571,0.01979618);
   PP_normalized_response_matrix->SetBinError(572,0.01225071);
   PP_normalized_response_matrix->SetBinError(573,0.004456716);
   PP_normalized_response_matrix->SetBinError(574,0.00210717);
   PP_normalized_response_matrix->SetBinError(575,0.001653882);
   PP_normalized_response_matrix->SetBinError(576,0.00106938);
   PP_normalized_response_matrix->SetBinError(577,0.000808292);
   PP_normalized_response_matrix->SetBinError(578,0.002167047);
   PP_normalized_response_matrix->SetBinError(579,0.0008521353);
   PP_normalized_response_matrix->SetBinError(580,0.0008286423);
   PP_normalized_response_matrix->SetBinError(581,0.0004925923);
   PP_normalized_response_matrix->SetBinError(582,0.00483689);
   PP_normalized_response_matrix->SetBinError(583,0.0006671176);
   PP_normalized_response_matrix->SetBinError(584,0.001014849);
   PP_normalized_response_matrix->SetBinError(585,0.0008509163);
   PP_normalized_response_matrix->SetBinError(586,0.0009621927);
   PP_normalized_response_matrix->SetBinError(587,0.00240171);
   PP_normalized_response_matrix->SetBinError(588,0.002527989);
   PP_normalized_response_matrix->SetBinError(596,5.480216e-14);
   PP_normalized_response_matrix->SetBinError(597,1.288812e-13);
   PP_normalized_response_matrix->SetBinError(598,4.17351e-12);
   PP_normalized_response_matrix->SetBinError(599,7.122704e-10);
   PP_normalized_response_matrix->SetBinError(600,4.469092e-06);
   PP_normalized_response_matrix->SetBinError(601,2.096021e-06);
   PP_normalized_response_matrix->SetBinError(602,2.61986e-05);
   PP_normalized_response_matrix->SetBinError(603,0.0001016513);
   PP_normalized_response_matrix->SetBinError(604,0.001485765);
   PP_normalized_response_matrix->SetBinError(605,0.006620301);
   PP_normalized_response_matrix->SetBinError(606,0.01882198);
   PP_normalized_response_matrix->SetBinError(607,0.01945179);
   PP_normalized_response_matrix->SetBinError(608,0.01074184);
   PP_normalized_response_matrix->SetBinError(609,0.003485929);
   PP_normalized_response_matrix->SetBinError(610,0.001767486);
   PP_normalized_response_matrix->SetBinError(611,0.001847911);
   PP_normalized_response_matrix->SetBinError(612,0.001085797);
   PP_normalized_response_matrix->SetBinError(613,0.0009292192);
   PP_normalized_response_matrix->SetBinError(614,0.0005823456);
   PP_normalized_response_matrix->SetBinError(615,0.0005736469);
   PP_normalized_response_matrix->SetBinError(616,0.0005469064);
   PP_normalized_response_matrix->SetBinError(617,0.001571151);
   PP_normalized_response_matrix->SetBinError(618,0.0007020096);
   PP_normalized_response_matrix->SetBinError(619,0.00111092);
   PP_normalized_response_matrix->SetBinError(620,0.001587791);
   PP_normalized_response_matrix->SetBinError(621,0.001065458);
   PP_normalized_response_matrix->SetBinError(622,0.002160864);
   PP_normalized_response_matrix->SetBinError(624,0.003590508);
   PP_normalized_response_matrix->SetBinError(631,1.100308e-13);
   PP_normalized_response_matrix->SetBinError(634,1.356485e-10);
   PP_normalized_response_matrix->SetBinError(635,4.09459e-09);
   PP_normalized_response_matrix->SetBinError(636,1.1513e-06);
   PP_normalized_response_matrix->SetBinError(637,1.206459e-05);
   PP_normalized_response_matrix->SetBinError(638,2.247253e-05);
   PP_normalized_response_matrix->SetBinError(639,0.0002426851);
   PP_normalized_response_matrix->SetBinError(640,0.001858964);
   PP_normalized_response_matrix->SetBinError(641,0.01128163);
   PP_normalized_response_matrix->SetBinError(642,0.02178297);
   PP_normalized_response_matrix->SetBinError(643,0.01614928);
   PP_normalized_response_matrix->SetBinError(644,0.006447593);
   PP_normalized_response_matrix->SetBinError(645,0.003306857);
   PP_normalized_response_matrix->SetBinError(646,0.001431836);
   PP_normalized_response_matrix->SetBinError(647,0.001851847);
   PP_normalized_response_matrix->SetBinError(648,0.001059156);
   PP_normalized_response_matrix->SetBinError(649,0.001186438);
   PP_normalized_response_matrix->SetBinError(650,0.004568455);
   PP_normalized_response_matrix->SetBinError(651,0.0008725694);
   PP_normalized_response_matrix->SetBinError(652,0.001303397);
   PP_normalized_response_matrix->SetBinError(653,0.0008563294);
   PP_normalized_response_matrix->SetBinError(654,0.001080392);
   PP_normalized_response_matrix->SetBinError(655,0.001703);
   PP_normalized_response_matrix->SetBinError(656,0.001974461);
   PP_normalized_response_matrix->SetBinError(657,0.001918941);
   PP_normalized_response_matrix->SetBinError(658,0.001750602);
   PP_normalized_response_matrix->SetBinError(666,2.2749e-13);
   PP_normalized_response_matrix->SetBinError(668,8.290367e-12);
   PP_normalized_response_matrix->SetBinError(669,1.876191e-10);
   PP_normalized_response_matrix->SetBinError(670,1.919913e-10);
   PP_normalized_response_matrix->SetBinError(671,5.064008e-07);
   PP_normalized_response_matrix->SetBinError(672,9.855371e-06);
   PP_normalized_response_matrix->SetBinError(673,2.228597e-05);
   PP_normalized_response_matrix->SetBinError(674,0.000118479);
   PP_normalized_response_matrix->SetBinError(675,0.0006368512);
   PP_normalized_response_matrix->SetBinError(676,0.00455008);
   PP_normalized_response_matrix->SetBinError(677,0.01672917);
   PP_normalized_response_matrix->SetBinError(678,0.02017619);
   PP_normalized_response_matrix->SetBinError(679,0.01259967);
   PP_normalized_response_matrix->SetBinError(680,0.005716188);
   PP_normalized_response_matrix->SetBinError(681,0.002292763);
   PP_normalized_response_matrix->SetBinError(682,0.002345352);
   PP_normalized_response_matrix->SetBinError(683,0.001206517);
   PP_normalized_response_matrix->SetBinError(684,0.001034103);
   PP_normalized_response_matrix->SetBinError(685,0.0008459394);
   PP_normalized_response_matrix->SetBinError(686,0.0009929181);
   PP_normalized_response_matrix->SetBinError(687,0.0008103403);
   PP_normalized_response_matrix->SetBinError(688,0.001082282);
   PP_normalized_response_matrix->SetBinError(689,0.001127846);
   PP_normalized_response_matrix->SetBinError(690,0.001764118);
   PP_normalized_response_matrix->SetBinError(691,0.001800837);
   PP_normalized_response_matrix->SetBinError(692,0.002406807);
   PP_normalized_response_matrix->SetBinError(693,0.008207609);
   PP_normalized_response_matrix->SetBinError(703,8.537697e-12);
   PP_normalized_response_matrix->SetBinError(705,1.343144e-09);
   PP_normalized_response_matrix->SetBinError(706,2.121657e-07);
   PP_normalized_response_matrix->SetBinError(707,1.386143e-06);
   PP_normalized_response_matrix->SetBinError(708,2.05881e-05);
   PP_normalized_response_matrix->SetBinError(709,0.0001408754);
   PP_normalized_response_matrix->SetBinError(710,0.0001800791);
   PP_normalized_response_matrix->SetBinError(711,0.001458989);
   PP_normalized_response_matrix->SetBinError(712,0.009170474);
   PP_normalized_response_matrix->SetBinError(713,0.01836173);
   PP_normalized_response_matrix->SetBinError(714,0.01855056);
   PP_normalized_response_matrix->SetBinError(715,0.01260317);
   PP_normalized_response_matrix->SetBinError(716,0.004345028);
   PP_normalized_response_matrix->SetBinError(717,0.002410011);
   PP_normalized_response_matrix->SetBinError(718,0.001908399);
   PP_normalized_response_matrix->SetBinError(719,0.001338692);
   PP_normalized_response_matrix->SetBinError(720,0.001242969);
   PP_normalized_response_matrix->SetBinError(721,0.0008976402);
   PP_normalized_response_matrix->SetBinError(722,0.0009337263);
   PP_normalized_response_matrix->SetBinError(723,0.001295209);
   PP_normalized_response_matrix->SetBinError(724,0.001587546);
   PP_normalized_response_matrix->SetBinError(725,0.002124616);
   PP_normalized_response_matrix->SetBinError(726,0.002191922);
   PP_normalized_response_matrix->SetBinError(727,0.001082487);
   PP_normalized_response_matrix->SetBinError(734,0.3722515);
   PP_normalized_response_matrix->SetBinError(740,5.754644e-10);
   PP_normalized_response_matrix->SetBinError(741,1.349866e-07);
   PP_normalized_response_matrix->SetBinError(742,1.924132e-06);
   PP_normalized_response_matrix->SetBinError(743,5.17604e-06);
   PP_normalized_response_matrix->SetBinError(744,1.35115e-05);
   PP_normalized_response_matrix->SetBinError(745,9.974499e-05);
   PP_normalized_response_matrix->SetBinError(746,0.0005060037);
   PP_normalized_response_matrix->SetBinError(747,0.003625432);
   PP_normalized_response_matrix->SetBinError(748,0.01222641);
   PP_normalized_response_matrix->SetBinError(749,0.02007478);
   PP_normalized_response_matrix->SetBinError(750,0.01784587);
   PP_normalized_response_matrix->SetBinError(751,0.008760152);
   PP_normalized_response_matrix->SetBinError(752,0.004092547);
   PP_normalized_response_matrix->SetBinError(753,0.002945903);
   PP_normalized_response_matrix->SetBinError(754,0.001674674);
   PP_normalized_response_matrix->SetBinError(755,0.002933247);
   PP_normalized_response_matrix->SetBinError(756,0.001268782);
   PP_normalized_response_matrix->SetBinError(757,0.001574368);
   PP_normalized_response_matrix->SetBinError(758,0.001173751);
   PP_normalized_response_matrix->SetBinError(759,0.001326984);
   PP_normalized_response_matrix->SetBinError(760,0.00185872);
   PP_normalized_response_matrix->SetBinError(761,0.002324385);
   PP_normalized_response_matrix->SetBinError(762,0.001879993);
   PP_normalized_response_matrix->SetBinError(763,0.003312652);
   PP_normalized_response_matrix->SetBinError(768,0.313909);
   PP_normalized_response_matrix->SetBinError(775,2.134512e-10);
   PP_normalized_response_matrix->SetBinError(776,1.065656e-08);
   PP_normalized_response_matrix->SetBinError(777,2.292156e-07);
   PP_normalized_response_matrix->SetBinError(778,1.534053e-06);
   PP_normalized_response_matrix->SetBinError(779,2.412204e-05);
   PP_normalized_response_matrix->SetBinError(780,5.375431e-05);
   PP_normalized_response_matrix->SetBinError(781,0.0001494658);
   PP_normalized_response_matrix->SetBinError(782,0.001290687);
   PP_normalized_response_matrix->SetBinError(783,0.005953331);
   PP_normalized_response_matrix->SetBinError(784,0.01609594);
   PP_normalized_response_matrix->SetBinError(785,0.02230288);
   PP_normalized_response_matrix->SetBinError(786,0.01445278);
   PP_normalized_response_matrix->SetBinError(787,0.006316802);
   PP_normalized_response_matrix->SetBinError(788,0.002451097);
   PP_normalized_response_matrix->SetBinError(789,0.001416279);
   PP_normalized_response_matrix->SetBinError(790,0.001177269);
   PP_normalized_response_matrix->SetBinError(791,0.001473391);
   PP_normalized_response_matrix->SetBinError(792,0.00123783);
   PP_normalized_response_matrix->SetBinError(793,0.001669339);
   PP_normalized_response_matrix->SetBinError(794,0.001223784);
   PP_normalized_response_matrix->SetBinError(795,0.001494521);
   PP_normalized_response_matrix->SetBinError(796,0.002955233);
   PP_normalized_response_matrix->SetBinError(797,0.003076469);
   PP_normalized_response_matrix->SetBinError(798,0.003220862);
   PP_normalized_response_matrix->SetBinError(799,0.002582421);
   PP_normalized_response_matrix->SetBinError(807,3.466617e-13);
   PP_normalized_response_matrix->SetBinError(811,1.950977e-10);
   PP_normalized_response_matrix->SetBinError(812,1.133546e-07);
   PP_normalized_response_matrix->SetBinError(813,4.093253e-06);
   PP_normalized_response_matrix->SetBinError(814,2.516776e-05);
   PP_normalized_response_matrix->SetBinError(815,5.063389e-05);
   PP_normalized_response_matrix->SetBinError(816,7.616692e-05);
   PP_normalized_response_matrix->SetBinError(817,0.0006259192);
   PP_normalized_response_matrix->SetBinError(818,0.002039582);
   PP_normalized_response_matrix->SetBinError(819,0.00972702);
   PP_normalized_response_matrix->SetBinError(820,0.02066656);
   PP_normalized_response_matrix->SetBinError(821,0.02088208);
   PP_normalized_response_matrix->SetBinError(822,0.01132871);
   PP_normalized_response_matrix->SetBinError(823,0.005336536);
   PP_normalized_response_matrix->SetBinError(824,0.003588894);
   PP_normalized_response_matrix->SetBinError(825,0.002171028);
   PP_normalized_response_matrix->SetBinError(826,0.001331955);
   PP_normalized_response_matrix->SetBinError(827,0.001139447);
   PP_normalized_response_matrix->SetBinError(828,0.001375493);
   PP_normalized_response_matrix->SetBinError(829,0.001701462);
   PP_normalized_response_matrix->SetBinError(830,0.001697502);
   PP_normalized_response_matrix->SetBinError(831,0.002366415);
   PP_normalized_response_matrix->SetBinError(832,0.003394708);
   PP_normalized_response_matrix->SetBinError(833,0.005753585);
   PP_normalized_response_matrix->SetBinError(835,0.009200942);
   PP_normalized_response_matrix->SetBinError(845,1.183709e-10);
   PP_normalized_response_matrix->SetBinError(846,3.415681e-06);
   PP_normalized_response_matrix->SetBinError(847,6.657887e-08);
   PP_normalized_response_matrix->SetBinError(848,2.988098e-07);
   PP_normalized_response_matrix->SetBinError(849,2.710974e-06);
   PP_normalized_response_matrix->SetBinError(850,1.410678e-05);
   PP_normalized_response_matrix->SetBinError(851,0.0003211618);
   PP_normalized_response_matrix->SetBinError(852,0.0001952816);
   PP_normalized_response_matrix->SetBinError(853,0.0006986549);
   PP_normalized_response_matrix->SetBinError(854,0.004923861);
   PP_normalized_response_matrix->SetBinError(855,0.01511867);
   PP_normalized_response_matrix->SetBinError(856,0.0207638);
   PP_normalized_response_matrix->SetBinError(857,0.01781572);
   PP_normalized_response_matrix->SetBinError(858,0.01134297);
   PP_normalized_response_matrix->SetBinError(859,0.004336908);
   PP_normalized_response_matrix->SetBinError(860,0.001380575);
   PP_normalized_response_matrix->SetBinError(861,0.001373135);
   PP_normalized_response_matrix->SetBinError(862,0.001481177);
   PP_normalized_response_matrix->SetBinError(863,0.001619276);
   PP_normalized_response_matrix->SetBinError(864,0.001594791);
   PP_normalized_response_matrix->SetBinError(865,0.002457694);
   PP_normalized_response_matrix->SetBinError(866,0.002305588);
   PP_normalized_response_matrix->SetBinError(867,0.001698308);
   PP_normalized_response_matrix->SetBinError(868,0.0102275);
   PP_normalized_response_matrix->SetBinError(869,0.005412383);
   PP_normalized_response_matrix->SetBinError(882,1.088001e-08);
   PP_normalized_response_matrix->SetBinError(883,1.937288e-07);
   PP_normalized_response_matrix->SetBinError(884,1.980696e-06);
   PP_normalized_response_matrix->SetBinError(885,9.928126e-06);
   PP_normalized_response_matrix->SetBinError(886,2.770792e-05);
   PP_normalized_response_matrix->SetBinError(887,8.191498e-05);
   PP_normalized_response_matrix->SetBinError(888,0.0002591917);
   PP_normalized_response_matrix->SetBinError(889,0.001635931);
   PP_normalized_response_matrix->SetBinError(890,0.007871425);
   PP_normalized_response_matrix->SetBinError(891,0.01672862);
   PP_normalized_response_matrix->SetBinError(892,0.02172319);
   PP_normalized_response_matrix->SetBinError(893,0.01918848);
   PP_normalized_response_matrix->SetBinError(894,0.008446715);
   PP_normalized_response_matrix->SetBinError(895,0.002837053);
   PP_normalized_response_matrix->SetBinError(896,0.002066659);
   PP_normalized_response_matrix->SetBinError(897,0.003150006);
   PP_normalized_response_matrix->SetBinError(898,0.001852839);
   PP_normalized_response_matrix->SetBinError(899,0.001903119);
   PP_normalized_response_matrix->SetBinError(900,0.002371847);
   PP_normalized_response_matrix->SetBinError(901,0.002750587);
   PP_normalized_response_matrix->SetBinError(902,0.004764693);
   PP_normalized_response_matrix->SetBinError(903,0.007725484);
   PP_normalized_response_matrix->SetBinError(905,0.01431165);
   PP_normalized_response_matrix->SetBinError(917,2.00263e-08);
   PP_normalized_response_matrix->SetBinError(918,1.270685e-07);
   PP_normalized_response_matrix->SetBinError(919,5.378368e-07);
   PP_normalized_response_matrix->SetBinError(920,8.559165e-07);
   PP_normalized_response_matrix->SetBinError(921,2.706421e-05);
   PP_normalized_response_matrix->SetBinError(922,9.600069e-05);
   PP_normalized_response_matrix->SetBinError(923,7.59139e-05);
   PP_normalized_response_matrix->SetBinError(924,0.0005738118);
   PP_normalized_response_matrix->SetBinError(925,0.00354242);
   PP_normalized_response_matrix->SetBinError(926,0.01043245);
   PP_normalized_response_matrix->SetBinError(927,0.02060116);
   PP_normalized_response_matrix->SetBinError(928,0.02187183);
   PP_normalized_response_matrix->SetBinError(929,0.01332636);
   PP_normalized_response_matrix->SetBinError(930,0.004903249);
   PP_normalized_response_matrix->SetBinError(931,0.003967337);
   PP_normalized_response_matrix->SetBinError(932,0.002874907);
   PP_normalized_response_matrix->SetBinError(933,0.002182886);
   PP_normalized_response_matrix->SetBinError(934,0.001926899);
   PP_normalized_response_matrix->SetBinError(935,0.001874282);
   PP_normalized_response_matrix->SetBinError(936,0.002901845);
   PP_normalized_response_matrix->SetBinError(937,0.003036825);
   PP_normalized_response_matrix->SetBinError(938,0.00407231);
   PP_normalized_response_matrix->SetBinError(939,0.005339155);
   PP_normalized_response_matrix->SetBinError(952,1.992655e-09);
   PP_normalized_response_matrix->SetBinError(953,2.894043e-08);
   PP_normalized_response_matrix->SetBinError(954,2.059453e-07);
   PP_normalized_response_matrix->SetBinError(955,3.640365e-06);
   PP_normalized_response_matrix->SetBinError(956,1.573403e-06);
   PP_normalized_response_matrix->SetBinError(957,2.640321e-05);
   PP_normalized_response_matrix->SetBinError(958,6.311639e-05);
   PP_normalized_response_matrix->SetBinError(959,0.0001932692);
   PP_normalized_response_matrix->SetBinError(960,0.001334318);
   PP_normalized_response_matrix->SetBinError(961,0.005349749);
   PP_normalized_response_matrix->SetBinError(962,0.01457664);
   PP_normalized_response_matrix->SetBinError(963,0.02197571);
   PP_normalized_response_matrix->SetBinError(964,0.02277044);
   PP_normalized_response_matrix->SetBinError(965,0.008371302);
   PP_normalized_response_matrix->SetBinError(966,0.005267844);
   PP_normalized_response_matrix->SetBinError(967,0.002403778);
   PP_normalized_response_matrix->SetBinError(968,0.002790472);
   PP_normalized_response_matrix->SetBinError(969,0.002377946);
   PP_normalized_response_matrix->SetBinError(970,0.002650213);
   PP_normalized_response_matrix->SetBinError(971,0.00334058);
   PP_normalized_response_matrix->SetBinError(972,0.002102754);
   PP_normalized_response_matrix->SetBinError(973,0.01076779);
   PP_normalized_response_matrix->SetBinError(974,0.01614719);
   PP_normalized_response_matrix->SetBinError(975,0.02726926);
   PP_normalized_response_matrix->SetBinError(979,0.7071068);
   PP_normalized_response_matrix->SetBinError(986,3.250332e-10);
   PP_normalized_response_matrix->SetBinError(988,1.069987e-08);
   PP_normalized_response_matrix->SetBinError(989,9.657233e-08);
   PP_normalized_response_matrix->SetBinError(990,2.44637e-06);
   PP_normalized_response_matrix->SetBinError(991,1.383696e-05);
   PP_normalized_response_matrix->SetBinError(992,5.414201e-06);
   PP_normalized_response_matrix->SetBinError(993,2.030013e-05);
   PP_normalized_response_matrix->SetBinError(994,0.000113414);
   PP_normalized_response_matrix->SetBinError(995,0.0005633003);
   PP_normalized_response_matrix->SetBinError(996,0.002307977);
   PP_normalized_response_matrix->SetBinError(997,0.008487955);
   PP_normalized_response_matrix->SetBinError(998,0.02054334);
   PP_normalized_response_matrix->SetBinError(999,0.02396554);
   PP_normalized_response_matrix->SetBinError(1000,0.0201686);
   PP_normalized_response_matrix->SetBinError(1001,0.007949685);
   PP_normalized_response_matrix->SetBinError(1002,0.00457575);
   PP_normalized_response_matrix->SetBinError(1003,0.003419328);
   PP_normalized_response_matrix->SetBinError(1004,0.00263311);
   PP_normalized_response_matrix->SetBinError(1005,0.002907758);
   PP_normalized_response_matrix->SetBinError(1006,0.003825925);
   PP_normalized_response_matrix->SetBinError(1007,0.002259107);
   PP_normalized_response_matrix->SetBinError(1008,0.006615555);
   PP_normalized_response_matrix->SetBinError(1009,0.01191592);
   PP_normalized_response_matrix->SetBinError(1020,3.294672e-10);
   PP_normalized_response_matrix->SetBinError(1024,2.85285e-08);
   PP_normalized_response_matrix->SetBinError(1025,1.052963e-06);
   PP_normalized_response_matrix->SetBinError(1026,1.541725e-06);
   PP_normalized_response_matrix->SetBinError(1027,2.527992e-06);
   PP_normalized_response_matrix->SetBinError(1028,2.232419e-05);
   PP_normalized_response_matrix->SetBinError(1029,9.443604e-05);
   PP_normalized_response_matrix->SetBinError(1030,0.0009246201);
   PP_normalized_response_matrix->SetBinError(1031,0.0009645939);
   PP_normalized_response_matrix->SetBinError(1032,0.004591103);
   PP_normalized_response_matrix->SetBinError(1033,0.01397089);
   PP_normalized_response_matrix->SetBinError(1034,0.01992417);
   PP_normalized_response_matrix->SetBinError(1035,0.02168237);
   PP_normalized_response_matrix->SetBinError(1036,0.01512075);
   PP_normalized_response_matrix->SetBinError(1037,0.009101823);
   PP_normalized_response_matrix->SetBinError(1038,0.004905856);
   PP_normalized_response_matrix->SetBinError(1039,0.003540618);
   PP_normalized_response_matrix->SetBinError(1040,0.002954497);
   PP_normalized_response_matrix->SetBinError(1041,0.003017061);
   PP_normalized_response_matrix->SetBinError(1042,0.007284868);
   PP_normalized_response_matrix->SetBinError(1043,0.005207283);
   PP_normalized_response_matrix->SetBinError(1044,0.01499989);
   PP_normalized_response_matrix->SetBinError(1045,0.02131662);
   PP_normalized_response_matrix->SetBinError(1046,0.01122318);
   PP_normalized_response_matrix->SetBinError(1058,1.304828e-09);
   PP_normalized_response_matrix->SetBinError(1059,1.002975e-08);
   PP_normalized_response_matrix->SetBinError(1060,9.813155e-08);
   PP_normalized_response_matrix->SetBinError(1061,3.216625e-07);
   PP_normalized_response_matrix->SetBinError(1062,9.632778e-07);
   PP_normalized_response_matrix->SetBinError(1063,4.106139e-05);
   PP_normalized_response_matrix->SetBinError(1064,1.373445e-05);
   PP_normalized_response_matrix->SetBinError(1065,9.743552e-05);
   PP_normalized_response_matrix->SetBinError(1066,0.0002832606);
   PP_normalized_response_matrix->SetBinError(1067,0.002028912);
   PP_normalized_response_matrix->SetBinError(1068,0.006504687);
   PP_normalized_response_matrix->SetBinError(1069,0.0160535);
   PP_normalized_response_matrix->SetBinError(1070,0.02138047);
   PP_normalized_response_matrix->SetBinError(1071,0.01915531);
   PP_normalized_response_matrix->SetBinError(1072,0.01328359);
   PP_normalized_response_matrix->SetBinError(1073,0.00691014);
   PP_normalized_response_matrix->SetBinError(1074,0.01016363);
   PP_normalized_response_matrix->SetBinError(1075,0.004665921);
   PP_normalized_response_matrix->SetBinError(1076,0.0048843);
   PP_normalized_response_matrix->SetBinError(1077,0.00592319);
   PP_normalized_response_matrix->SetBinError(1078,0.006433545);
   PP_normalized_response_matrix->SetBinError(1079,0.004354795);
   PP_normalized_response_matrix->SetBinError(1080,0.01220255);
   PP_normalized_response_matrix->SetBinError(1094,2.005177e-08);
   PP_normalized_response_matrix->SetBinError(1095,3.330411e-06);
   PP_normalized_response_matrix->SetBinError(1096,2.468825e-07);
   PP_normalized_response_matrix->SetBinError(1097,8.842349e-07);
   PP_normalized_response_matrix->SetBinError(1098,1.126915e-05);
   PP_normalized_response_matrix->SetBinError(1099,2.333982e-05);
   PP_normalized_response_matrix->SetBinError(1100,6.226351e-05);
   PP_normalized_response_matrix->SetBinError(1101,0.0001278789);
   PP_normalized_response_matrix->SetBinError(1102,0.0006816275);
   PP_normalized_response_matrix->SetBinError(1103,0.003390646);
   PP_normalized_response_matrix->SetBinError(1104,0.009439054);
   PP_normalized_response_matrix->SetBinError(1105,0.02652566);
   PP_normalized_response_matrix->SetBinError(1106,0.02220043);
   PP_normalized_response_matrix->SetBinError(1107,0.01965459);
   PP_normalized_response_matrix->SetBinError(1108,0.01241958);
   PP_normalized_response_matrix->SetBinError(1109,0.007462334);
   PP_normalized_response_matrix->SetBinError(1110,0.005398361);
   PP_normalized_response_matrix->SetBinError(1111,0.005055771);
   PP_normalized_response_matrix->SetBinError(1112,0.005367094);
   PP_normalized_response_matrix->SetBinError(1113,0.009367874);
   PP_normalized_response_matrix->SetBinError(1114,0.00749665);
   PP_normalized_response_matrix->SetBinError(1115,0.006667061);
   PP_normalized_response_matrix->SetBinError(1116,0.01752767);
   PP_normalized_response_matrix->SetBinError(1117,0.04043985);
   PP_normalized_response_matrix->SetBinError(1130,2.311197e-08);
   PP_normalized_response_matrix->SetBinError(1131,1.77327e-07);
   PP_normalized_response_matrix->SetBinError(1132,2.987942e-05);
   PP_normalized_response_matrix->SetBinError(1133,6.008858e-06);
   PP_normalized_response_matrix->SetBinError(1134,9.471147e-06);
   PP_normalized_response_matrix->SetBinError(1135,6.514583e-05);
   PP_normalized_response_matrix->SetBinError(1136,5.404257e-05);
   PP_normalized_response_matrix->SetBinError(1137,0.000242565);
   PP_normalized_response_matrix->SetBinError(1138,0.001531441);
   PP_normalized_response_matrix->SetBinError(1139,0.009193826);
   PP_normalized_response_matrix->SetBinError(1140,0.01349894);
   PP_normalized_response_matrix->SetBinError(1141,0.02567601);
   PP_normalized_response_matrix->SetBinError(1142,0.0236254);
   PP_normalized_response_matrix->SetBinError(1143,0.0210925);
   PP_normalized_response_matrix->SetBinError(1144,0.01336587);
   PP_normalized_response_matrix->SetBinError(1145,0.008007155);
   PP_normalized_response_matrix->SetBinError(1146,0.006652891);
   PP_normalized_response_matrix->SetBinError(1147,0.006286175);
   PP_normalized_response_matrix->SetBinError(1148,0.005761978);
   PP_normalized_response_matrix->SetBinError(1149,0.008157575);
   PP_normalized_response_matrix->SetBinError(1154,1.670557e-17);
   PP_normalized_response_matrix->SetBinError(1165,1.492742e-08);
   PP_normalized_response_matrix->SetBinError(1166,5.739836e-08);
   PP_normalized_response_matrix->SetBinError(1167,2.514501e-07);
   PP_normalized_response_matrix->SetBinError(1168,6.987581e-07);
   PP_normalized_response_matrix->SetBinError(1169,1.777476e-06);
   PP_normalized_response_matrix->SetBinError(1170,1.481772e-05);
   PP_normalized_response_matrix->SetBinError(1171,3.154224e-05);
   PP_normalized_response_matrix->SetBinError(1172,0.0005706921);
   PP_normalized_response_matrix->SetBinError(1173,0.0005301958);
   PP_normalized_response_matrix->SetBinError(1174,0.00171309);
   PP_normalized_response_matrix->SetBinError(1175,0.007114606);
   PP_normalized_response_matrix->SetBinError(1176,0.01757554);
   PP_normalized_response_matrix->SetBinError(1177,0.02671589);
   PP_normalized_response_matrix->SetBinError(1178,0.0248558);
   PP_normalized_response_matrix->SetBinError(1179,0.02443313);
   PP_normalized_response_matrix->SetBinError(1180,0.01295035);
   PP_normalized_response_matrix->SetBinError(1181,0.009670502);
   PP_normalized_response_matrix->SetBinError(1182,0.008974241);
   PP_normalized_response_matrix->SetBinError(1183,0.007698533);
   PP_normalized_response_matrix->SetBinError(1184,0.007778666);
   PP_normalized_response_matrix->SetBinError(1186,0.04467952);
   PP_normalized_response_matrix->SetBinError(1201,6.544207e-08);
   PP_normalized_response_matrix->SetBinError(1202,1.231675e-07);
   PP_normalized_response_matrix->SetBinError(1203,4.821787e-06);
   PP_normalized_response_matrix->SetBinError(1204,4.638766e-05);
   PP_normalized_response_matrix->SetBinError(1205,2.626183e-06);
   PP_normalized_response_matrix->SetBinError(1206,9.22128e-06);
   PP_normalized_response_matrix->SetBinError(1207,5.407861e-05);
   PP_normalized_response_matrix->SetBinError(1208,0.0001875163);
   PP_normalized_response_matrix->SetBinError(1209,0.0009429373);
   PP_normalized_response_matrix->SetBinError(1210,0.00340062);
   PP_normalized_response_matrix->SetBinError(1211,0.00994903);
   PP_normalized_response_matrix->SetBinError(1212,0.03138832);
   PP_normalized_response_matrix->SetBinError(1213,0.03022314);
   PP_normalized_response_matrix->SetBinError(1214,0.03233467);
   PP_normalized_response_matrix->SetBinError(1215,0.02217389);
   PP_normalized_response_matrix->SetBinError(1216,0.01426478);
   PP_normalized_response_matrix->SetBinError(1217,0.01300503);
   PP_normalized_response_matrix->SetBinError(1218,0.01054081);
   PP_normalized_response_matrix->SetBinError(1219,0.01476249);
   PP_normalized_response_matrix->SetBinError(1220,0.01263592);
   PP_normalized_response_matrix->SetBinError(1221,0.031101);
   PP_normalized_response_matrix->SetBinError(1222,0.06610344);
   PP_normalized_response_matrix->SetBinError(1236,2.820195e-08);
   PP_normalized_response_matrix->SetBinError(1237,1.539729e-07);
   PP_normalized_response_matrix->SetBinError(1238,3.657296e-06);
   PP_normalized_response_matrix->SetBinError(1239,1.838318e-06);
   PP_normalized_response_matrix->SetBinError(1240,2.46632e-05);
   PP_normalized_response_matrix->SetBinError(1241,7.418871e-06);
   PP_normalized_response_matrix->SetBinError(1242,3.139344e-05);
   PP_normalized_response_matrix->SetBinError(1243,9.148567e-05);
   PP_normalized_response_matrix->SetBinError(1244,0.0005452222);
   PP_normalized_response_matrix->SetBinError(1245,0.002136576);
   PP_normalized_response_matrix->SetBinError(1246,0.01165997);
   PP_normalized_response_matrix->SetBinError(1247,0.01951244);
   PP_normalized_response_matrix->SetBinError(1248,0.02813484);
   PP_normalized_response_matrix->SetBinError(1249,0.03695385);
   PP_normalized_response_matrix->SetBinError(1250,0.03157423);
   PP_normalized_response_matrix->SetBinError(1251,0.02297818);
   PP_normalized_response_matrix->SetBinError(1252,0.01585144);
   PP_normalized_response_matrix->SetBinError(1253,0.01683484);
   PP_normalized_response_matrix->SetBinError(1254,0.01294832);
   PP_normalized_response_matrix->SetBinError(1255,0.01886132);
   PP_normalized_response_matrix->SetBinError(1271,3.55836e-08);
   PP_normalized_response_matrix->SetBinError(1272,7.932683e-08);
   PP_normalized_response_matrix->SetBinError(1273,9.519769e-06);
   PP_normalized_response_matrix->SetBinError(1274,6.085414e-06);
   PP_normalized_response_matrix->SetBinError(1275,1.791541e-05);
   PP_normalized_response_matrix->SetBinError(1276,2.7644e-05);
   PP_normalized_response_matrix->SetBinError(1277,1.691593e-05);
   PP_normalized_response_matrix->SetBinError(1278,3.558955e-05);
   PP_normalized_response_matrix->SetBinError(1279,0.0001096593);
   PP_normalized_response_matrix->SetBinError(1280,0.001104687);
   PP_normalized_response_matrix->SetBinError(1281,0.003211578);
   PP_normalized_response_matrix->SetBinError(1282,0.01174491);
   PP_normalized_response_matrix->SetBinError(1283,0.02813925);
   PP_normalized_response_matrix->SetBinError(1284,0.0423778);
   PP_normalized_response_matrix->SetBinError(1285,0.04013725);
   PP_normalized_response_matrix->SetBinError(1286,0.03953833);
   PP_normalized_response_matrix->SetBinError(1287,0.02769758);
   PP_normalized_response_matrix->SetBinError(1288,0.01845838);
   PP_normalized_response_matrix->SetBinError(1289,0.01111478);
   PP_normalized_response_matrix->SetBinError(1290,0.02310395);
   PP_normalized_response_matrix->SetBinError(1308,8.97307e-08);
   PP_normalized_response_matrix->SetBinError(1309,1.310992e-07);
   PP_normalized_response_matrix->SetBinError(1310,1.049415e-06);
   PP_normalized_response_matrix->SetBinError(1311,3.175382e-05);
   PP_normalized_response_matrix->SetBinError(1312,1.421826e-05);
   PP_normalized_response_matrix->SetBinError(1313,5.350034e-05);
   PP_normalized_response_matrix->SetBinError(1314,8.752039e-05);
   PP_normalized_response_matrix->SetBinError(1315,0.0002929915);
   PP_normalized_response_matrix->SetBinError(1316,0.001470102);
   PP_normalized_response_matrix->SetBinError(1317,0.00776938);
   PP_normalized_response_matrix->SetBinError(1318,0.01807701);
   PP_normalized_response_matrix->SetBinError(1319,0.03669811);
   PP_normalized_response_matrix->SetBinError(1320,0.04888435);
   PP_normalized_response_matrix->SetBinError(1321,0.05143408);
   PP_normalized_response_matrix->SetBinError(1322,0.04441007);
   PP_normalized_response_matrix->SetBinError(1323,0.03123285);
   PP_normalized_response_matrix->SetBinError(1324,0.02208905);
   PP_normalized_response_matrix->SetBinError(1325,0.02330906);
   PP_normalized_response_matrix->SetBinError(1327,0.1057148);
   PP_normalized_response_matrix->SetBinError(1344,9.266565e-07);
   PP_normalized_response_matrix->SetBinError(1345,1.143558e-06);
   PP_normalized_response_matrix->SetBinError(1346,4.425584e-06);
   PP_normalized_response_matrix->SetBinError(1347,6.66207e-06);
   PP_normalized_response_matrix->SetBinError(1348,4.730479e-05);
   PP_normalized_response_matrix->SetBinError(1349,2.994074e-05);
   PP_normalized_response_matrix->SetBinError(1350,0.0001361114);
   PP_normalized_response_matrix->SetBinError(1351,0.0005960362);
   PP_normalized_response_matrix->SetBinError(1352,0.00280219);
   PP_normalized_response_matrix->SetBinError(1353,0.01064052);
   PP_normalized_response_matrix->SetBinError(1354,0.0295193);
   PP_normalized_response_matrix->SetBinError(1355,0.04985995);
   PP_normalized_response_matrix->SetBinError(1356,0.05924261);
   PP_normalized_response_matrix->SetBinError(1357,0.06155692);
   PP_normalized_response_matrix->SetBinError(1358,0.04738819);
   PP_normalized_response_matrix->SetBinError(1359,0.03946872);
   PP_normalized_response_matrix->SetBinError(1360,0.0335173);
   PP_normalized_response_matrix->SetBinError(1361,0.02592612);
   PP_normalized_response_matrix->SetBinError(1379,5.290386e-07);
   PP_normalized_response_matrix->SetBinError(1381,5.865313e-06);
   PP_normalized_response_matrix->SetBinError(1382,1.602997e-05);
   PP_normalized_response_matrix->SetBinError(1383,5.161059e-06);
   PP_normalized_response_matrix->SetBinError(1384,2.229126e-05);
   PP_normalized_response_matrix->SetBinError(1385,6.311536e-05);
   PP_normalized_response_matrix->SetBinError(1386,0.0003523416);
   PP_normalized_response_matrix->SetBinError(1387,0.00135931);
   PP_normalized_response_matrix->SetBinError(1388,0.005946295);
   PP_normalized_response_matrix->SetBinError(1389,0.01825201);
   PP_normalized_response_matrix->SetBinError(1390,0.04459614);
   PP_normalized_response_matrix->SetBinError(1391,0.06578669);
   PP_normalized_response_matrix->SetBinError(1392,0.07792053);
   PP_normalized_response_matrix->SetBinError(1393,0.06971248);
   PP_normalized_response_matrix->SetBinError(1394,0.05904756);
   PP_normalized_response_matrix->SetBinError(1395,0.035869);
   PP_normalized_response_matrix->SetBinError(1396,0.06444793);
   PP_normalized_response_matrix->SetBinError(1397,0.1124128);
   PP_normalized_response_matrix->SetBinError(1399,1.649092e-17);
   PP_normalized_response_matrix->SetBinError(1417,1.063943e-05);
   PP_normalized_response_matrix->SetBinError(1418,3.355197e-06);
   PP_normalized_response_matrix->SetBinError(1419,3.069367e-05);
   PP_normalized_response_matrix->SetBinError(1420,8.218163e-05);
   PP_normalized_response_matrix->SetBinError(1421,0.000111529);
   PP_normalized_response_matrix->SetBinError(1422,0.000598015);
   PP_normalized_response_matrix->SetBinError(1423,0.003377924);
   PP_normalized_response_matrix->SetBinError(1424,0.01375192);
   PP_normalized_response_matrix->SetBinError(1425,0.03137449);
   PP_normalized_response_matrix->SetBinError(1426,0.06275024);
   PP_normalized_response_matrix->SetBinError(1427,0.09531745);
   PP_normalized_response_matrix->SetBinError(1428,0.100381);
   PP_normalized_response_matrix->SetBinError(1429,0.08285715);
   PP_normalized_response_matrix->SetBinError(1430,0.09980177);
   PP_normalized_response_matrix->SetBinError(1431,0.08954255);
   PP_normalized_response_matrix->SetBinError(1451,1.127646e-06);
   PP_normalized_response_matrix->SetBinError(1453,1.78257e-05);
   PP_normalized_response_matrix->SetBinError(1454,1.513469e-05);
   PP_normalized_response_matrix->SetBinError(1455,5.541131e-05);
   PP_normalized_response_matrix->SetBinError(1456,8.795918e-05);
   PP_normalized_response_matrix->SetBinError(1457,0.0003849117);
   PP_normalized_response_matrix->SetBinError(1458,0.001638965);
   PP_normalized_response_matrix->SetBinError(1459,0.006316543);
   PP_normalized_response_matrix->SetBinError(1460,0.02118141);
   PP_normalized_response_matrix->SetBinError(1461,0.05700981);
   PP_normalized_response_matrix->SetBinError(1462,0.08943935);
   PP_normalized_response_matrix->SetBinError(1463,0.1194646);
   PP_normalized_response_matrix->SetBinError(1464,0.1275917);
   PP_normalized_response_matrix->SetBinError(1465,0.1434043);
   PP_normalized_response_matrix->SetBinError(1466,0.1211138);
   PP_normalized_response_matrix->SetBinError(1467,0.03926763);
   PP_normalized_response_matrix->SetBinError(1468,0.1348046);
   PP_normalized_response_matrix->SetBinError(1484,1.075295e-05);
   PP_normalized_response_matrix->SetBinError(1488,1.025839e-05);
   PP_normalized_response_matrix->SetBinError(1489,1.231851e-05);
   PP_normalized_response_matrix->SetBinError(1490,4.447669e-05);
   PP_normalized_response_matrix->SetBinError(1491,5.157703e-05);
   PP_normalized_response_matrix->SetBinError(1492,0.000128713);
   PP_normalized_response_matrix->SetBinError(1493,0.000514165);
   PP_normalized_response_matrix->SetBinError(1494,0.003481641);
   PP_normalized_response_matrix->SetBinError(1495,0.01234716);
   PP_normalized_response_matrix->SetBinError(1496,0.03538137);
   PP_normalized_response_matrix->SetBinError(1497,0.07823454);
   PP_normalized_response_matrix->SetBinError(1498,0.1321329);
   PP_normalized_response_matrix->SetBinError(1499,0.1550614);
   PP_normalized_response_matrix->SetBinError(1500,0.172674);
   PP_normalized_response_matrix->SetBinError(1501,0.1680369);
   PP_normalized_response_matrix->SetBinError(1502,0.2393303);
   PP_normalized_response_matrix->SetBinError(1504,1.667042e-17);
   PP_normalized_response_matrix->SetBinError(1523,2.580061e-06);
   PP_normalized_response_matrix->SetBinError(1524,6.016363e-06);
   PP_normalized_response_matrix->SetBinError(1525,4.52181e-05);
   PP_normalized_response_matrix->SetBinError(1526,8.325987e-05);
   PP_normalized_response_matrix->SetBinError(1527,7.301975e-05);
   PP_normalized_response_matrix->SetBinError(1528,0.0006445855);
   PP_normalized_response_matrix->SetBinError(1529,0.001463589);
   PP_normalized_response_matrix->SetBinError(1530,0.006564726);
   PP_normalized_response_matrix->SetBinError(1531,0.02260588);
   PP_normalized_response_matrix->SetBinError(1532,0.06822155);
   PP_normalized_response_matrix->SetBinError(1533,0.1247026);
   PP_normalized_response_matrix->SetBinError(1534,0.1861053);
   PP_normalized_response_matrix->SetBinError(1535,0.2135151);
   PP_normalized_response_matrix->SetBinError(1536,0.2957168);
   PP_normalized_response_matrix->SetBinError(1537,0.2450782);
   PP_normalized_response_matrix->SetBinError(1539,3.046943e-17);
   PP_normalized_response_matrix->SetBinError(1560,3.88712e-05);
   PP_normalized_response_matrix->SetBinError(1561,5.721936e-05);
   PP_normalized_response_matrix->SetBinError(1562,4.345528e-05);
   PP_normalized_response_matrix->SetBinError(1563,0.000307618);
   PP_normalized_response_matrix->SetBinError(1564,0.0008332164);
   PP_normalized_response_matrix->SetBinError(1565,0.003131473);
   PP_normalized_response_matrix->SetBinError(1566,0.01291211);
   PP_normalized_response_matrix->SetBinError(1567,0.04197289);
   PP_normalized_response_matrix->SetBinError(1568,0.1073921);
   PP_normalized_response_matrix->SetBinError(1569,0.1810529);
   PP_normalized_response_matrix->SetBinError(1570,0.2763076);
   PP_normalized_response_matrix->SetBinError(1571,0.3489261);
   PP_normalized_response_matrix->SetBinError(1572,0.2984223);
   PP_normalized_response_matrix->SetBinError(1573,0.214339);
   PP_normalized_response_matrix->SetBinError(1590,2.420806e-05);
   PP_normalized_response_matrix->SetBinError(1592,8.595506e-06);
   PP_normalized_response_matrix->SetBinError(1596,8.065252e-05);
   PP_normalized_response_matrix->SetBinError(1598,8.677203e-05);
   PP_normalized_response_matrix->SetBinError(1599,0.0005310503);
   PP_normalized_response_matrix->SetBinError(1600,0.002093714);
   PP_normalized_response_matrix->SetBinError(1601,0.005945786);
   PP_normalized_response_matrix->SetBinError(1602,0.02951458);
   PP_normalized_response_matrix->SetBinError(1603,0.07928287);
   PP_normalized_response_matrix->SetBinError(1604,0.1760318);
   PP_normalized_response_matrix->SetBinError(1605,0.2925538);
   PP_normalized_response_matrix->SetBinError(1606,0.3876314);
   PP_normalized_response_matrix->SetBinError(1607,0.6968049);
   PP_normalized_response_matrix->SetBinError(1608,0.9680655);
   PP_normalized_response_matrix->SetBinError(1630,1.919853e-05);
   PP_normalized_response_matrix->SetBinError(1633,8.415172e-05);
   PP_normalized_response_matrix->SetBinError(1634,0.0002477307);
   PP_normalized_response_matrix->SetBinError(1635,0.001277188);
   PP_normalized_response_matrix->SetBinError(1636,0.004376974);
   PP_normalized_response_matrix->SetBinError(1637,0.01517655);
   PP_normalized_response_matrix->SetBinError(1638,0.05075665);
   PP_normalized_response_matrix->SetBinError(1639,0.1411414);
   PP_normalized_response_matrix->SetBinError(1640,0.2970264);
   PP_normalized_response_matrix->SetBinError(1641,0.4973286);
   PP_normalized_response_matrix->SetBinError(1642,0.5149094);
   PP_normalized_response_matrix->SetBinError(1643,0.2520807);
   PP_normalized_response_matrix->SetBinError(1644,0.3008524);
   PP_normalized_response_matrix->SetBinError(1666,1.705512e-05);
   PP_normalized_response_matrix->SetBinError(1670,0.000208035);
   PP_normalized_response_matrix->SetBinError(1671,0.001502001);
   PP_normalized_response_matrix->SetBinError(1672,0.00826542);
   PP_normalized_response_matrix->SetBinError(1673,0.02572811);
   PP_normalized_response_matrix->SetBinError(1674,0.09117977);
   PP_normalized_response_matrix->SetBinError(1675,0.2462624);
   PP_normalized_response_matrix->SetBinError(1676,0.4258065);
   PP_normalized_response_matrix->SetBinError(1677,0.7886287);
   PP_normalized_response_matrix->SetBinError(1678,1.23653);
   PP_normalized_response_matrix->SetBinError(1679,0.2795867);
   PP_normalized_response_matrix->SetBinError(1698,2.711512e-05);
   PP_normalized_response_matrix->SetBinError(1704,0.0002590809);
   PP_normalized_response_matrix->SetBinError(1705,0.0002650805);
   PP_normalized_response_matrix->SetBinError(1706,0.002148971);
   PP_normalized_response_matrix->SetBinError(1707,0.004010763);
   PP_normalized_response_matrix->SetBinError(1708,0.01675286);
   PP_normalized_response_matrix->SetBinError(1709,0.06028635);
   PP_normalized_response_matrix->SetBinError(1710,0.1953273);
   PP_normalized_response_matrix->SetBinError(1711,0.3708789);
   PP_normalized_response_matrix->SetBinError(1712,1.043586);
   PP_normalized_response_matrix->SetBinError(1713,1.702144);
   PP_normalized_response_matrix->SetBinError(1714,0.8929073);
   PP_normalized_response_matrix->SetBinError(1734,5.607986e-06);
   PP_normalized_response_matrix->SetBinError(1741,0.0004957619);
   PP_normalized_response_matrix->SetBinError(1742,0.003181239);
   PP_normalized_response_matrix->SetBinError(1743,0.007561939);
   PP_normalized_response_matrix->SetBinError(1744,0.04006043);
   PP_normalized_response_matrix->SetBinError(1745,0.1176564);
   PP_normalized_response_matrix->SetBinError(1746,0.3808854);
   PP_normalized_response_matrix->SetBinError(1747,0.8081919);
   PP_normalized_response_matrix->SetBinError(1748,1.553024);
   PP_normalized_response_matrix->SetBinError(1749,0.2850137);
   PP_normalized_response_matrix->SetBinError(1766,4.814569e-06);
   PP_normalized_response_matrix->SetBinError(1768,4.451063e-06);
   PP_normalized_response_matrix->SetBinError(1775,0.0002753122);
   PP_normalized_response_matrix->SetBinError(1778,0.007103046);
   PP_normalized_response_matrix->SetBinError(1779,0.02891259);
   PP_normalized_response_matrix->SetBinError(1780,0.07838297);
   PP_normalized_response_matrix->SetBinError(1781,0.2507438);
   PP_normalized_response_matrix->SetBinError(1782,0.7488838);
   PP_normalized_response_matrix->SetBinError(1783,1.593054);
   PP_normalized_response_matrix->SetBinError(1784,1.586958);
   PP_normalized_response_matrix->SetBinError(1800,1.63775e-17);
   PP_normalized_response_matrix->SetBinError(1801,1.616222e-16);
   PP_normalized_response_matrix->SetBinError(1802,1.316468e-16);
   PP_normalized_response_matrix->SetBinError(1803,2.347212e-16);
   PP_normalized_response_matrix->SetBinError(1804,5.681508e-17);
   PP_normalized_response_matrix->SetBinError(1805,3.572484e-17);
   PP_normalized_response_matrix->SetBinError(1806,3.533218e-17);
   PP_normalized_response_matrix->SetBinError(1807,3.193737e-17);
   PP_normalized_response_matrix->SetBinError(1808,8.906179e-17);
   PP_normalized_response_matrix->SetBinError(1811,2.352444e-17);
   PP_normalized_response_matrix->SetBinError(1812,1.661026e-17);
   PP_normalized_response_matrix->SetBinError(1813,5.785429e-17);
   PP_normalized_response_matrix->SetBinError(1814,6.835061e-17);
   PP_normalized_response_matrix->SetBinError(1815,1.300557e-16);
   PP_normalized_response_matrix->SetBinError(1816,1.948638e-16);
   PP_normalized_response_matrix->SetBinError(1817,2.588308e-16);
   PP_normalized_response_matrix->SetBinError(1818,2.183281e-16);
   PP_normalized_response_matrix->SetBinError(1819,2.943195e-16);
   PP_normalized_response_matrix->SetMinimum(1e-10);
   PP_normalized_response_matrix->SetMaximum(1);
   PP_normalized_response_matrix->SetEntries(1.482781e+08);
   PP_normalized_response_matrix->SetStats(0);
   PP_normalized_response_matrix->SetContour(20);
   PP_normalized_response_matrix->SetContourLevel(0,1e-10);
   PP_normalized_response_matrix->SetContourLevel(1,0.05);
   PP_normalized_response_matrix->SetContourLevel(2,0.1);
   PP_normalized_response_matrix->SetContourLevel(3,0.15);
   PP_normalized_response_matrix->SetContourLevel(4,0.2);
   PP_normalized_response_matrix->SetContourLevel(5,0.25);
   PP_normalized_response_matrix->SetContourLevel(6,0.3);
   PP_normalized_response_matrix->SetContourLevel(7,0.35);
   PP_normalized_response_matrix->SetContourLevel(8,0.4);
   PP_normalized_response_matrix->SetContourLevel(9,0.45);
   PP_normalized_response_matrix->SetContourLevel(10,0.5);
   PP_normalized_response_matrix->SetContourLevel(11,0.55);
   PP_normalized_response_matrix->SetContourLevel(12,0.6);
   PP_normalized_response_matrix->SetContourLevel(13,0.65);
   PP_normalized_response_matrix->SetContourLevel(14,0.7);
   PP_normalized_response_matrix->SetContourLevel(15,0.75);
   PP_normalized_response_matrix->SetContourLevel(16,0.8);
   PP_normalized_response_matrix->SetContourLevel(17,0.85);
   PP_normalized_response_matrix->SetContourLevel(18,0.9);
   PP_normalized_response_matrix->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(331.875,40,348.75,320,PP_normalized_response_matrix);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.035);
palette->SetTitleOffset(1);
palette->SetTitleSize(0.035);
   palette->SetFillColor(100);
   palette->SetFillStyle(1001);
   PP_normalized_response_matrix->GetListOfFunctions()->Add(palette,"br");

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   PP_normalized_response_matrix->SetLineColor(ci);
   PP_normalized_response_matrix->GetXaxis()->SetTitle("Gen p_{T} (GeV/c)");
   PP_normalized_response_matrix->GetXaxis()->SetRange(2,11);
   PP_normalized_response_matrix->GetXaxis()->CenterTitle(true);
   PP_normalized_response_matrix->GetXaxis()->SetLabelFont(42);
   PP_normalized_response_matrix->GetXaxis()->SetLabelSize(0.035);
   PP_normalized_response_matrix->GetXaxis()->SetTitleSize(0.035);
   PP_normalized_response_matrix->GetXaxis()->SetTitleFont(42);
   PP_normalized_response_matrix->GetYaxis()->SetTitle("Reco p_{T} (GeV/c)");
   PP_normalized_response_matrix->GetYaxis()->SetRange(3,16);
   PP_normalized_response_matrix->GetYaxis()->CenterTitle(true);
   PP_normalized_response_matrix->GetYaxis()->SetLabelFont(42);
   PP_normalized_response_matrix->GetYaxis()->SetLabelSize(0.035);
   PP_normalized_response_matrix->GetYaxis()->SetTitleSize(0.035);
   PP_normalized_response_matrix->GetYaxis()->SetTitleFont(42);
   PP_normalized_response_matrix->GetZaxis()->SetLabelFont(42);
   PP_normalized_response_matrix->GetZaxis()->SetLabelSize(0.035);
   PP_normalized_response_matrix->GetZaxis()->SetTitleSize(0.035);
   PP_normalized_response_matrix->GetZaxis()->SetTitleFont(42);
   PP_normalized_response_matrix->Draw("textcolz");
   TLine *line = new TLine(40,40,300,300);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   TLatex *   tex = new TLatex(0.2,0.95,"CMS Preliminary");
tex->SetNDC();
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.23,"Anti-k_{T} PF Jets R=0.3");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
      tex = new TLatex(0.6,0.31,"|#eta|< 2, |vz|<15");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
   
   TPaveText *pt = new TPaveText(0.4832886,0.94,0.5167114,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   cPP_NormResMat->Modified();
   cPP_NormResMat->cd();
   cPP_NormResMat->SetSelected(cPP_NormResMat);
}


==> Figures/Ch4/PP_0isATLASCut_normalized_response_matrix_ak4PF_20_eta_20_20150807.C <==
{
//=========Macro generated from canvas: cPP_NormResMat/Normalized Response Matrix fr PP
//=========  (Fri Aug  7 19:56:58 2015) by ROOT version5.32/00
   TCanvas *cPP_NormResMat = new TCanvas("cPP_NormResMat", "Normalized Response Matrix fr PP",0,0,600,600);
   gStyle->SetOptStat(0);
   cPP_NormResMat->Range(-7.500003,4.999997,367.5,355);
   cPP_NormResMat->SetFillColor(0);
   cPP_NormResMat->SetBorderMode(0);
   cPP_NormResMat->SetBorderSize(2);
   cPP_NormResMat->SetFrameBorderMode(0);
   cPP_NormResMat->SetFrameBorderMode(0);
   
   TH2F *PP_normalized_response_matrix = new TH2F("PP_normalized_response_matrix"," ",33,0,990,50,0,1000);
   PP_normalized_response_matrix->SetBinContent(36,16.54091);
   PP_normalized_response_matrix->SetBinContent(37,0.0460302);
   PP_normalized_response_matrix->SetBinContent(38,0.001113188);
   PP_normalized_response_matrix->SetBinContent(39,0.0003451376);
   PP_normalized_response_matrix->SetBinContent(40,9.389358e-05);
   PP_normalized_response_matrix->SetBinContent(41,9.402241e-05);
   PP_normalized_response_matrix->SetBinContent(42,2.988539e-05);
   PP_normalized_response_matrix->SetBinContent(43,7.552907e-06);
   PP_normalized_response_matrix->SetBinContent(44,8.124325e-06);
   PP_normalized_response_matrix->SetBinContent(45,6.227629e-06);
   PP_normalized_response_matrix->SetBinContent(46,5.159204e-06);
   PP_normalized_response_matrix->SetBinContent(47,9.318825e-08);
   PP_normalized_response_matrix->SetBinContent(50,9.012737e-06);
   PP_normalized_response_matrix->SetBinContent(51,4.592227e-06);
   PP_normalized_response_matrix->SetBinContent(56,1.144085e-05);
   PP_normalized_response_matrix->SetBinContent(71,10.2702);
   PP_normalized_response_matrix->SetBinContent(72,9.506246);
   PP_normalized_response_matrix->SetBinContent(73,0.05354348);
   PP_normalized_response_matrix->SetBinContent(74,0.00496613);
   PP_normalized_response_matrix->SetBinContent(75,0.001565022);
   PP_normalized_response_matrix->SetBinContent(76,0.000467934);
   PP_normalized_response_matrix->SetBinContent(77,0.0003317689);
   PP_normalized_response_matrix->SetBinContent(78,0.0001136956);
   PP_normalized_response_matrix->SetBinContent(79,0.0001126705);
   PP_normalized_response_matrix->SetBinContent(80,4.800118e-05);
   PP_normalized_response_matrix->SetBinContent(81,6.103841e-05);
   PP_normalized_response_matrix->SetBinContent(82,3.814149e-05);
   PP_normalized_response_matrix->SetBinContent(83,1.292129e-05);
   PP_normalized_response_matrix->SetBinContent(84,1.679665e-05);
   PP_normalized_response_matrix->SetBinContent(85,2.56105e-06);
   PP_normalized_response_matrix->SetBinContent(86,3.04144e-05);
   PP_normalized_response_matrix->SetBinContent(87,8.593119e-06);
   PP_normalized_response_matrix->SetBinContent(88,1.376688e-05);
   PP_normalized_response_matrix->SetBinContent(90,7.032587e-06);
   PP_normalized_response_matrix->SetBinContent(91,7.761928e-05);
   PP_normalized_response_matrix->SetBinContent(94,6.986333e-05);
   PP_normalized_response_matrix->SetBinContent(97,0.0008149534);
   PP_normalized_response_matrix->SetBinContent(106,0.1885167);
   PP_normalized_response_matrix->SetBinContent(107,17.77048);
   PP_normalized_response_matrix->SetBinContent(108,3.046268);
   PP_normalized_response_matrix->SetBinContent(109,0.05603705);
   PP_normalized_response_matrix->SetBinContent(110,0.009566717);
   PP_normalized_response_matrix->SetBinContent(111,0.003162693);
   PP_normalized_response_matrix->SetBinContent(112,0.001162293);
   PP_normalized_response_matrix->SetBinContent(113,0.0005000089);
   PP_normalized_response_matrix->SetBinContent(114,0.0002631426);
   PP_normalized_response_matrix->SetBinContent(115,0.0002984575);
   PP_normalized_response_matrix->SetBinContent(116,0.0001062473);
   PP_normalized_response_matrix->SetBinContent(117,8.106809e-05);
   PP_normalized_response_matrix->SetBinContent(118,0.0001823899);
   PP_normalized_response_matrix->SetBinContent(119,0.0001235369);
   PP_normalized_response_matrix->SetBinContent(120,4.837132e-05);
   PP_normalized_response_matrix->SetBinContent(121,7.950208e-05);
   PP_normalized_response_matrix->SetBinContent(122,8.098568e-05);
   PP_normalized_response_matrix->SetBinContent(123,1.735247e-05);
   PP_normalized_response_matrix->SetBinContent(124,3.176281e-06);
   PP_normalized_response_matrix->SetBinContent(125,2.25173e-05);
   PP_normalized_response_matrix->SetBinContent(126,6.848112e-05);
   PP_normalized_response_matrix->SetBinContent(127,2.016967e-05);
   PP_normalized_response_matrix->SetBinContent(141,0.0003687055);
   PP_normalized_response_matrix->SetBinContent(142,2.659081);
   PP_normalized_response_matrix->SetBinContent(143,16.44706);
   PP_normalized_response_matrix->SetBinContent(144,0.8429087);
   PP_normalized_response_matrix->SetBinContent(145,0.05576034);
   PP_normalized_response_matrix->SetBinContent(146,0.01578945);
   PP_normalized_response_matrix->SetBinContent(147,0.005070493);
   PP_normalized_response_matrix->SetBinContent(148,0.00231696);
   PP_normalized_response_matrix->SetBinContent(149,0.001019195);
   PP_normalized_response_matrix->SetBinContent(150,0.0006135546);
   PP_normalized_response_matrix->SetBinContent(151,0.0002987864);
   PP_normalized_response_matrix->SetBinContent(152,0.0003048353);
   PP_normalized_response_matrix->SetBinContent(153,0.0002819336);
   PP_normalized_response_matrix->SetBinContent(154,0.000116189);
   PP_normalized_response_matrix->SetBinContent(155,0.0001509798);
   PP_normalized_response_matrix->SetBinContent(156,7.702569e-05);
   PP_normalized_response_matrix->SetBinContent(157,9.923422e-05);
   PP_normalized_response_matrix->SetBinContent(158,0.0001466168);
   PP_normalized_response_matrix->SetBinContent(159,0.000158644);
   PP_normalized_response_matrix->SetBinContent(160,6.524457e-05);
   PP_normalized_response_matrix->SetBinContent(161,4.200604e-05);
   PP_normalized_response_matrix->SetBinContent(162,7.183544e-05);
   PP_normalized_response_matrix->SetBinContent(176,8.345884e-06);
   PP_normalized_response_matrix->SetBinContent(177,0.01779596);
   PP_normalized_response_matrix->SetBinContent(178,9.858819);
   PP_normalized_response_matrix->SetBinContent(179,9.82955);
   PP_normalized_response_matrix->SetBinContent(180,0.3108514);
   PP_normalized_response_matrix->SetBinContent(181,0.05191552);
   PP_normalized_response_matrix->SetBinContent(182,0.01949934);
   PP_normalized_response_matrix->SetBinContent(183,0.006933209);
   PP_normalized_response_matrix->SetBinContent(184,0.00492272);
   PP_normalized_response_matrix->SetBinContent(185,0.002004204);
   PP_normalized_response_matrix->SetBinContent(186,0.001082186);
   PP_normalized_response_matrix->SetBinContent(187,0.0005471418);
   PP_normalized_response_matrix->SetBinContent(188,0.000432633);
   PP_normalized_response_matrix->SetBinContent(189,0.0006169654);
   PP_normalized_response_matrix->SetBinContent(190,0.000455852);
   PP_normalized_response_matrix->SetBinContent(191,0.0001687028);
   PP_normalized_response_matrix->SetBinContent(192,0.0003346683);
   PP_normalized_response_matrix->SetBinContent(193,0.0001589622);
   PP_normalized_response_matrix->SetBinContent(194,0.0001360331);
   PP_normalized_response_matrix->SetBinContent(195,0.0001347532);
   PP_normalized_response_matrix->SetBinContent(196,0.0002723359);
   PP_normalized_response_matrix->SetBinContent(197,0.0001370705);
   PP_normalized_response_matrix->SetBinContent(211,5.028772e-07);
   PP_normalized_response_matrix->SetBinContent(212,0.0002935225);
   PP_normalized_response_matrix->SetBinContent(213,0.5857492);
   PP_normalized_response_matrix->SetBinContent(214,15.08367);
   PP_normalized_response_matrix->SetBinContent(215,4.181991);
   PP_normalized_response_matrix->SetBinContent(216,0.1675906);
   PP_normalized_response_matrix->SetBinContent(217,0.05273471);
   PP_normalized_response_matrix->SetBinContent(218,0.02337332);
   PP_normalized_response_matrix->SetBinContent(219,0.009090412);
   PP_normalized_response_matrix->SetBinContent(220,0.003934844);
   PP_normalized_response_matrix->SetBinContent(221,0.002165559);
   PP_normalized_response_matrix->SetBinContent(222,0.001330569);
   PP_normalized_response_matrix->SetBinContent(223,0.001417157);
   PP_normalized_response_matrix->SetBinContent(224,0.001027598);
   PP_normalized_response_matrix->SetBinContent(225,0.0003721955);
   PP_normalized_response_matrix->SetBinContent(226,0.0004362192);
   PP_normalized_response_matrix->SetBinContent(227,0.000438118);
   PP_normalized_response_matrix->SetBinContent(228,0.0002587668);
   PP_normalized_response_matrix->SetBinContent(229,0.0006209124);
   PP_normalized_response_matrix->SetBinContent(230,0.0003536749);
   PP_normalized_response_matrix->SetBinContent(231,0.0004482508);
   PP_normalized_response_matrix->SetBinContent(232,0.0003275067);
   PP_normalized_response_matrix->SetBinContent(233,0.0002439147);
   PP_normalized_response_matrix->SetBinContent(234,7.742371e-05);
   PP_normalized_response_matrix->SetBinContent(236,0.0006893892);
   PP_normalized_response_matrix->SetBinContent(246,1.12691e-07);
   PP_normalized_response_matrix->SetBinContent(247,7.206731e-05);
   PP_normalized_response_matrix->SetBinContent(248,0.006870069);
   PP_normalized_response_matrix->SetBinContent(249,4.029937);
   PP_normalized_response_matrix->SetBinContent(250,14.25803);
   PP_normalized_response_matrix->SetBinContent(251,1.595388);
   PP_normalized_response_matrix->SetBinContent(252,0.1141923);
   PP_normalized_response_matrix->SetBinContent(253,0.04766974);
   PP_normalized_response_matrix->SetBinContent(254,0.02362172);
   PP_normalized_response_matrix->SetBinContent(255,0.01171874);
   PP_normalized_response_matrix->SetBinContent(256,0.006439471);
   PP_normalized_response_matrix->SetBinContent(257,0.002629839);
   PP_normalized_response_matrix->SetBinContent(258,0.002391279);
   PP_normalized_response_matrix->SetBinContent(259,0.001436189);
   PP_normalized_response_matrix->SetBinContent(260,0.001140719);
   PP_normalized_response_matrix->SetBinContent(261,0.0007258838);
   PP_normalized_response_matrix->SetBinContent(262,0.0006274314);
   PP_normalized_response_matrix->SetBinContent(263,0.000338945);
   PP_normalized_response_matrix->SetBinContent(264,0.0007127705);
   PP_normalized_response_matrix->SetBinContent(265,0.0004801675);
   PP_normalized_response_matrix->SetBinContent(266,0.0003627497);
   PP_normalized_response_matrix->SetBinContent(267,0.0005353049);
   PP_normalized_response_matrix->SetBinContent(268,0.0001303361);
   PP_normalized_response_matrix->SetBinContent(269,0.0005003135);
   PP_normalized_response_matrix->SetBinContent(270,0.0007703797);
   PP_normalized_response_matrix->SetBinContent(272,0.0007986859);
   PP_normalized_response_matrix->SetBinContent(274,0.003587767);
   PP_normalized_response_matrix->SetBinContent(281,1.318272e-08);
   PP_normalized_response_matrix->SetBinContent(282,7.990537e-07);
   PP_normalized_response_matrix->SetBinContent(283,0.0004677322);
   PP_normalized_response_matrix->SetBinContent(284,0.1477249);
   PP_normalized_response_matrix->SetBinContent(285,9.819072);
   PP_normalized_response_matrix->SetBinContent(286,9.349487);
   PP_normalized_response_matrix->SetBinContent(287,0.6417375);
   PP_normalized_response_matrix->SetBinContent(288,0.08963122);
   PP_normalized_response_matrix->SetBinContent(289,0.04558721);
   PP_normalized_response_matrix->SetBinContent(290,0.02538035);
   PP_normalized_response_matrix->SetBinContent(291,0.01269435);
   PP_normalized_response_matrix->SetBinContent(292,0.007357549);
   PP_normalized_response_matrix->SetBinContent(293,0.005218575);
   PP_normalized_response_matrix->SetBinContent(294,0.002682037);
   PP_normalized_response_matrix->SetBinContent(295,0.002583902);
   PP_normalized_response_matrix->SetBinContent(296,0.001168977);
   PP_normalized_response_matrix->SetBinContent(297,0.001191566);
   PP_normalized_response_matrix->SetBinContent(298,0.0009057836);
   PP_normalized_response_matrix->SetBinContent(299,0.000859537);
   PP_normalized_response_matrix->SetBinContent(300,0.0006066048);
   PP_normalized_response_matrix->SetBinContent(301,0.0005217452);
   PP_normalized_response_matrix->SetBinContent(302,0.000994405);
   PP_normalized_response_matrix->SetBinContent(303,0.0001733651);
   PP_normalized_response_matrix->SetBinContent(304,0.0001760882);
   PP_normalized_response_matrix->SetBinContent(305,0.0003685733);
   PP_normalized_response_matrix->SetBinContent(316,2.997338e-09);
   PP_normalized_response_matrix->SetBinContent(317,2.151444e-08);
   PP_normalized_response_matrix->SetBinContent(318,0.0001008688);
   PP_normalized_response_matrix->SetBinContent(319,0.004133169);
   PP_normalized_response_matrix->SetBinContent(320,1.313457);
   PP_normalized_response_matrix->SetBinContent(321,13.4764);
   PP_normalized_response_matrix->SetBinContent(322,4.805682);
   PP_normalized_response_matrix->SetBinContent(323,0.3089616);
   PP_normalized_response_matrix->SetBinContent(324,0.07388493);
   PP_normalized_response_matrix->SetBinContent(325,0.04091017);
   PP_normalized_response_matrix->SetBinContent(326,0.02474077);
   PP_normalized_response_matrix->SetBinContent(327,0.01259561);
   PP_normalized_response_matrix->SetBinContent(328,0.007232359);
   PP_normalized_response_matrix->SetBinContent(329,0.004628412);
   PP_normalized_response_matrix->SetBinContent(330,0.003178303);
   PP_normalized_response_matrix->SetBinContent(331,0.002787106);
   PP_normalized_response_matrix->SetBinContent(332,0.002056195);
   PP_normalized_response_matrix->SetBinContent(333,0.00120381);
   PP_normalized_response_matrix->SetBinContent(334,0.0009995635);
   PP_normalized_response_matrix->SetBinContent(335,0.001666128);
   PP_normalized_response_matrix->SetBinContent(336,0.00113601);
   PP_normalized_response_matrix->SetBinContent(337,0.001214278);
   PP_normalized_response_matrix->SetBinContent(338,0.001464394);
   PP_normalized_response_matrix->SetBinContent(339,0.0007150209);
   PP_normalized_response_matrix->SetBinContent(340,0.0005188353);
   PP_normalized_response_matrix->SetBinContent(341,0.001044751);
   PP_normalized_response_matrix->SetBinContent(351,7.334148e-10);
   PP_normalized_response_matrix->SetBinContent(352,1.006154e-09);
   PP_normalized_response_matrix->SetBinContent(353,9.300703e-06);
   PP_normalized_response_matrix->SetBinContent(354,0.000559287);
   PP_normalized_response_matrix->SetBinContent(355,0.0465771);
   PP_normalized_response_matrix->SetBinContent(356,4.898326);
   PP_normalized_response_matrix->SetBinContent(357,12.55293);
   PP_normalized_response_matrix->SetBinContent(358,2.224817);
   PP_normalized_response_matrix->SetBinContent(359,0.174343);
   PP_normalized_response_matrix->SetBinContent(360,0.0654525);
   PP_normalized_response_matrix->SetBinContent(361,0.03502623);
   PP_normalized_response_matrix->SetBinContent(362,0.02331475);
   PP_normalized_response_matrix->SetBinContent(363,0.01638906);
   PP_normalized_response_matrix->SetBinContent(364,0.0104281);
   PP_normalized_response_matrix->SetBinContent(365,0.006758083);
   PP_normalized_response_matrix->SetBinContent(366,0.004254829);
   PP_normalized_response_matrix->SetBinContent(367,0.003345773);
   PP_normalized_response_matrix->SetBinContent(368,0.002127833);
   PP_normalized_response_matrix->SetBinContent(369,0.002146305);
   PP_normalized_response_matrix->SetBinContent(370,0.001667876);
   PP_normalized_response_matrix->SetBinContent(371,0.001301202);
   PP_normalized_response_matrix->SetBinContent(372,0.0008939749);
   PP_normalized_response_matrix->SetBinContent(373,0.001035475);
   PP_normalized_response_matrix->SetBinContent(374,0.0009128318);
   PP_normalized_response_matrix->SetBinContent(375,0.0006547545);
   PP_normalized_response_matrix->SetBinContent(376,0.0006493181);
   PP_normalized_response_matrix->SetBinContent(386,2.034605e-10);
   PP_normalized_response_matrix->SetBinContent(387,4.363366e-10);
   PP_normalized_response_matrix->SetBinContent(388,7.521035e-07);
   PP_normalized_response_matrix->SetBinContent(389,0.0001265413);
   PP_normalized_response_matrix->SetBinContent(390,0.002311251);
   PP_normalized_response_matrix->SetBinContent(391,0.4201911);
   PP_normalized_response_matrix->SetBinContent(392,9.565735);
   PP_normalized_response_matrix->SetBinContent(393,8.788967);
   PP_normalized_response_matrix->SetBinContent(394,1.027087);
   PP_normalized_response_matrix->SetBinContent(395,0.1257834);
   PP_normalized_response_matrix->SetBinContent(396,0.05838872);
   PP_normalized_response_matrix->SetBinContent(397,0.03632754);
   PP_normalized_response_matrix->SetBinContent(398,0.02263356);
   PP_normalized_response_matrix->SetBinContent(399,0.01645867);
   PP_normalized_response_matrix->SetBinContent(400,0.00869012);
   PP_normalized_response_matrix->SetBinContent(401,0.005671317);
   PP_normalized_response_matrix->SetBinContent(402,0.004692375);
   PP_normalized_response_matrix->SetBinContent(403,0.003823776);
   PP_normalized_response_matrix->SetBinContent(404,0.00295593);
   PP_normalized_response_matrix->SetBinContent(405,0.002601586);
   PP_normalized_response_matrix->SetBinContent(406,0.002113866);
   PP_normalized_response_matrix->SetBinContent(407,0.001439657);
   PP_normalized_response_matrix->SetBinContent(408,0.001820093);
   PP_normalized_response_matrix->SetBinContent(409,0.001307282);
   PP_normalized_response_matrix->SetBinContent(410,0.002939207);
   PP_normalized_response_matrix->SetBinContent(411,0.0003486755);
   PP_normalized_response_matrix->SetBinContent(421,3.357893e-11);
   PP_normalized_response_matrix->SetBinContent(422,8.349074e-12);
   PP_normalized_response_matrix->SetBinContent(423,2.850233e-08);
   PP_normalized_response_matrix->SetBinContent(424,3.929228e-05);
   PP_normalized_response_matrix->SetBinContent(425,0.0004994982);
   PP_normalized_response_matrix->SetBinContent(426,0.01889038);
   PP_normalized_response_matrix->SetBinContent(427,2.077329);
   PP_normalized_response_matrix->SetBinContent(428,12.11312);
   PP_normalized_response_matrix->SetBinContent(429,5.135029);
   PP_normalized_response_matrix->SetBinContent(430,0.4937855);
   PP_normalized_response_matrix->SetBinContent(431,0.09362849);
   PP_normalized_response_matrix->SetBinContent(432,0.0488493);
   PP_normalized_response_matrix->SetBinContent(433,0.0323559);
   PP_normalized_response_matrix->SetBinContent(434,0.02185433);
   PP_normalized_response_matrix->SetBinContent(435,0.01431728);
   PP_normalized_response_matrix->SetBinContent(436,0.009175675);
   PP_normalized_response_matrix->SetBinContent(437,0.006790145);
   PP_normalized_response_matrix->SetBinContent(438,0.004726724);
   PP_normalized_response_matrix->SetBinContent(439,0.004303686);
   PP_normalized_response_matrix->SetBinContent(440,0.003554618);
   PP_normalized_response_matrix->SetBinContent(441,0.003094479);
   PP_normalized_response_matrix->SetBinContent(442,0.002006997);
   PP_normalized_response_matrix->SetBinContent(443,0.001772166);
   PP_normalized_response_matrix->SetBinContent(444,0.002056368);
   PP_normalized_response_matrix->SetBinContent(445,0.0006991618);
   PP_normalized_response_matrix->SetBinContent(447,0.0008268096);
   PP_normalized_response_matrix->SetBinContent(448,0.002704556);
   PP_normalized_response_matrix->SetBinContent(456,8.584662e-12);
   PP_normalized_response_matrix->SetBinContent(457,8.682006e-11);
   PP_normalized_response_matrix->SetBinContent(458,3.025093e-09);
   PP_normalized_response_matrix->SetBinContent(459,5.346926e-06);
   PP_normalized_response_matrix->SetBinContent(460,0.0001605043);
   PP_normalized_response_matrix->SetBinContent(461,0.001631484);
   PP_normalized_response_matrix->SetBinContent(462,0.1525483);
   PP_normalized_response_matrix->SetBinContent(463,5.506845);
   PP_normalized_response_matrix->SetBinContent(464,11.18819);
   PP_normalized_response_matrix->SetBinContent(465,2.729463);
   PP_normalized_response_matrix->SetBinContent(466,0.2656114);
   PP_normalized_response_matrix->SetBinContent(467,0.07698393);
   PP_normalized_response_matrix->SetBinContent(468,0.04527283);
   PP_normalized_response_matrix->SetBinContent(469,0.02953875);
   PP_normalized_response_matrix->SetBinContent(470,0.02100333);
   PP_normalized_response_matrix->SetBinContent(471,0.01432749);
   PP_normalized_response_matrix->SetBinContent(472,0.01001939);
   PP_normalized_response_matrix->SetBinContent(473,0.007242756);
   PP_normalized_response_matrix->SetBinContent(474,0.005955836);
   PP_normalized_response_matrix->SetBinContent(475,0.003441237);
   PP_normalized_response_matrix->SetBinContent(476,0.004075808);
   PP_normalized_response_matrix->SetBinContent(477,0.003753582);
   PP_normalized_response_matrix->SetBinContent(478,0.001995897);
   PP_normalized_response_matrix->SetBinContent(479,0.001611614);
   PP_normalized_response_matrix->SetBinContent(480,0.0009988252);
   PP_normalized_response_matrix->SetBinContent(481,0.001965474);
   PP_normalized_response_matrix->SetBinContent(491,7.726866e-12);
   PP_normalized_response_matrix->SetBinContent(492,5.854245e-12);
   PP_normalized_response_matrix->SetBinContent(493,3.30155e-10);
   PP_normalized_response_matrix->SetBinContent(494,9.029668e-07);
   PP_normalized_response_matrix->SetBinContent(495,4.63562e-05);
   PP_normalized_response_matrix->SetBinContent(496,0.0004051941);
   PP_normalized_response_matrix->SetBinContent(497,0.0096309);
   PP_normalized_response_matrix->SetBinContent(498,0.8179747);
   PP_normalized_response_matrix->SetBinContent(499,9.2131);
   PP_normalized_response_matrix->SetBinContent(500,8.312869);
   PP_normalized_response_matrix->SetBinContent(501,1.387645);
   PP_normalized_response_matrix->SetBinContent(502,0.1653109);
   PP_normalized_response_matrix->SetBinContent(503,0.06557132);
   PP_normalized_response_matrix->SetBinContent(504,0.03936075);
   PP_normalized_response_matrix->SetBinContent(505,0.02925261);
   PP_normalized_response_matrix->SetBinContent(506,0.01889265);
   PP_normalized_response_matrix->SetBinContent(507,0.01447356);
   PP_normalized_response_matrix->SetBinContent(508,0.01010186);
   PP_normalized_response_matrix->SetBinContent(509,0.008089774);
   PP_normalized_response_matrix->SetBinContent(510,0.005803373);
   PP_normalized_response_matrix->SetBinContent(511,0.004129785);
   PP_normalized_response_matrix->SetBinContent(512,0.003591754);
   PP_normalized_response_matrix->SetBinContent(513,0.003452413);
   PP_normalized_response_matrix->SetBinContent(514,0.004580965);
   PP_normalized_response_matrix->SetBinContent(515,0.002769663);
   PP_normalized_response_matrix->SetBinContent(516,0.003901925);
   PP_normalized_response_matrix->SetBinContent(517,0.0009184078);
   PP_normalized_response_matrix->SetBinContent(518,0.01015235);
   PP_normalized_response_matrix->SetBinContent(526,9.075478e-13);
   PP_normalized_response_matrix->SetBinContent(527,1.19227e-13);
   PP_normalized_response_matrix->SetBinContent(528,3.309638e-11);
   PP_normalized_response_matrix->SetBinContent(529,2.91557e-08);
   PP_normalized_response_matrix->SetBinContent(530,1.526867e-05);
   PP_normalized_response_matrix->SetBinContent(531,0.0001713988);
   PP_normalized_response_matrix->SetBinContent(532,0.000863312);
   PP_normalized_response_matrix->SetBinContent(533,0.06243011);
   PP_normalized_response_matrix->SetBinContent(534,2.737799);
   PP_normalized_response_matrix->SetBinContent(535,10.95658);
   PP_normalized_response_matrix->SetBinContent(536,5.302488);
   PP_normalized_response_matrix->SetBinContent(537,0.7204553);
   PP_normalized_response_matrix->SetBinContent(538,0.1208385);
   PP_normalized_response_matrix->SetBinContent(539,0.05649709);
   PP_normalized_response_matrix->SetBinContent(540,0.03543392);
   PP_normalized_response_matrix->SetBinContent(541,0.02743847);
   PP_normalized_response_matrix->SetBinContent(542,0.01953102);
   PP_normalized_response_matrix->SetBinContent(543,0.01383469);
   PP_normalized_response_matrix->SetBinContent(544,0.01156668);
   PP_normalized_response_matrix->SetBinContent(545,0.008765221);
   PP_normalized_response_matrix->SetBinContent(546,0.005811651);
   PP_normalized_response_matrix->SetBinContent(547,0.005008127);
   PP_normalized_response_matrix->SetBinContent(548,0.001705841);
   PP_normalized_response_matrix->SetBinContent(549,0.002043514);
   PP_normalized_response_matrix->SetBinContent(550,0.003445301);
   PP_normalized_response_matrix->SetBinContent(551,0.001445111);
   PP_normalized_response_matrix->SetBinContent(552,0.001171685);
   PP_normalized_response_matrix->SetBinContent(553,0.005487207);
   PP_normalized_response_matrix->SetBinContent(554,0.005747684);
   PP_normalized_response_matrix->SetBinContent(561,2.19415e-13);
   PP_normalized_response_matrix->SetBinContent(562,3.572387e-14);
   PP_normalized_response_matrix->SetBinContent(563,4.001032e-11);
   PP_normalized_response_matrix->SetBinContent(564,3.057696e-09);
   PP_normalized_response_matrix->SetBinContent(565,1.711697e-06);
   PP_normalized_response_matrix->SetBinContent(566,5.787993e-05);
   PP_normalized_response_matrix->SetBinContent(567,0.0002976623);
   PP_normalized_response_matrix->SetBinContent(568,0.00497906);
   PP_normalized_response_matrix->SetBinContent(569,0.3314379);
   PP_normalized_response_matrix->SetBinContent(570,5.818505);
   PP_normalized_response_matrix->SetBinContent(571,10.12217);
   PP_normalized_response_matrix->SetBinContent(572,3.11008);
   PP_normalized_response_matrix->SetBinContent(573,0.3909555);
   PP_normalized_response_matrix->SetBinContent(574,0.08836616);
   PP_normalized_response_matrix->SetBinContent(575,0.05034733);
   PP_normalized_response_matrix->SetBinContent(576,0.03283052);
   PP_normalized_response_matrix->SetBinContent(577,0.02318739);
   PP_normalized_response_matrix->SetBinContent(578,0.01793167);
   PP_normalized_response_matrix->SetBinContent(579,0.01685741);
   PP_normalized_response_matrix->SetBinContent(580,0.01056909);
   PP_normalized_response_matrix->SetBinContent(581,0.008272296);
   PP_normalized_response_matrix->SetBinContent(582,0.00986648);
   PP_normalized_response_matrix->SetBinContent(583,0.005227904);
   PP_normalized_response_matrix->SetBinContent(584,0.003184953);
   PP_normalized_response_matrix->SetBinContent(585,0.00305168);
   PP_normalized_response_matrix->SetBinContent(586,0.001076456);
   PP_normalized_response_matrix->SetBinContent(587,0.002521164);
   PP_normalized_response_matrix->SetBinContent(588,0.003844581);
   PP_normalized_response_matrix->SetBinContent(598,2.239456e-12);
   PP_normalized_response_matrix->SetBinContent(599,2.789319e-11);
   PP_normalized_response_matrix->SetBinContent(600,4.065231e-06);
   PP_normalized_response_matrix->SetBinContent(601,1.683089e-05);
   PP_normalized_response_matrix->SetBinContent(602,0.0001480261);
   PP_normalized_response_matrix->SetBinContent(603,0.0008792102);
   PP_normalized_response_matrix->SetBinContent(604,0.03029362);
   PP_normalized_response_matrix->SetBinContent(605,1.251197);
   PP_normalized_response_matrix->SetBinContent(606,8.78931);
   PP_normalized_response_matrix->SetBinContent(607,7.828969);
   PP_normalized_response_matrix->SetBinContent(608,1.739362);
   PP_normalized_response_matrix->SetBinContent(609,0.2372525);
   PP_normalized_response_matrix->SetBinContent(610,0.07829039);
   PP_normalized_response_matrix->SetBinContent(611,0.04046085);
   PP_normalized_response_matrix->SetBinContent(612,0.03195486);
   PP_normalized_response_matrix->SetBinContent(613,0.02454756);
   PP_normalized_response_matrix->SetBinContent(614,0.01769746);
   PP_normalized_response_matrix->SetBinContent(615,0.01391024);
   PP_normalized_response_matrix->SetBinContent(616,0.0102164);
   PP_normalized_response_matrix->SetBinContent(617,0.008542463);
   PP_normalized_response_matrix->SetBinContent(618,0.005221474);
   PP_normalized_response_matrix->SetBinContent(619,0.007663294);
   PP_normalized_response_matrix->SetBinContent(620,0.005223967);
   PP_normalized_response_matrix->SetBinContent(621,0.00339175);
   PP_normalized_response_matrix->SetBinContent(622,0.006656122);
   PP_normalized_response_matrix->SetBinContent(624,0.004522964);
   PP_normalized_response_matrix->SetBinContent(633,5.582038e-12);
   PP_normalized_response_matrix->SetBinContent(634,1.655127e-11);
   PP_normalized_response_matrix->SetBinContent(635,1.812657e-07);
   PP_normalized_response_matrix->SetBinContent(636,5.803963e-06);
   PP_normalized_response_matrix->SetBinContent(637,4.399376e-05);
   PP_normalized_response_matrix->SetBinContent(638,0.0002775086);
   PP_normalized_response_matrix->SetBinContent(639,0.0029149);
   PP_normalized_response_matrix->SetBinContent(640,0.1427269);
   PP_normalized_response_matrix->SetBinContent(641,3.249539);
   PP_normalized_response_matrix->SetBinContent(642,9.998683);
   PP_normalized_response_matrix->SetBinContent(643,5.364924);
   PP_normalized_response_matrix->SetBinContent(644,0.9512855);
   PP_normalized_response_matrix->SetBinContent(645,0.1630603);
   PP_normalized_response_matrix->SetBinContent(646,0.06319545);
   PP_normalized_response_matrix->SetBinContent(647,0.04251943);
   PP_normalized_response_matrix->SetBinContent(648,0.02999474);
   PP_normalized_response_matrix->SetBinContent(649,0.02145278);
   PP_normalized_response_matrix->SetBinContent(650,0.01811033);
   PP_normalized_response_matrix->SetBinContent(651,0.01275559);
   PP_normalized_response_matrix->SetBinContent(652,0.009944923);
   PP_normalized_response_matrix->SetBinContent(653,0.009655131);
   PP_normalized_response_matrix->SetBinContent(654,0.005444293);
   PP_normalized_response_matrix->SetBinContent(655,0.005056143);
   PP_normalized_response_matrix->SetBinContent(656,0.005059079);
   PP_normalized_response_matrix->SetBinContent(657,0.004640478);
   PP_normalized_response_matrix->SetBinContent(658,0.001701994);
   PP_normalized_response_matrix->SetBinContent(666,5.1909e-13);
   PP_normalized_response_matrix->SetBinContent(670,3.861146e-10);
   PP_normalized_response_matrix->SetBinContent(671,6.871424e-07);
   PP_normalized_response_matrix->SetBinContent(672,2.115523e-05);
   PP_normalized_response_matrix->SetBinContent(673,0.0001043242);
   PP_normalized_response_matrix->SetBinContent(674,0.0007773945);
   PP_normalized_response_matrix->SetBinContent(675,0.01606312);
   PP_normalized_response_matrix->SetBinContent(676,0.5666723);
   PP_normalized_response_matrix->SetBinContent(677,5.985467);
   PP_normalized_response_matrix->SetBinContent(678,9.262808);
   PP_normalized_response_matrix->SetBinContent(679,3.400744);
   PP_normalized_response_matrix->SetBinContent(680,0.5420148);
   PP_normalized_response_matrix->SetBinContent(681,0.1115267);
   PP_normalized_response_matrix->SetBinContent(682,0.06027456);
   PP_normalized_response_matrix->SetBinContent(683,0.03694059);
   PP_normalized_response_matrix->SetBinContent(684,0.02759793);
   PP_normalized_response_matrix->SetBinContent(685,0.02212419);
   PP_normalized_response_matrix->SetBinContent(686,0.01572604);
   PP_normalized_response_matrix->SetBinContent(687,0.01048374);
   PP_normalized_response_matrix->SetBinContent(688,0.009792739);
   PP_normalized_response_matrix->SetBinContent(689,0.007303036);
   PP_normalized_response_matrix->SetBinContent(690,0.007921785);
   PP_normalized_response_matrix->SetBinContent(691,0.005331654);
   PP_normalized_response_matrix->SetBinContent(692,0.003153835);
   PP_normalized_response_matrix->SetBinContent(693,0.01498389);
   PP_normalized_response_matrix->SetBinContent(694,0.002148939);
   PP_normalized_response_matrix->SetBinContent(704,3.764567e-11);
   PP_normalized_response_matrix->SetBinContent(705,3.475831e-11);
   PP_normalized_response_matrix->SetBinContent(706,1.853932e-07);
   PP_normalized_response_matrix->SetBinContent(707,8.156911e-06);
   PP_normalized_response_matrix->SetBinContent(708,5.972598e-05);
   PP_normalized_response_matrix->SetBinContent(709,0.0003226156);
   PP_normalized_response_matrix->SetBinContent(710,0.001798878);
   PP_normalized_response_matrix->SetBinContent(711,0.0709519);
   PP_normalized_response_matrix->SetBinContent(712,1.664388);
   PP_normalized_response_matrix->SetBinContent(713,8.287598);
   PP_normalized_response_matrix->SetBinContent(714,7.38906);
   PP_normalized_response_matrix->SetBinContent(715,2.046387);
   PP_normalized_response_matrix->SetBinContent(716,0.3235839);
   PP_normalized_response_matrix->SetBinContent(717,0.08706626);
   PP_normalized_response_matrix->SetBinContent(718,0.04997898);
   PP_normalized_response_matrix->SetBinContent(719,0.03232791);
   PP_normalized_response_matrix->SetBinContent(720,0.02581678);
   PP_normalized_response_matrix->SetBinContent(721,0.01846427);
   PP_normalized_response_matrix->SetBinContent(722,0.01452614);
   PP_normalized_response_matrix->SetBinContent(723,0.01086918);
   PP_normalized_response_matrix->SetBinContent(724,0.01041431);
   PP_normalized_response_matrix->SetBinContent(725,0.01276689);
   PP_normalized_response_matrix->SetBinContent(726,0.005138761);
   PP_normalized_response_matrix->SetBinContent(727,0.003322992);
   PP_normalized_response_matrix->SetBinContent(728,0.003386479);
   PP_normalized_response_matrix->SetBinContent(734,0.359789);
   PP_normalized_response_matrix->SetBinContent(741,1.426598e-08);
   PP_normalized_response_matrix->SetBinContent(742,3.123877e-06);
   PP_normalized_response_matrix->SetBinContent(743,2.172974e-05);
   PP_normalized_response_matrix->SetBinContent(744,6.017878e-05);
   PP_normalized_response_matrix->SetBinContent(745,0.0004193987);
   PP_normalized_response_matrix->SetBinContent(746,0.008390539);
   PP_normalized_response_matrix->SetBinContent(747,0.2720667);
   PP_normalized_response_matrix->SetBinContent(748,3.636739);
   PP_normalized_response_matrix->SetBinContent(749,9.153407);
   PP_normalized_response_matrix->SetBinContent(750,5.321033);
   PP_normalized_response_matrix->SetBinContent(751,1.196796);
   PP_normalized_response_matrix->SetBinContent(752,0.2081262);
   PP_normalized_response_matrix->SetBinContent(753,0.0762812);
   PP_normalized_response_matrix->SetBinContent(754,0.04627459);
   PP_normalized_response_matrix->SetBinContent(755,0.03598);
   PP_normalized_response_matrix->SetBinContent(756,0.0238505);
   PP_normalized_response_matrix->SetBinContent(757,0.01835512);
   PP_normalized_response_matrix->SetBinContent(758,0.01264441);
   PP_normalized_response_matrix->SetBinContent(759,0.01104893);
   PP_normalized_response_matrix->SetBinContent(760,0.009144334);
   PP_normalized_response_matrix->SetBinContent(761,0.007147268);
   PP_normalized_response_matrix->SetBinContent(762,0.003717467);
   PP_normalized_response_matrix->SetBinContent(763,0.004939015);
   PP_normalized_response_matrix->SetBinContent(768,0.08652755);
   PP_normalized_response_matrix->SetBinContent(776,1.126484e-08);
   PP_normalized_response_matrix->SetBinContent(777,2.643526e-06);
   PP_normalized_response_matrix->SetBinContent(778,5.255735e-06);
   PP_normalized_response_matrix->SetBinContent(779,8.430553e-05);
   PP_normalized_response_matrix->SetBinContent(780,0.0002588355);
   PP_normalized_response_matrix->SetBinContent(781,0.001545551);
   PP_normalized_response_matrix->SetBinContent(782,0.03839256);
   PP_normalized_response_matrix->SetBinContent(783,0.8367935);
   PP_normalized_response_matrix->SetBinContent(784,6.02579);
   PP_normalized_response_matrix->SetBinContent(785,8.53311);
   PP_normalized_response_matrix->SetBinContent(786,3.563057);
   PP_normalized_response_matrix->SetBinContent(787,0.7000852);
   PP_normalized_response_matrix->SetBinContent(788,0.1418274);
   PP_normalized_response_matrix->SetBinContent(789,0.05971662);
   PP_normalized_response_matrix->SetBinContent(790,0.03902222);
   PP_normalized_response_matrix->SetBinContent(791,0.02816227);
   PP_normalized_response_matrix->SetBinContent(792,0.02511928);
   PP_normalized_response_matrix->SetBinContent(793,0.01978793);
   PP_normalized_response_matrix->SetBinContent(794,0.009328548);
   PP_normalized_response_matrix->SetBinContent(795,0.008508764);
   PP_normalized_response_matrix->SetBinContent(796,0.01096776);
   PP_normalized_response_matrix->SetBinContent(797,0.007369184);
   PP_normalized_response_matrix->SetBinContent(798,0.003076598);
   PP_normalized_response_matrix->SetBinContent(810,1.487276e-10);
   PP_normalized_response_matrix->SetBinContent(812,1.642618e-07);
   PP_normalized_response_matrix->SetBinContent(813,7.201829e-06);
   PP_normalized_response_matrix->SetBinContent(814,3.595711e-05);
   PP_normalized_response_matrix->SetBinContent(815,8.304231e-05);
   PP_normalized_response_matrix->SetBinContent(816,0.000405286);
   PP_normalized_response_matrix->SetBinContent(817,0.004478389);
   PP_normalized_response_matrix->SetBinContent(818,0.1380425);
   PP_normalized_response_matrix->SetBinContent(819,2.056175);
   PP_normalized_response_matrix->SetBinContent(820,7.79712);
   PP_normalized_response_matrix->SetBinContent(821,7.002151);
   PP_normalized_response_matrix->SetBinContent(822,2.259773);
   PP_normalized_response_matrix->SetBinContent(823,0.4249042);
   PP_normalized_response_matrix->SetBinContent(824,0.1117189);
   PP_normalized_response_matrix->SetBinContent(825,0.05618964);
   PP_normalized_response_matrix->SetBinContent(826,0.0367269);
   PP_normalized_response_matrix->SetBinContent(827,0.02606021);
   PP_normalized_response_matrix->SetBinContent(828,0.01805861);
   PP_normalized_response_matrix->SetBinContent(829,0.01274764);
   PP_normalized_response_matrix->SetBinContent(830,0.008952383);
   PP_normalized_response_matrix->SetBinContent(831,0.008723716);
   PP_normalized_response_matrix->SetBinContent(832,0.006113701);
   PP_normalized_response_matrix->SetBinContent(833,0.01241554);
   PP_normalized_response_matrix->SetBinContent(834,0.007764817);
   PP_normalized_response_matrix->SetBinContent(835,0.01012536);
   PP_normalized_response_matrix->SetBinContent(846,2.976201e-06);
   PP_normalized_response_matrix->SetBinContent(847,8.222644e-09);
   PP_normalized_response_matrix->SetBinContent(848,1.499788e-06);
   PP_normalized_response_matrix->SetBinContent(849,5.042747e-06);
   PP_normalized_response_matrix->SetBinContent(850,5.664991e-05);
   PP_normalized_response_matrix->SetBinContent(851,0.0005000231);
   PP_normalized_response_matrix->SetBinContent(852,0.0007850822);
   PP_normalized_response_matrix->SetBinContent(853,0.01862464);
   PP_normalized_response_matrix->SetBinContent(854,0.4279118);
   PP_normalized_response_matrix->SetBinContent(855,3.944118);
   PP_normalized_response_matrix->SetBinContent(856,8.447196);
   PP_normalized_response_matrix->SetBinContent(857,5.235152);
   PP_normalized_response_matrix->SetBinContent(858,1.425703);
   PP_normalized_response_matrix->SetBinContent(859,0.2699986);
   PP_normalized_response_matrix->SetBinContent(860,0.08692044);
   PP_normalized_response_matrix->SetBinContent(861,0.0459161);
   PP_normalized_response_matrix->SetBinContent(862,0.03199596);
   PP_normalized_response_matrix->SetBinContent(863,0.02370884);
   PP_normalized_response_matrix->SetBinContent(864,0.01659133);
   PP_normalized_response_matrix->SetBinContent(865,0.01384174);
   PP_normalized_response_matrix->SetBinContent(866,0.009579294);
   PP_normalized_response_matrix->SetBinContent(867,0.009468188);
   PP_normalized_response_matrix->SetBinContent(868,0.008130496);
   PP_normalized_response_matrix->SetBinContent(869,0.01047758);
   PP_normalized_response_matrix->SetBinContent(870,0.005813379);
   PP_normalized_response_matrix->SetBinContent(882,5.526081e-10);
   PP_normalized_response_matrix->SetBinContent(883,2.60647e-07);
   PP_normalized_response_matrix->SetBinContent(884,2.980909e-06);
   PP_normalized_response_matrix->SetBinContent(885,2.164813e-05);
   PP_normalized_response_matrix->SetBinContent(886,7.993206e-05);
   PP_normalized_response_matrix->SetBinContent(887,0.0002036294);
   PP_normalized_response_matrix->SetBinContent(888,0.002994501);
   PP_normalized_response_matrix->SetBinContent(889,0.07070528);
   PP_normalized_response_matrix->SetBinContent(890,1.124936);
   PP_normalized_response_matrix->SetBinContent(891,5.962263);
   PP_normalized_response_matrix->SetBinContent(892,7.881134);
   PP_normalized_response_matrix->SetBinContent(893,3.69437);
   PP_normalized_response_matrix->SetBinContent(894,0.8737391);
   PP_normalized_response_matrix->SetBinContent(895,0.1835381);
   PP_normalized_response_matrix->SetBinContent(896,0.07002833);
   PP_normalized_response_matrix->SetBinContent(897,0.04189791);
   PP_normalized_response_matrix->SetBinContent(898,0.03040824);
   PP_normalized_response_matrix->SetBinContent(899,0.02131172);
   PP_normalized_response_matrix->SetBinContent(900,0.01839368);
   PP_normalized_response_matrix->SetBinContent(901,0.01089857);
   PP_normalized_response_matrix->SetBinContent(902,0.01320434);
   PP_normalized_response_matrix->SetBinContent(903,0.01670417);
   PP_normalized_response_matrix->SetBinContent(905,0.02417928);
   PP_normalized_response_matrix->SetBinContent(918,1.259596e-07);
   PP_normalized_response_matrix->SetBinContent(919,1.632796e-06);
   PP_normalized_response_matrix->SetBinContent(920,7.075782e-06);
   PP_normalized_response_matrix->SetBinContent(921,3.152988e-05);
   PP_normalized_response_matrix->SetBinContent(922,0.0002384948);
   PP_normalized_response_matrix->SetBinContent(923,0.0004037481);
   PP_normalized_response_matrix->SetBinContent(924,0.012098);
   PP_normalized_response_matrix->SetBinContent(925,0.226873);
   PP_normalized_response_matrix->SetBinContent(926,2.392649);
   PP_normalized_response_matrix->SetBinContent(927,7.422378);
   PP_normalized_response_matrix->SetBinContent(928,6.611796);
   PP_normalized_response_matrix->SetBinContent(929,2.455344);
   PP_normalized_response_matrix->SetBinContent(930,0.5308785);
   PP_normalized_response_matrix->SetBinContent(931,0.1367588);
   PP_normalized_response_matrix->SetBinContent(932,0.0625931);
   PP_normalized_response_matrix->SetBinContent(933,0.03530682);
   PP_normalized_response_matrix->SetBinContent(934,0.02198298);
   PP_normalized_response_matrix->SetBinContent(935,0.01270261);
   PP_normalized_response_matrix->SetBinContent(936,0.01377575);
   PP_normalized_response_matrix->SetBinContent(937,0.009082904);
   PP_normalized_response_matrix->SetBinContent(938,0.004869563);
   PP_normalized_response_matrix->SetBinContent(939,0.009836717);
   PP_normalized_response_matrix->SetBinContent(940,0.02776158);
   PP_normalized_response_matrix->SetBinContent(953,9.148785e-08);
   PP_normalized_response_matrix->SetBinContent(954,5.325798e-07);
   PP_normalized_response_matrix->SetBinContent(955,1.111164e-05);
   PP_normalized_response_matrix->SetBinContent(956,7.565182e-06);
   PP_normalized_response_matrix->SetBinContent(957,3.354296e-05);
   PP_normalized_response_matrix->SetBinContent(958,0.0002805516);
   PP_normalized_response_matrix->SetBinContent(959,0.001504364);
   PP_normalized_response_matrix->SetBinContent(960,0.04050358);
   PP_normalized_response_matrix->SetBinContent(961,0.6193336);
   PP_normalized_response_matrix->SetBinContent(962,4.143322);
   PP_normalized_response_matrix->SetBinContent(963,7.790987);
   PP_normalized_response_matrix->SetBinContent(964,5.099669);
   PP_normalized_response_matrix->SetBinContent(965,1.568721);
   PP_normalized_response_matrix->SetBinContent(966,0.339183);
   PP_normalized_response_matrix->SetBinContent(967,0.1048813);
   PP_normalized_response_matrix->SetBinContent(968,0.0540925);
   PP_normalized_response_matrix->SetBinContent(969,0.02957566);
   PP_normalized_response_matrix->SetBinContent(970,0.02368988);
   PP_normalized_response_matrix->SetBinContent(971,0.01911031);
   PP_normalized_response_matrix->SetBinContent(972,0.00699254);
   PP_normalized_response_matrix->SetBinContent(973,0.03267901);
   PP_normalized_response_matrix->SetBinContent(974,0.03665901);
   PP_normalized_response_matrix->SetBinContent(975,0.05550979);
   PP_normalized_response_matrix->SetBinContent(979,0.2813292);
   PP_normalized_response_matrix->SetBinContent(989,1.928266e-07);
   PP_normalized_response_matrix->SetBinContent(990,1.005858e-06);
   PP_normalized_response_matrix->SetBinContent(991,5.710671e-06);
   PP_normalized_response_matrix->SetBinContent(992,2.798487e-05);
   PP_normalized_response_matrix->SetBinContent(993,8.487102e-05);
   PP_normalized_response_matrix->SetBinContent(994,0.0004251112);
   PP_normalized_response_matrix->SetBinContent(995,0.007379424);
   PP_normalized_response_matrix->SetBinContent(996,0.1299108);
   PP_normalized_response_matrix->SetBinContent(997,1.395234);
   PP_normalized_response_matrix->SetBinContent(998,5.856186);
   PP_normalized_response_matrix->SetBinContent(999,7.313844);
   PP_normalized_response_matrix->SetBinContent(1000,3.729925);
   PP_normalized_response_matrix->SetBinContent(1001,1.017767);
   PP_normalized_response_matrix->SetBinContent(1002,0.2306419);
   PP_normalized_response_matrix->SetBinContent(1003,0.08252228);
   PP_normalized_response_matrix->SetBinContent(1004,0.04593214);
   PP_normalized_response_matrix->SetBinContent(1005,0.02101189);
   PP_normalized_response_matrix->SetBinContent(1006,0.01998224);
   PP_normalized_response_matrix->SetBinContent(1007,0.01603663);
   PP_normalized_response_matrix->SetBinContent(1008,0.01838704);
   PP_normalized_response_matrix->SetBinContent(1009,0.03121058);
   PP_normalized_response_matrix->SetBinContent(1021,2.284245e-10);
   PP_normalized_response_matrix->SetBinContent(1023,6.29023e-09);
   PP_normalized_response_matrix->SetBinContent(1024,7.320278e-08);
   PP_normalized_response_matrix->SetBinContent(1025,1.176871e-06);
   PP_normalized_response_matrix->SetBinContent(1026,7.563049e-06);
   PP_normalized_response_matrix->SetBinContent(1027,1.283293e-05);
   PP_normalized_response_matrix->SetBinContent(1028,5.51778e-05);
   PP_normalized_response_matrix->SetBinContent(1029,0.0002452145);
   PP_normalized_response_matrix->SetBinContent(1030,0.0008273607);
   PP_normalized_response_matrix->SetBinContent(1031,0.02497327);
   PP_normalized_response_matrix->SetBinContent(1032,0.3510396);
   PP_normalized_response_matrix->SetBinContent(1033,2.692698);
   PP_normalized_response_matrix->SetBinContent(1034,6.984032);
   PP_normalized_response_matrix->SetBinContent(1035,6.245556);
   PP_normalized_response_matrix->SetBinContent(1036,2.583847);
   PP_normalized_response_matrix->SetBinContent(1037,0.6562796);
   PP_normalized_response_matrix->SetBinContent(1038,0.1704693);
   PP_normalized_response_matrix->SetBinContent(1039,0.05881534);
   PP_normalized_response_matrix->SetBinContent(1040,0.02710284);
   PP_normalized_response_matrix->SetBinContent(1041,0.01749406);
   PP_normalized_response_matrix->SetBinContent(1042,0.02422578);
   PP_normalized_response_matrix->SetBinContent(1043,0.01343523);
   PP_normalized_response_matrix->SetBinContent(1044,0.02246212);
   PP_normalized_response_matrix->SetBinContent(1046,0.01534294);
   PP_normalized_response_matrix->SetBinContent(1057,1.139955e-09);
   PP_normalized_response_matrix->SetBinContent(1058,1.621411e-09);
   PP_normalized_response_matrix->SetBinContent(1059,1.102745e-08);
   PP_normalized_response_matrix->SetBinContent(1060,2.81931e-07);
   PP_normalized_response_matrix->SetBinContent(1061,3.521628e-06);
   PP_normalized_response_matrix->SetBinContent(1062,5.279606e-06);
   PP_normalized_response_matrix->SetBinContent(1063,6.734655e-05);
   PP_normalized_response_matrix->SetBinContent(1064,4.591649e-05);
   PP_normalized_response_matrix->SetBinContent(1065,0.00025925);
   PP_normalized_response_matrix->SetBinContent(1066,0.003770951);
   PP_normalized_response_matrix->SetBinContent(1067,0.07614796);
   PP_normalized_response_matrix->SetBinContent(1068,0.815097);
   PP_normalized_response_matrix->SetBinContent(1069,4.287972);
   PP_normalized_response_matrix->SetBinContent(1070,7.26458);
   PP_normalized_response_matrix->SetBinContent(1071,4.922517);
   PP_normalized_response_matrix->SetBinContent(1072,1.740263);
   PP_normalized_response_matrix->SetBinContent(1073,0.4231319);
   PP_normalized_response_matrix->SetBinContent(1074,0.1255981);
   PP_normalized_response_matrix->SetBinContent(1075,0.05564975);
   PP_normalized_response_matrix->SetBinContent(1076,0.02640535);
   PP_normalized_response_matrix->SetBinContent(1077,0.01897109);
   PP_normalized_response_matrix->SetBinContent(1078,0.01462853);
   PP_normalized_response_matrix->SetBinContent(1079,0.0111706);
   PP_normalized_response_matrix->SetBinContent(1080,0.03203873);
   PP_normalized_response_matrix->SetBinContent(1094,3.542658e-09);
   PP_normalized_response_matrix->SetBinContent(1095,3.21467e-06);
   PP_normalized_response_matrix->SetBinContent(1096,6.537078e-07);
   PP_normalized_response_matrix->SetBinContent(1097,1.436481e-06);
   PP_normalized_response_matrix->SetBinContent(1098,1.384693e-05);
   PP_normalized_response_matrix->SetBinContent(1099,4.976155e-05);
   PP_normalized_response_matrix->SetBinContent(1100,9.363446e-05);
   PP_normalized_response_matrix->SetBinContent(1101,0.0006214273);
   PP_normalized_response_matrix->SetBinContent(1102,0.01471036);
   PP_normalized_response_matrix->SetBinContent(1103,0.2081939);
   PP_normalized_response_matrix->SetBinContent(1104,1.681078);
   PP_normalized_response_matrix->SetBinContent(1105,5.760835);
   PP_normalized_response_matrix->SetBinContent(1106,6.856256);
   PP_normalized_response_matrix->SetBinContent(1107,3.706152);
   PP_normalized_response_matrix->SetBinContent(1108,1.155966);
   PP_normalized_response_matrix->SetBinContent(1109,0.2902736);
   PP_normalized_response_matrix->SetBinContent(1110,0.08885801);
   PP_normalized_response_matrix->SetBinContent(1111,0.03873277);
   PP_normalized_response_matrix->SetBinContent(1112,0.02891081);
   PP_normalized_response_matrix->SetBinContent(1113,0.01843292);
   PP_normalized_response_matrix->SetBinContent(1114,0.02110565);
   PP_normalized_response_matrix->SetBinContent(1115,0.006501908);
   PP_normalized_response_matrix->SetBinContent(1116,0.01224358);
   PP_normalized_response_matrix->SetBinContent(1117,0.0874693);
   PP_normalized_response_matrix->SetBinContent(1130,3.460586e-08);
   PP_normalized_response_matrix->SetBinContent(1131,2.326173e-07);
   PP_normalized_response_matrix->SetBinContent(1132,3.824644e-05);
   PP_normalized_response_matrix->SetBinContent(1133,9.918518e-06);
   PP_normalized_response_matrix->SetBinContent(1134,5.012013e-05);
   PP_normalized_response_matrix->SetBinContent(1135,0.0001098222);
   PP_normalized_response_matrix->SetBinContent(1136,0.000200518);
   PP_normalized_response_matrix->SetBinContent(1137,0.002753532);
   PP_normalized_response_matrix->SetBinContent(1138,0.04621204);
   PP_normalized_response_matrix->SetBinContent(1139,0.5015566);
   PP_normalized_response_matrix->SetBinContent(1140,2.948685);
   PP_normalized_response_matrix->SetBinContent(1141,6.656031);
   PP_normalized_response_matrix->SetBinContent(1142,5.915503);
   PP_normalized_response_matrix->SetBinContent(1143,2.63884);
   PP_normalized_response_matrix->SetBinContent(1144,0.7510256);
   PP_normalized_response_matrix->SetBinContent(1145,0.1792802);
   PP_normalized_response_matrix->SetBinContent(1146,0.06995903);
   PP_normalized_response_matrix->SetBinContent(1147,0.03878386);
   PP_normalized_response_matrix->SetBinContent(1148,0.01461385);
   PP_normalized_response_matrix->SetBinContent(1149,0.01562126);
   PP_normalized_response_matrix->SetBinContent(1154,1.670557e-17);
   PP_normalized_response_matrix->SetBinContent(1167,1.333779e-06);
   PP_normalized_response_matrix->SetBinContent(1168,2.931344e-06);
   PP_normalized_response_matrix->SetBinContent(1169,6.499955e-06);
   PP_normalized_response_matrix->SetBinContent(1170,4.114781e-05);
   PP_normalized_response_matrix->SetBinContent(1171,0.0001106624);
   PP_normalized_response_matrix->SetBinContent(1172,0.001090749);
   PP_normalized_response_matrix->SetBinContent(1173,0.008989335);
   PP_normalized_response_matrix->SetBinContent(1174,0.1236686);
   PP_normalized_response_matrix->SetBinContent(1175,1.024017);
   PP_normalized_response_matrix->SetBinContent(1176,4.367281);
   PP_normalized_response_matrix->SetBinContent(1177,6.804062);
   PP_normalized_response_matrix->SetBinContent(1178,4.771276);
   PP_normalized_response_matrix->SetBinContent(1179,1.859219);
   PP_normalized_response_matrix->SetBinContent(1180,0.4756709);
   PP_normalized_response_matrix->SetBinContent(1181,0.1345146);
   PP_normalized_response_matrix->SetBinContent(1182,0.05396311);
   PP_normalized_response_matrix->SetBinContent(1183,0.04481318);
   PP_normalized_response_matrix->SetBinContent(1184,0.02394598);
   PP_normalized_response_matrix->SetBinContent(1186,0.04915048);
   PP_normalized_response_matrix->SetBinContent(1200,2.534553e-08);
   PP_normalized_response_matrix->SetBinContent(1201,9.560706e-08);
   PP_normalized_response_matrix->SetBinContent(1202,2.353262e-07);
   PP_normalized_response_matrix->SetBinContent(1203,6.666417e-06);
   PP_normalized_response_matrix->SetBinContent(1204,6.109292e-05);
   PP_normalized_response_matrix->SetBinContent(1205,2.11971e-05);
   PP_normalized_response_matrix->SetBinContent(1206,2.379554e-05);
   PP_normalized_response_matrix->SetBinContent(1207,0.0001760061);
   PP_normalized_response_matrix->SetBinContent(1208,0.001719865);
   PP_normalized_response_matrix->SetBinContent(1209,0.02968675);
   PP_normalized_response_matrix->SetBinContent(1210,0.2990861);
   PP_normalized_response_matrix->SetBinContent(1211,1.923039);
   PP_normalized_response_matrix->SetBinContent(1212,5.619286);
   PP_normalized_response_matrix->SetBinContent(1213,6.383974);
   PP_normalized_response_matrix->SetBinContent(1214,3.707619);
   PP_normalized_response_matrix->SetBinContent(1215,1.280464);
   PP_normalized_response_matrix->SetBinContent(1216,0.2832607);
   PP_normalized_response_matrix->SetBinContent(1217,0.0779796);
   PP_normalized_response_matrix->SetBinContent(1218,0.0476097);
   PP_normalized_response_matrix->SetBinContent(1219,0.04927205);
   PP_normalized_response_matrix->SetBinContent(1220,0.03067173);
   PP_normalized_response_matrix->SetBinContent(1221,0.04150034);
   PP_normalized_response_matrix->SetBinContent(1222,0.1237098);
   PP_normalized_response_matrix->SetBinContent(1237,7.429206e-08);
   PP_normalized_response_matrix->SetBinContent(1238,3.652022e-06);
   PP_normalized_response_matrix->SetBinContent(1239,2.858418e-06);
   PP_normalized_response_matrix->SetBinContent(1240,3.273854e-05);
   PP_normalized_response_matrix->SetBinContent(1241,7.393732e-06);
   PP_normalized_response_matrix->SetBinContent(1242,7.854927e-05);
   PP_normalized_response_matrix->SetBinContent(1243,0.0002954498);
   PP_normalized_response_matrix->SetBinContent(1244,0.005743825);
   PP_normalized_response_matrix->SetBinContent(1245,0.08261617);
   PP_normalized_response_matrix->SetBinContent(1246,0.6468427);
   PP_normalized_response_matrix->SetBinContent(1247,3.140133);
   PP_normalized_response_matrix->SetBinContent(1248,6.28993);
   PP_normalized_response_matrix->SetBinContent(1249,5.604976);
   PP_normalized_response_matrix->SetBinContent(1250,2.682364);
   PP_normalized_response_matrix->SetBinContent(1251,0.7991898);
   PP_normalized_response_matrix->SetBinContent(1252,0.1810513);
   PP_normalized_response_matrix->SetBinContent(1253,0.07286995);
   PP_normalized_response_matrix->SetBinContent(1254,0.03874166);
   PP_normalized_response_matrix->SetBinContent(1271,3.178794e-08);
   PP_normalized_response_matrix->SetBinContent(1272,4.351608e-08);
   PP_normalized_response_matrix->SetBinContent(1273,5.936211e-07);
   PP_normalized_response_matrix->SetBinContent(1274,1.779536e-05);
   PP_normalized_response_matrix->SetBinContent(1275,1.958632e-05);
   PP_normalized_response_matrix->SetBinContent(1276,7.767155e-05);
   PP_normalized_response_matrix->SetBinContent(1277,2.922711e-05);
   PP_normalized_response_matrix->SetBinContent(1278,0.0001312943);
   PP_normalized_response_matrix->SetBinContent(1279,0.0008412212);
   PP_normalized_response_matrix->SetBinContent(1280,0.01860093);
   PP_normalized_response_matrix->SetBinContent(1281,0.1900825);
   PP_normalized_response_matrix->SetBinContent(1282,1.241244);
   PP_normalized_response_matrix->SetBinContent(1283,4.449197);
   PP_normalized_response_matrix->SetBinContent(1284,6.344403);
   PP_normalized_response_matrix->SetBinContent(1285,4.609035);
   PP_normalized_response_matrix->SetBinContent(1286,1.961088);
   PP_normalized_response_matrix->SetBinContent(1287,0.5179396);
   PP_normalized_response_matrix->SetBinContent(1288,0.1480968);
   PP_normalized_response_matrix->SetBinContent(1289,0.04337107);
   PP_normalized_response_matrix->SetBinContent(1290,0.03373763);
   PP_normalized_response_matrix->SetBinContent(1307,1.686077e-07);
   PP_normalized_response_matrix->SetBinContent(1308,1.70578e-07);
   PP_normalized_response_matrix->SetBinContent(1310,1.463803e-06);
   PP_normalized_response_matrix->SetBinContent(1311,8.6728e-06);
   PP_normalized_response_matrix->SetBinContent(1312,1.557612e-05);
   PP_normalized_response_matrix->SetBinContent(1313,0.0001102857);
   PP_normalized_response_matrix->SetBinContent(1314,0.0003576991);
   PP_normalized_response_matrix->SetBinContent(1315,0.003765645);
   PP_normalized_response_matrix->SetBinContent(1316,0.05185823);
   PP_normalized_response_matrix->SetBinContent(1317,0.398871);
   PP_normalized_response_matrix->SetBinContent(1318,2.191314);
   PP_normalized_response_matrix->SetBinContent(1319,5.427976);
   PP_normalized_response_matrix->SetBinContent(1320,5.986187);
   PP_normalized_response_matrix->SetBinContent(1321,3.701188);
   PP_normalized_response_matrix->SetBinContent(1322,1.371317);
   PP_normalized_response_matrix->SetBinContent(1323,0.2883313);
   PP_normalized_response_matrix->SetBinContent(1324,0.09083586);
   PP_normalized_response_matrix->SetBinContent(1325,0.06556684);
   PP_normalized_response_matrix->SetBinContent(1327,0.1330731);
   PP_normalized_response_matrix->SetBinContent(1343,2.066042e-07);
   PP_normalized_response_matrix->SetBinContent(1345,1.099929e-06);
   PP_normalized_response_matrix->SetBinContent(1346,3.654618e-06);
   PP_normalized_response_matrix->SetBinContent(1347,2.176604e-05);
   PP_normalized_response_matrix->SetBinContent(1348,9.240658e-05);
   PP_normalized_response_matrix->SetBinContent(1349,0.000100833);
   PP_normalized_response_matrix->SetBinContent(1350,0.0007577941);
   PP_normalized_response_matrix->SetBinContent(1351,0.01168475);
   PP_normalized_response_matrix->SetBinContent(1352,0.124066);
   PP_normalized_response_matrix->SetBinContent(1353,0.8174041);
   PP_normalized_response_matrix->SetBinContent(1354,3.355062);
   PP_normalized_response_matrix->SetBinContent(1355,6.038602);
   PP_normalized_response_matrix->SetBinContent(1356,5.268941);
   PP_normalized_response_matrix->SetBinContent(1357,2.623093);
   PP_normalized_response_matrix->SetBinContent(1358,0.8990516);
   PP_normalized_response_matrix->SetBinContent(1359,0.2380829);
   PP_normalized_response_matrix->SetBinContent(1360,0.05416522);
   PP_normalized_response_matrix->SetBinContent(1361,0.03004011);
   PP_normalized_response_matrix->SetBinContent(1381,5.549397e-06);
   PP_normalized_response_matrix->SetBinContent(1382,2.014374e-05);
   PP_normalized_response_matrix->SetBinContent(1383,2.863835e-05);
   PP_normalized_response_matrix->SetBinContent(1384,7.78531e-05);
   PP_normalized_response_matrix->SetBinContent(1385,0.0001564847);
   PP_normalized_response_matrix->SetBinContent(1386,0.002167036);
   PP_normalized_response_matrix->SetBinContent(1387,0.03026431);
   PP_normalized_response_matrix->SetBinContent(1388,0.2645921);
   PP_normalized_response_matrix->SetBinContent(1389,1.46023);
   PP_normalized_response_matrix->SetBinContent(1390,4.484613);
   PP_normalized_response_matrix->SetBinContent(1391,6.141267);
   PP_normalized_response_matrix->SetBinContent(1392,4.499816);
   PP_normalized_response_matrix->SetBinContent(1393,1.929556);
   PP_normalized_response_matrix->SetBinContent(1394,0.5091156);
   PP_normalized_response_matrix->SetBinContent(1395,0.146321);
   PP_normalized_response_matrix->SetBinContent(1396,0.1135541);
   PP_normalized_response_matrix->SetBinContent(1397,0.2332251);
   PP_normalized_response_matrix->SetBinContent(1414,1.175393e-06);
   PP_normalized_response_matrix->SetBinContent(1415,5.122867e-07);
   PP_normalized_response_matrix->SetBinContent(1417,6.733261e-06);
   PP_normalized_response_matrix->SetBinContent(1418,7.01786e-06);
   PP_normalized_response_matrix->SetBinContent(1419,6.064871e-05);
   PP_normalized_response_matrix->SetBinContent(1420,0.0001301272);
   PP_normalized_response_matrix->SetBinContent(1421,0.000494751);
   PP_normalized_response_matrix->SetBinContent(1422,0.006052038);
   PP_normalized_response_matrix->SetBinContent(1423,0.08598514);
   PP_normalized_response_matrix->SetBinContent(1424,0.5573971);
   PP_normalized_response_matrix->SetBinContent(1425,2.455715);
   PP_normalized_response_matrix->SetBinContent(1426,5.295561);
   PP_normalized_response_matrix->SetBinContent(1427,5.788698);
   PP_normalized_response_matrix->SetBinContent(1428,3.581418);
   PP_normalized_response_matrix->SetBinContent(1429,1.198506);
   PP_normalized_response_matrix->SetBinContent(1430,0.479064);
   PP_normalized_response_matrix->SetBinContent(1431,0.2216364);
   PP_normalized_response_matrix->SetBinContent(1432,0.1288169);
   PP_normalized_response_matrix->SetBinContent(1434,1.649092e-17);
   PP_normalized_response_matrix->SetBinContent(1453,2.329739e-05);
   PP_normalized_response_matrix->SetBinContent(1454,2.862453e-05);
   PP_normalized_response_matrix->SetBinContent(1455,3.113741e-05);
   PP_normalized_response_matrix->SetBinContent(1456,8.032445e-05);
   PP_normalized_response_matrix->SetBinContent(1457,0.002320391);
   PP_normalized_response_matrix->SetBinContent(1458,0.02154597);
   PP_normalized_response_matrix->SetBinContent(1459,0.1792497);
   PP_normalized_response_matrix->SetBinContent(1460,0.9788987);
   PP_normalized_response_matrix->SetBinContent(1461,3.477308);
   PP_normalized_response_matrix->SetBinContent(1462,5.809897);
   PP_normalized_response_matrix->SetBinContent(1463,5.097492);
   PP_normalized_response_matrix->SetBinContent(1464,2.793839);
   PP_normalized_response_matrix->SetBinContent(1465,1.074642);
   PP_normalized_response_matrix->SetBinContent(1466,0.242238);
   PP_normalized_response_matrix->SetBinContent(1467,0.1528497);
   PP_normalized_response_matrix->SetBinContent(1468,0.3768831);
   PP_normalized_response_matrix->SetBinContent(1484,1.007722e-05);
   PP_normalized_response_matrix->SetBinContent(1487,5.123511e-06);
   PP_normalized_response_matrix->SetBinContent(1488,1.325848e-05);
   PP_normalized_response_matrix->SetBinContent(1489,3.434996e-05);
   PP_normalized_response_matrix->SetBinContent(1490,0.0001291135);
   PP_normalized_response_matrix->SetBinContent(1491,0.000224966);
   PP_normalized_response_matrix->SetBinContent(1492,0.0002914432);
   PP_normalized_response_matrix->SetBinContent(1493,0.00238638);
   PP_normalized_response_matrix->SetBinContent(1494,0.04714797);
   PP_normalized_response_matrix->SetBinContent(1495,0.3558558);
   PP_normalized_response_matrix->SetBinContent(1496,1.663203);
   PP_normalized_response_matrix->SetBinContent(1497,4.396075);
   PP_normalized_response_matrix->SetBinContent(1498,5.99678);
   PP_normalized_response_matrix->SetBinContent(1499,4.154377);
   PP_normalized_response_matrix->SetBinContent(1500,1.929027);
   PP_normalized_response_matrix->SetBinContent(1501,1.066208);
   PP_normalized_response_matrix->SetBinContent(1502,0.227798);
   PP_normalized_response_matrix->SetBinContent(1503,0.2819855);
   PP_normalized_response_matrix->SetBinContent(1504,1.667042e-17);
   PP_normalized_response_matrix->SetBinContent(1523,1.88999e-06);
   PP_normalized_response_matrix->SetBinContent(1524,1.073736e-05);
   PP_normalized_response_matrix->SetBinContent(1525,8.497819e-05);
   PP_normalized_response_matrix->SetBinContent(1526,0.0002110715);
   PP_normalized_response_matrix->SetBinContent(1527,0.0001184304);
   PP_normalized_response_matrix->SetBinContent(1528,0.001852491);
   PP_normalized_response_matrix->SetBinContent(1529,0.01003236);
   PP_normalized_response_matrix->SetBinContent(1530,0.0991667);
   PP_normalized_response_matrix->SetBinContent(1531,0.6607162);
   PP_normalized_response_matrix->SetBinContent(1532,2.676051);
   PP_normalized_response_matrix->SetBinContent(1533,5.282802);
   PP_normalized_response_matrix->SetBinContent(1534,5.724627);
   PP_normalized_response_matrix->SetBinContent(1535,3.458165);
   PP_normalized_response_matrix->SetBinContent(1536,1.394607);
   PP_normalized_response_matrix->SetBinContent(1537,0.5865493);
   PP_normalized_response_matrix->SetBinContent(1539,4.211517e-17);
   PP_normalized_response_matrix->SetBinContent(1555,2.292466e-05);
   PP_normalized_response_matrix->SetBinContent(1560,5.882439e-05);
   PP_normalized_response_matrix->SetBinContent(1561,5.03756e-05);
   PP_normalized_response_matrix->SetBinContent(1562,8.093489e-05);
   PP_normalized_response_matrix->SetBinContent(1563,0.0008302203);
   PP_normalized_response_matrix->SetBinContent(1564,0.002800883);
   PP_normalized_response_matrix->SetBinContent(1565,0.02480773);
   PP_normalized_response_matrix->SetBinContent(1566,0.2270167);
   PP_normalized_response_matrix->SetBinContent(1567,1.168775);
   PP_normalized_response_matrix->SetBinContent(1568,3.377159);
   PP_normalized_response_matrix->SetBinContent(1569,5.853576);
   PP_normalized_response_matrix->SetBinContent(1570,4.665923);
   PP_normalized_response_matrix->SetBinContent(1571,2.817551);
   PP_normalized_response_matrix->SetBinContent(1572,0.704259);
   PP_normalized_response_matrix->SetBinContent(1573,0.8586326);
   PP_normalized_response_matrix->SetBinContent(1592,8.225628e-06);
   PP_normalized_response_matrix->SetBinContent(1595,7.660236e-06);
   PP_normalized_response_matrix->SetBinContent(1597,0.0001098187);
   PP_normalized_response_matrix->SetBinContent(1598,7.443623e-05);
   PP_normalized_response_matrix->SetBinContent(1599,0.001163142);
   PP_normalized_response_matrix->SetBinContent(1600,0.009580512);
   PP_normalized_response_matrix->SetBinContent(1601,0.07447343);
   PP_normalized_response_matrix->SetBinContent(1602,0.4291957);
   PP_normalized_response_matrix->SetBinContent(1603,1.884152);
   PP_normalized_response_matrix->SetBinContent(1604,4.517822);
   PP_normalized_response_matrix->SetBinContent(1605,5.678844);
   PP_normalized_response_matrix->SetBinContent(1606,3.731186);
   PP_normalized_response_matrix->SetBinContent(1607,2.390443);
   PP_normalized_response_matrix->SetBinContent(1608,0.8960815);
   PP_normalized_response_matrix->SetBinContent(1609,0.3902951);
   PP_normalized_response_matrix->SetBinContent(1630,2.497994e-05);
   PP_normalized_response_matrix->SetBinContent(1633,0.0001412819);
   PP_normalized_response_matrix->SetBinContent(1634,0.0002705361);
   PP_normalized_response_matrix->SetBinContent(1635,0.003801813);
   PP_normalized_response_matrix->SetBinContent(1636,0.02139248);
   PP_normalized_response_matrix->SetBinContent(1637,0.1356573);
   PP_normalized_response_matrix->SetBinContent(1638,0.8013191);
   PP_normalized_response_matrix->SetBinContent(1639,2.637132);
   PP_normalized_response_matrix->SetBinContent(1640,5.403117);
   PP_normalized_response_matrix->SetBinContent(1641,6.576743);
   PP_normalized_response_matrix->SetBinContent(1642,2.762318);
   PP_normalized_response_matrix->SetBinContent(1643,1.058712);
   PP_normalized_response_matrix->SetBinContent(1644,3.395624e-17);
   PP_normalized_response_matrix->SetBinContent(1666,3.557027e-05);
   PP_normalized_response_matrix->SetBinContent(1670,0.0002781031);
   PP_normalized_response_matrix->SetBinContent(1671,0.003589947);
   PP_normalized_response_matrix->SetBinContent(1672,0.03955982);
   PP_normalized_response_matrix->SetBinContent(1673,0.2304602);
   PP_normalized_response_matrix->SetBinContent(1674,1.127081);
   PP_normalized_response_matrix->SetBinContent(1675,3.508829);
   PP_normalized_response_matrix->SetBinContent(1676,4.858212);
   PP_normalized_response_matrix->SetBinContent(1677,5.150238);
   PP_normalized_response_matrix->SetBinContent(1678,3.944306);
   PP_normalized_response_matrix->SetBinContent(1679,0.4382437);
   PP_normalized_response_matrix->SetBinContent(1698,3.133261e-05);
   PP_normalized_response_matrix->SetBinContent(1704,0.0001618854);
   PP_normalized_response_matrix->SetBinContent(1706,0.004026454);
   PP_normalized_response_matrix->SetBinContent(1707,0.01339111);
   PP_normalized_response_matrix->SetBinContent(1708,0.07400212);
   PP_normalized_response_matrix->SetBinContent(1709,0.4997026);
   PP_normalized_response_matrix->SetBinContent(1710,2.080351);
   PP_normalized_response_matrix->SetBinContent(1711,4.539289);
   PP_normalized_response_matrix->SetBinContent(1712,7.064499);
   PP_normalized_response_matrix->SetBinContent(1713,3.843067);
   PP_normalized_response_matrix->SetBinContent(1714,0.7521591);
   PP_normalized_response_matrix->SetBinContent(1734,5.143619e-06);
   PP_normalized_response_matrix->SetBinContent(1740,0.0002590114);
   PP_normalized_response_matrix->SetBinContent(1741,0.0004465096);
   PP_normalized_response_matrix->SetBinContent(1742,0.008374896);
   PP_normalized_response_matrix->SetBinContent(1743,0.02844382);
   PP_normalized_response_matrix->SetBinContent(1744,0.1881206);
   PP_normalized_response_matrix->SetBinContent(1745,0.8844412);
   PP_normalized_response_matrix->SetBinContent(1746,3.08128);
   PP_normalized_response_matrix->SetBinContent(1747,5.279227);
   PP_normalized_response_matrix->SetBinContent(1748,11.20957);
   PP_normalized_response_matrix->SetBinContent(1749,1);
   PP_normalized_response_matrix->SetBinContent(1766,4.517283e-06);
   PP_normalized_response_matrix->SetBinContent(1768,5.778099e-06);
   PP_normalized_response_matrix->SetBinContent(1775,0.0003790231);
   PP_normalized_response_matrix->SetBinContent(1777,0.001462663);
   PP_normalized_response_matrix->SetBinContent(1778,0.01107194);
   PP_normalized_response_matrix->SetBinContent(1779,0.129536);
   PP_normalized_response_matrix->SetBinContent(1780,0.3452047);
   PP_normalized_response_matrix->SetBinContent(1781,1.209217);
   PP_normalized_response_matrix->SetBinContent(1782,4.975524);
   PP_normalized_response_matrix->SetBinContent(1783,6.44423);
   PP_normalized_response_matrix->SetBinContent(1784,1.778184);
   PP_normalized_response_matrix->SetBinContent(1802,1.616222e-16);
   PP_normalized_response_matrix->SetBinContent(1803,4.612073e-16);
   PP_normalized_response_matrix->SetBinContent(1804,1.866818e-16);
   PP_normalized_response_matrix->SetBinContent(1805,4.407221e-17);
   PP_normalized_response_matrix->SetBinContent(1806,6.570654e-17);
   PP_normalized_response_matrix->SetBinContent(1807,4.392074e-17);
   PP_normalized_response_matrix->SetBinContent(1808,1.096108e-16);
   PP_normalized_response_matrix->SetBinContent(1811,3.326841e-17);
   PP_normalized_response_matrix->SetBinContent(1812,1.661026e-17);
   PP_normalized_response_matrix->SetBinContent(1813,3.551971e-17);
   PP_normalized_response_matrix->SetBinContent(1814,3.552655e-16);
   PP_normalized_response_matrix->SetBinContent(1815,6.400617e-16);
   PP_normalized_response_matrix->SetBinContent(1816,1.383795e-15);
   PP_normalized_response_matrix->SetBinContent(1817,2.134954e-15);
   PP_normalized_response_matrix->SetBinContent(1818,2.148177e-15);
   PP_normalized_response_matrix->SetBinContent(1819,3.500109e-15);
   PP_normalized_response_matrix->SetBinError(36,0.05498296);
   PP_normalized_response_matrix->SetBinError(37,0.0008278602);
   PP_normalized_response_matrix->SetBinError(38,9.20154e-05);
   PP_normalized_response_matrix->SetBinError(39,6.755985e-05);
   PP_normalized_response_matrix->SetBinError(40,2.58682e-05);
   PP_normalized_response_matrix->SetBinError(41,3.593662e-05);
   PP_normalized_response_matrix->SetBinError(42,1.398689e-05);
   PP_normalized_response_matrix->SetBinError(43,6.816776e-06);
   PP_normalized_response_matrix->SetBinError(44,7.353523e-06);
   PP_normalized_response_matrix->SetBinError(45,4.481679e-06);
   PP_normalized_response_matrix->SetBinError(46,5.017262e-06);
   PP_normalized_response_matrix->SetBinError(47,5.422351e-08);
   PP_normalized_response_matrix->SetBinError(50,9.012737e-06);
   PP_normalized_response_matrix->SetBinError(51,4.010659e-06);
   PP_normalized_response_matrix->SetBinError(56,1.144086e-05);
   PP_normalized_response_matrix->SetBinError(71,0.02981603);
   PP_normalized_response_matrix->SetBinError(72,0.01958046);
   PP_normalized_response_matrix->SetBinError(73,0.001214963);
   PP_normalized_response_matrix->SetBinError(74,0.000369136);
   PP_normalized_response_matrix->SetBinError(75,0.000401725);
   PP_normalized_response_matrix->SetBinError(76,6.657276e-05);
   PP_normalized_response_matrix->SetBinError(77,7.404175e-05);
   PP_normalized_response_matrix->SetBinError(78,3.020345e-05);
   PP_normalized_response_matrix->SetBinError(79,3.651319e-05);
   PP_normalized_response_matrix->SetBinError(80,1.950707e-05);
   PP_normalized_response_matrix->SetBinError(81,2.23422e-05);
   PP_normalized_response_matrix->SetBinError(82,2.955776e-05);
   PP_normalized_response_matrix->SetBinError(83,7.529096e-06);
   PP_normalized_response_matrix->SetBinError(84,1.233366e-05);
   PP_normalized_response_matrix->SetBinError(85,2.56105e-06);
   PP_normalized_response_matrix->SetBinError(86,2.24495e-05);
   PP_normalized_response_matrix->SetBinError(87,7.738693e-06);
   PP_normalized_response_matrix->SetBinError(88,1.376688e-05);
   PP_normalized_response_matrix->SetBinError(90,7.032587e-06);
   PP_normalized_response_matrix->SetBinError(91,5.488512e-05);
   PP_normalized_response_matrix->SetBinError(94,6.986333e-05);
   PP_normalized_response_matrix->SetBinError(97,0.0008149534);
   PP_normalized_response_matrix->SetBinError(106,0.004131825);
   PP_normalized_response_matrix->SetBinError(107,0.02416021);
   PP_normalized_response_matrix->SetBinError(108,0.00896587);
   PP_normalized_response_matrix->SetBinError(109,0.001329812);
   PP_normalized_response_matrix->SetBinError(110,0.00048556);
   PP_normalized_response_matrix->SetBinError(111,0.0003690808);
   PP_normalized_response_matrix->SetBinError(112,0.00013845);
   PP_normalized_response_matrix->SetBinError(113,0.0001050753);
   PP_normalized_response_matrix->SetBinError(114,7.735261e-05);
   PP_normalized_response_matrix->SetBinError(115,0.000110858);
   PP_normalized_response_matrix->SetBinError(116,3.798791e-05);
   PP_normalized_response_matrix->SetBinError(117,3.637322e-05);
   PP_normalized_response_matrix->SetBinError(118,0.0001152504);
   PP_normalized_response_matrix->SetBinError(119,4.294761e-05);
   PP_normalized_response_matrix->SetBinError(120,3.446159e-05);
   PP_normalized_response_matrix->SetBinError(121,5.754964e-05);
   PP_normalized_response_matrix->SetBinError(122,6.981758e-05);
   PP_normalized_response_matrix->SetBinError(123,1.164679e-05);
   PP_normalized_response_matrix->SetBinError(124,3.176281e-06);
   PP_normalized_response_matrix->SetBinError(125,1.300114e-05);
   PP_normalized_response_matrix->SetBinError(126,3.104745e-05);
   PP_normalized_response_matrix->SetBinError(127,2.016967e-05);
   PP_normalized_response_matrix->SetBinError(141,3.953592e-05);
   PP_normalized_response_matrix->SetBinError(142,0.008223903);
   PP_normalized_response_matrix->SetBinError(143,0.02131468);
   PP_normalized_response_matrix->SetBinError(144,0.004834692);
   PP_normalized_response_matrix->SetBinError(145,0.001614369);
   PP_normalized_response_matrix->SetBinError(146,0.00109207);
   PP_normalized_response_matrix->SetBinError(147,0.0002933977);
   PP_normalized_response_matrix->SetBinError(148,0.0002332925);
   PP_normalized_response_matrix->SetBinError(149,0.0001481292);
   PP_normalized_response_matrix->SetBinError(150,0.0001139548);
   PP_normalized_response_matrix->SetBinError(151,6.848734e-05);
   PP_normalized_response_matrix->SetBinError(152,9.783243e-05);
   PP_normalized_response_matrix->SetBinError(153,9.050405e-05);
   PP_normalized_response_matrix->SetBinError(154,3.520231e-05);
   PP_normalized_response_matrix->SetBinError(155,6.442975e-05);
   PP_normalized_response_matrix->SetBinError(156,2.949234e-05);
   PP_normalized_response_matrix->SetBinError(157,4.395046e-05);
   PP_normalized_response_matrix->SetBinError(158,5.617092e-05);
   PP_normalized_response_matrix->SetBinError(159,6.665461e-05);
   PP_normalized_response_matrix->SetBinError(160,2.937684e-05);
   PP_normalized_response_matrix->SetBinError(161,2.970276e-05);
   PP_normalized_response_matrix->SetBinError(162,4.152564e-05);
   PP_normalized_response_matrix->SetBinError(176,1.902769e-06);
   PP_normalized_response_matrix->SetBinError(177,0.0005718017);
   PP_normalized_response_matrix->SetBinError(178,0.01625788);
   PP_normalized_response_matrix->SetBinError(179,0.0169928);
   PP_normalized_response_matrix->SetBinError(180,0.002922047);
   PP_normalized_response_matrix->SetBinError(181,0.001184017);
   PP_normalized_response_matrix->SetBinError(182,0.0007510484);
   PP_normalized_response_matrix->SetBinError(183,0.0005464586);
   PP_normalized_response_matrix->SetBinError(184,0.001448064);
   PP_normalized_response_matrix->SetBinError(185,0.0001826774);
   PP_normalized_response_matrix->SetBinError(186,0.0001228781);
   PP_normalized_response_matrix->SetBinError(187,0.0001010395);
   PP_normalized_response_matrix->SetBinError(188,7.814624e-05);
   PP_normalized_response_matrix->SetBinError(189,0.0001330224);
   PP_normalized_response_matrix->SetBinError(190,0.0001019043);
   PP_normalized_response_matrix->SetBinError(191,5.096954e-05);
   PP_normalized_response_matrix->SetBinError(192,0.00012305);
   PP_normalized_response_matrix->SetBinError(193,4.1353e-05);
   PP_normalized_response_matrix->SetBinError(194,2.882287e-05);
   PP_normalized_response_matrix->SetBinError(195,3.681831e-05);
   PP_normalized_response_matrix->SetBinError(196,0.000104623);
   PP_normalized_response_matrix->SetBinError(197,6.965786e-05);
   PP_normalized_response_matrix->SetBinError(211,1.053874e-07);
   PP_normalized_response_matrix->SetBinError(212,2.07734e-05);
   PP_normalized_response_matrix->SetBinError(213,0.004176174);
   PP_normalized_response_matrix->SetBinError(214,0.02172753);
   PP_normalized_response_matrix->SetBinError(215,0.01205833);
   PP_normalized_response_matrix->SetBinError(216,0.002524287);
   PP_normalized_response_matrix->SetBinError(217,0.001171815);
   PP_normalized_response_matrix->SetBinError(218,0.0008840839);
   PP_normalized_response_matrix->SetBinError(219,0.0004893341);
   PP_normalized_response_matrix->SetBinError(220,0.0002141035);
   PP_normalized_response_matrix->SetBinError(221,0.0001782489);
   PP_normalized_response_matrix->SetBinError(222,0.0001905258);
   PP_normalized_response_matrix->SetBinError(223,0.0002792556);
   PP_normalized_response_matrix->SetBinError(224,0.0002039346);
   PP_normalized_response_matrix->SetBinError(225,7.980238e-05);
   PP_normalized_response_matrix->SetBinError(226,0.0001021726);
   PP_normalized_response_matrix->SetBinError(227,7.923161e-05);
   PP_normalized_response_matrix->SetBinError(228,6.231497e-05);
   PP_normalized_response_matrix->SetBinError(229,0.0002714224);
   PP_normalized_response_matrix->SetBinError(230,7.329917e-05);
   PP_normalized_response_matrix->SetBinError(231,0.0001286844);
   PP_normalized_response_matrix->SetBinError(232,0.0001759068);
   PP_normalized_response_matrix->SetBinError(233,0.0001114379);
   PP_normalized_response_matrix->SetBinError(234,7.74237e-05);
   PP_normalized_response_matrix->SetBinError(236,0.0006893892);
   PP_normalized_response_matrix->SetBinError(246,3.469913e-08);
   PP_normalized_response_matrix->SetBinError(247,4.59995e-05);
   PP_normalized_response_matrix->SetBinError(248,0.0003578926);
   PP_normalized_response_matrix->SetBinError(249,0.01146646);
   PP_normalized_response_matrix->SetBinError(250,0.02141823);
   PP_normalized_response_matrix->SetBinError(251,0.007364299);
   PP_normalized_response_matrix->SetBinError(252,0.002391043);
   PP_normalized_response_matrix->SetBinError(253,0.001222587);
   PP_normalized_response_matrix->SetBinError(254,0.001017983);
   PP_normalized_response_matrix->SetBinError(255,0.0004828506);
   PP_normalized_response_matrix->SetBinError(256,0.000770304);
   PP_normalized_response_matrix->SetBinError(257,0.0002800974);
   PP_normalized_response_matrix->SetBinError(258,0.0002454346);
   PP_normalized_response_matrix->SetBinError(259,0.0001536952);
   PP_normalized_response_matrix->SetBinError(260,0.0001932743);
   PP_normalized_response_matrix->SetBinError(261,0.0001059369);
   PP_normalized_response_matrix->SetBinError(262,9.339479e-05);
   PP_normalized_response_matrix->SetBinError(263,9.400503e-05);
   PP_normalized_response_matrix->SetBinError(264,8.192021e-05);
   PP_normalized_response_matrix->SetBinError(265,7.784168e-05);
   PP_normalized_response_matrix->SetBinError(266,7.659687e-05);
   PP_normalized_response_matrix->SetBinError(267,0.0001566201);
   PP_normalized_response_matrix->SetBinError(268,7.815357e-05);
   PP_normalized_response_matrix->SetBinError(269,0.0002532702);
   PP_normalized_response_matrix->SetBinError(270,0.0003861009);
   PP_normalized_response_matrix->SetBinError(272,0.0007986859);
   PP_normalized_response_matrix->SetBinError(274,0.003587767);
   PP_normalized_response_matrix->SetBinError(281,4.29207e-09);
   PP_normalized_response_matrix->SetBinError(282,1.63465e-07);
   PP_normalized_response_matrix->SetBinError(283,3.522492e-05);
   PP_normalized_response_matrix->SetBinError(284,0.002138214);
   PP_normalized_response_matrix->SetBinError(285,0.01951158);
   PP_normalized_response_matrix->SetBinError(286,0.0186584);
   PP_normalized_response_matrix->SetBinError(287,0.004504153);
   PP_normalized_response_matrix->SetBinError(288,0.001801711);
   PP_normalized_response_matrix->SetBinError(289,0.001406065);
   PP_normalized_response_matrix->SetBinError(290,0.0009363299);
   PP_normalized_response_matrix->SetBinError(291,0.0006869198);
   PP_normalized_response_matrix->SetBinError(292,0.0005859698);
   PP_normalized_response_matrix->SetBinError(293,0.0007515496);
   PP_normalized_response_matrix->SetBinError(294,0.0002200995);
   PP_normalized_response_matrix->SetBinError(295,0.0006352614);
   PP_normalized_response_matrix->SetBinError(296,0.0001294898);
   PP_normalized_response_matrix->SetBinError(297,0.0001360394);
   PP_normalized_response_matrix->SetBinError(298,0.0001726733);
   PP_normalized_response_matrix->SetBinError(299,0.0001341831);
   PP_normalized_response_matrix->SetBinError(300,8.722106e-05);
   PP_normalized_response_matrix->SetBinError(301,8.756596e-05);
   PP_normalized_response_matrix->SetBinError(302,0.000266924);
   PP_normalized_response_matrix->SetBinError(303,8.690472e-05);
   PP_normalized_response_matrix->SetBinError(304,0.0001247698);
   PP_normalized_response_matrix->SetBinError(305,0.0002606207);
   PP_normalized_response_matrix->SetBinError(316,8.456004e-10);
   PP_normalized_response_matrix->SetBinError(317,6.922387e-09);
   PP_normalized_response_matrix->SetBinError(318,8.718282e-06);
   PP_normalized_response_matrix->SetBinError(319,0.0003088704);
   PP_normalized_response_matrix->SetBinError(320,0.00672681);
   PP_normalized_response_matrix->SetBinError(321,0.02149064);
   PP_normalized_response_matrix->SetBinError(322,0.01306467);
   PP_normalized_response_matrix->SetBinError(323,0.003427995);
   PP_normalized_response_matrix->SetBinError(324,0.001411437);
   PP_normalized_response_matrix->SetBinError(325,0.00120487);
   PP_normalized_response_matrix->SetBinError(326,0.000754356);
   PP_normalized_response_matrix->SetBinError(327,0.0006287652);
   PP_normalized_response_matrix->SetBinError(328,0.0004229178);
   PP_normalized_response_matrix->SetBinError(329,0.0003003062);
   PP_normalized_response_matrix->SetBinError(330,0.0003752555);
   PP_normalized_response_matrix->SetBinError(331,0.0002698887);
   PP_normalized_response_matrix->SetBinError(332,0.0001995804);
   PP_normalized_response_matrix->SetBinError(333,0.0001590305);
   PP_normalized_response_matrix->SetBinError(334,0.0001034519);
   PP_normalized_response_matrix->SetBinError(335,0.0001789782);
   PP_normalized_response_matrix->SetBinError(336,0.0001982534);
   PP_normalized_response_matrix->SetBinError(337,0.0002926178);
   PP_normalized_response_matrix->SetBinError(338,0.0004480034);
   PP_normalized_response_matrix->SetBinError(339,0.0002946169);
   PP_normalized_response_matrix->SetBinError(340,0.000366872);
   PP_normalized_response_matrix->SetBinError(341,0.001044751);
   PP_normalized_response_matrix->SetBinError(351,1.965894e-10);
   PP_normalized_response_matrix->SetBinError(352,5.724871e-10);
   PP_normalized_response_matrix->SetBinError(353,1.482302e-06);
   PP_normalized_response_matrix->SetBinError(354,5.590015e-05);
   PP_normalized_response_matrix->SetBinError(355,0.001035696);
   PP_normalized_response_matrix->SetBinError(356,0.0126125);
   PP_normalized_response_matrix->SetBinError(357,0.02131213);
   PP_normalized_response_matrix->SetBinError(358,0.00880014);
   PP_normalized_response_matrix->SetBinError(359,0.002268057);
   PP_normalized_response_matrix->SetBinError(360,0.001769006);
   PP_normalized_response_matrix->SetBinError(361,0.0009137784);
   PP_normalized_response_matrix->SetBinError(362,0.0009553532);
   PP_normalized_response_matrix->SetBinError(363,0.001204249);
   PP_normalized_response_matrix->SetBinError(364,0.0007999112);
   PP_normalized_response_matrix->SetBinError(365,0.001331059);
   PP_normalized_response_matrix->SetBinError(366,0.000379303);
   PP_normalized_response_matrix->SetBinError(367,0.0005295743);
   PP_normalized_response_matrix->SetBinError(368,0.000195831);
   PP_normalized_response_matrix->SetBinError(369,0.0002443223);
   PP_normalized_response_matrix->SetBinError(370,0.0001722464);
   PP_normalized_response_matrix->SetBinError(371,0.0001878242);
   PP_normalized_response_matrix->SetBinError(372,0.0001908972);
   PP_normalized_response_matrix->SetBinError(373,0.0003735674);
   PP_normalized_response_matrix->SetBinError(374,0.0003244303);
   PP_normalized_response_matrix->SetBinError(375,0.0005154776);
   PP_normalized_response_matrix->SetBinError(376,0.0004597224);
   PP_normalized_response_matrix->SetBinError(386,5.213767e-11);
   PP_normalized_response_matrix->SetBinError(387,2.939986e-10);
   PP_normalized_response_matrix->SetBinError(388,4.038165e-07);
   PP_normalized_response_matrix->SetBinError(389,8.746614e-06);
   PP_normalized_response_matrix->SetBinError(390,0.0001744426);
   PP_normalized_response_matrix->SetBinError(391,0.003383937);
   PP_normalized_response_matrix->SetBinError(392,0.01875803);
   PP_normalized_response_matrix->SetBinError(393,0.01781963);
   PP_normalized_response_matrix->SetBinError(394,0.00659309);
   PP_normalized_response_matrix->SetBinError(395,0.002386209);
   PP_normalized_response_matrix->SetBinError(396,0.002203054);
   PP_normalized_response_matrix->SetBinError(397,0.001339009);
   PP_normalized_response_matrix->SetBinError(398,0.0009529166);
   PP_normalized_response_matrix->SetBinError(399,0.002122996);
   PP_normalized_response_matrix->SetBinError(400,0.0005196645);
   PP_normalized_response_matrix->SetBinError(401,0.0003002175);
   PP_normalized_response_matrix->SetBinError(402,0.000293856);
   PP_normalized_response_matrix->SetBinError(403,0.0005618736);
   PP_normalized_response_matrix->SetBinError(404,0.0002950536);
   PP_normalized_response_matrix->SetBinError(405,0.0004585019);
   PP_normalized_response_matrix->SetBinError(406,0.0002297004);
   PP_normalized_response_matrix->SetBinError(407,0.000290919);
   PP_normalized_response_matrix->SetBinError(408,0.0005075652);
   PP_normalized_response_matrix->SetBinError(409,0.00048883);
   PP_normalized_response_matrix->SetBinError(410,0.001214196);
   PP_normalized_response_matrix->SetBinError(411,0.0003486755);
   PP_normalized_response_matrix->SetBinError(421,8.713164e-12);
   PP_normalized_response_matrix->SetBinError(422,2.984539e-12);
   PP_normalized_response_matrix->SetBinError(423,1.525075e-08);
   PP_normalized_response_matrix->SetBinError(424,5.843192e-06);
   PP_normalized_response_matrix->SetBinError(425,4.075048e-05);
   PP_normalized_response_matrix->SetBinError(426,0.0006870877);
   PP_normalized_response_matrix->SetBinError(427,0.007968402);
   PP_normalized_response_matrix->SetBinError(428,0.02048048);
   PP_normalized_response_matrix->SetBinError(429,0.01427712);
   PP_normalized_response_matrix->SetBinError(430,0.004735084);
   PP_normalized_response_matrix->SetBinError(431,0.001691056);
   PP_normalized_response_matrix->SetBinError(432,0.001542939);
   PP_normalized_response_matrix->SetBinError(433,0.001119205);
   PP_normalized_response_matrix->SetBinError(434,0.0009124916);
   PP_normalized_response_matrix->SetBinError(435,0.0009047679);
   PP_normalized_response_matrix->SetBinError(436,0.000458062);
   PP_normalized_response_matrix->SetBinError(437,0.0003889152);
   PP_normalized_response_matrix->SetBinError(438,0.0003466012);
   PP_normalized_response_matrix->SetBinError(439,0.0005767629);
   PP_normalized_response_matrix->SetBinError(440,0.0004986758);
   PP_normalized_response_matrix->SetBinError(441,0.0003363641);
   PP_normalized_response_matrix->SetBinError(442,0.0003151693);
   PP_normalized_response_matrix->SetBinError(443,0.0004044827);
   PP_normalized_response_matrix->SetBinError(444,0.0006319834);
   PP_normalized_response_matrix->SetBinError(445,0.0003574404);
   PP_normalized_response_matrix->SetBinError(447,0.0008268096);
   PP_normalized_response_matrix->SetBinError(448,0.00191241);
   PP_normalized_response_matrix->SetBinError(456,2.091346e-12);
   PP_normalized_response_matrix->SetBinError(457,8.260404e-11);
   PP_normalized_response_matrix->SetBinError(458,2.065022e-09);
   PP_normalized_response_matrix->SetBinError(459,9.684694e-07);
   PP_normalized_response_matrix->SetBinError(460,1.847111e-05);
   PP_normalized_response_matrix->SetBinError(461,0.000123582);
   PP_normalized_response_matrix->SetBinError(462,0.001974043);
   PP_normalized_response_matrix->SetBinError(463,0.01353791);
   PP_normalized_response_matrix->SetBinError(464,0.02100222);
   PP_normalized_response_matrix->SetBinError(465,0.0117543);
   PP_normalized_response_matrix->SetBinError(466,0.00281691);
   PP_normalized_response_matrix->SetBinError(467,0.001670787);
   PP_normalized_response_matrix->SetBinError(468,0.001427647);
   PP_normalized_response_matrix->SetBinError(469,0.001315113);
   PP_normalized_response_matrix->SetBinError(470,0.001297716);
   PP_normalized_response_matrix->SetBinError(471,0.0007029862);
   PP_normalized_response_matrix->SetBinError(472,0.0005436927);
   PP_normalized_response_matrix->SetBinError(473,0.0004483364);
   PP_normalized_response_matrix->SetBinError(474,0.00030377);
   PP_normalized_response_matrix->SetBinError(475,0.0002343373);
   PP_normalized_response_matrix->SetBinError(476,0.0004126909);
   PP_normalized_response_matrix->SetBinError(477,0.0005014535);
   PP_normalized_response_matrix->SetBinError(478,0.0003982958);
   PP_normalized_response_matrix->SetBinError(479,0.0006192947);
   PP_normalized_response_matrix->SetBinError(480,0.0004135698);
   PP_normalized_response_matrix->SetBinError(481,0.001017269);
   PP_normalized_response_matrix->SetBinError(491,3.13555e-12);
   PP_normalized_response_matrix->SetBinError(492,2.719442e-12);
   PP_normalized_response_matrix->SetBinError(493,2.11889e-10);
   PP_normalized_response_matrix->SetBinError(494,2.44348e-07);
   PP_normalized_response_matrix->SetBinError(495,5.91187e-06);
   PP_normalized_response_matrix->SetBinError(496,4.064663e-05);
   PP_normalized_response_matrix->SetBinError(497,0.0004152243);
   PP_normalized_response_matrix->SetBinError(498,0.004632001);
   PP_normalized_response_matrix->SetBinError(499,0.01912263);
   PP_normalized_response_matrix->SetBinError(500,0.01920115);
   PP_normalized_response_matrix->SetBinError(501,0.007284252);
   PP_normalized_response_matrix->SetBinError(502,0.002725193);
   PP_normalized_response_matrix->SetBinError(503,0.001595117);
   PP_normalized_response_matrix->SetBinError(504,0.001538593);
   PP_normalized_response_matrix->SetBinError(505,0.001640806);
   PP_normalized_response_matrix->SetBinError(506,0.0007898858);
   PP_normalized_response_matrix->SetBinError(507,0.0009520087);
   PP_normalized_response_matrix->SetBinError(508,0.0005664393);
   PP_normalized_response_matrix->SetBinError(509,0.0009493797);
   PP_normalized_response_matrix->SetBinError(510,0.0005080121);
   PP_normalized_response_matrix->SetBinError(511,0.000329044);
   PP_normalized_response_matrix->SetBinError(512,0.0003883271);
   PP_normalized_response_matrix->SetBinError(513,0.00047711);
   PP_normalized_response_matrix->SetBinError(514,0.0009074967);
   PP_normalized_response_matrix->SetBinError(515,0.001191968);
   PP_normalized_response_matrix->SetBinError(516,0.001528145);
   PP_normalized_response_matrix->SetBinError(517,0.0009184078);
   PP_normalized_response_matrix->SetBinError(518,0.007178792);
   PP_normalized_response_matrix->SetBinError(526,9.075478e-13);
   PP_normalized_response_matrix->SetBinError(527,1.19227e-13);
   PP_normalized_response_matrix->SetBinError(528,2.770811e-11);
   PP_normalized_response_matrix->SetBinError(529,1.633345e-08);
   PP_normalized_response_matrix->SetBinError(530,4.325045e-06);
   PP_normalized_response_matrix->SetBinError(531,2.79749e-05);
   PP_normalized_response_matrix->SetBinError(532,6.933634e-05);
   PP_normalized_response_matrix->SetBinError(533,0.001072765);
   PP_normalized_response_matrix->SetBinError(534,0.009854408);
   PP_normalized_response_matrix->SetBinError(535,0.01964451);
   PP_normalized_response_matrix->SetBinError(536,0.01482442);
   PP_normalized_response_matrix->SetBinError(537,0.00592548);
   PP_normalized_response_matrix->SetBinError(538,0.002271641);
   PP_normalized_response_matrix->SetBinError(539,0.001413918);
   PP_normalized_response_matrix->SetBinError(540,0.00113145);
   PP_normalized_response_matrix->SetBinError(541,0.001224025);
   PP_normalized_response_matrix->SetBinError(542,0.0008745473);
   PP_normalized_response_matrix->SetBinError(543,0.0007045226);
   PP_normalized_response_matrix->SetBinError(544,0.0009323791);
   PP_normalized_response_matrix->SetBinError(545,0.0005742575);
   PP_normalized_response_matrix->SetBinError(546,0.000418302);
   PP_normalized_response_matrix->SetBinError(547,0.00061507);
   PP_normalized_response_matrix->SetBinError(548,0.0003740275);
   PP_normalized_response_matrix->SetBinError(549,0.0004987929);
   PP_normalized_response_matrix->SetBinError(550,0.001001321);
   PP_normalized_response_matrix->SetBinError(551,0.0007295229);
   PP_normalized_response_matrix->SetBinError(552,0.001171685);
   PP_normalized_response_matrix->SetBinError(553,0.003179935);
   PP_normalized_response_matrix->SetBinError(554,0.005747684);
   PP_normalized_response_matrix->SetBinError(561,1.119102e-13);
   PP_normalized_response_matrix->SetBinError(562,3.572387e-14);
   PP_normalized_response_matrix->SetBinError(563,2.785768e-11);
   PP_normalized_response_matrix->SetBinError(564,1.386582e-09);
   PP_normalized_response_matrix->SetBinError(565,3.031517e-07);
   PP_normalized_response_matrix->SetBinError(566,1.153886e-05);
   PP_normalized_response_matrix->SetBinError(567,3.347021e-05);
   PP_normalized_response_matrix->SetBinError(568,0.0002567655);
   PP_normalized_response_matrix->SetBinError(569,0.003194208);
   PP_normalized_response_matrix->SetBinError(570,0.01353152);
   PP_normalized_response_matrix->SetBinError(571,0.01961813);
   PP_normalized_response_matrix->SetBinError(572,0.01214032);
   PP_normalized_response_matrix->SetBinError(573,0.003994066);
   PP_normalized_response_matrix->SetBinError(574,0.00182552);
   PP_normalized_response_matrix->SetBinError(575,0.001541087);
   PP_normalized_response_matrix->SetBinError(576,0.001050907);
   PP_normalized_response_matrix->SetBinError(577,0.0008484072);
   PP_normalized_response_matrix->SetBinError(578,0.0007766795);
   PP_normalized_response_matrix->SetBinError(579,0.001366029);
   PP_normalized_response_matrix->SetBinError(580,0.0004926925);
   PP_normalized_response_matrix->SetBinError(581,0.0004704539);
   PP_normalized_response_matrix->SetBinError(582,0.004619585);
   PP_normalized_response_matrix->SetBinError(583,0.0006798605);
   PP_normalized_response_matrix->SetBinError(584,0.000843791);
   PP_normalized_response_matrix->SetBinError(585,0.000944949);
   PP_normalized_response_matrix->SetBinError(586,0.0006365864);
   PP_normalized_response_matrix->SetBinError(587,0.001470913);
   PP_normalized_response_matrix->SetBinError(588,0.002236732);
   PP_normalized_response_matrix->SetBinError(598,2.239456e-12);
   PP_normalized_response_matrix->SetBinError(599,2.789319e-11);
   PP_normalized_response_matrix->SetBinError(600,3.875205e-06);
   PP_normalized_response_matrix->SetBinError(601,2.807029e-06);
   PP_normalized_response_matrix->SetBinError(602,3.31319e-05);
   PP_normalized_response_matrix->SetBinError(603,7.928938e-05);
   PP_normalized_response_matrix->SetBinError(604,0.001328258);
   PP_normalized_response_matrix->SetBinError(605,0.006229319);
   PP_normalized_response_matrix->SetBinError(606,0.01886522);
   PP_normalized_response_matrix->SetBinError(607,0.01925634);
   PP_normalized_response_matrix->SetBinError(608,0.01035664);
   PP_normalized_response_matrix->SetBinError(609,0.003258817);
   PP_normalized_response_matrix->SetBinError(610,0.001918748);
   PP_normalized_response_matrix->SetBinError(611,0.001087589);
   PP_normalized_response_matrix->SetBinError(612,0.001239349);
   PP_normalized_response_matrix->SetBinError(613,0.00205419);
   PP_normalized_response_matrix->SetBinError(614,0.0006507268);
   PP_normalized_response_matrix->SetBinError(615,0.0005243105);
   PP_normalized_response_matrix->SetBinError(616,0.0004746964);
   PP_normalized_response_matrix->SetBinError(617,0.001443083);
   PP_normalized_response_matrix->SetBinError(618,0.0006440501);
   PP_normalized_response_matrix->SetBinError(619,0.001318202);
   PP_normalized_response_matrix->SetBinError(620,0.001518616);
   PP_normalized_response_matrix->SetBinError(621,0.001108668);
   PP_normalized_response_matrix->SetBinError(622,0.002586103);
   PP_normalized_response_matrix->SetBinError(624,0.003198219);
   PP_normalized_response_matrix->SetBinError(633,4.071618e-12);
   PP_normalized_response_matrix->SetBinError(634,1.170351e-11);
   PP_normalized_response_matrix->SetBinError(635,1.19132e-07);
   PP_normalized_response_matrix->SetBinError(636,1.116597e-06);
   PP_normalized_response_matrix->SetBinError(637,8.092734e-06);
   PP_normalized_response_matrix->SetBinError(638,3.473941e-05);
   PP_normalized_response_matrix->SetBinError(639,0.000206974);
   PP_normalized_response_matrix->SetBinError(640,0.00157385);
   PP_normalized_response_matrix->SetBinError(641,0.01007328);
   PP_normalized_response_matrix->SetBinError(642,0.02155787);
   PP_normalized_response_matrix->SetBinError(643,0.01623984);
   PP_normalized_response_matrix->SetBinError(644,0.006048299);
   PP_normalized_response_matrix->SetBinError(645,0.00339171);
   PP_normalized_response_matrix->SetBinError(646,0.001499188);
   PP_normalized_response_matrix->SetBinError(647,0.001817944);
   PP_normalized_response_matrix->SetBinError(648,0.001001166);
   PP_normalized_response_matrix->SetBinError(649,0.000710724);
   PP_normalized_response_matrix->SetBinError(650,0.001064984);
   PP_normalized_response_matrix->SetBinError(651,0.0006030137);
   PP_normalized_response_matrix->SetBinError(652,0.0007462428);
   PP_normalized_response_matrix->SetBinError(653,0.002122141);
   PP_normalized_response_matrix->SetBinError(654,0.0009831779);
   PP_normalized_response_matrix->SetBinError(655,0.001496933);
   PP_normalized_response_matrix->SetBinError(656,0.001915432);
   PP_normalized_response_matrix->SetBinError(657,0.002127198);
   PP_normalized_response_matrix->SetBinError(658,0.001701994);
   PP_normalized_response_matrix->SetBinError(666,5.1909e-13);
   PP_normalized_response_matrix->SetBinError(670,1.432846e-10);
   PP_normalized_response_matrix->SetBinError(671,2.143424e-07);
   PP_normalized_response_matrix->SetBinError(672,8.984291e-06);
   PP_normalized_response_matrix->SetBinError(673,1.344347e-05);
   PP_normalized_response_matrix->SetBinError(674,0.0001058859);
   PP_normalized_response_matrix->SetBinError(675,0.0005623051);
   PP_normalized_response_matrix->SetBinError(676,0.004077042);
   PP_normalized_response_matrix->SetBinError(677,0.01681482);
   PP_normalized_response_matrix->SetBinError(678,0.02042486);
   PP_normalized_response_matrix->SetBinError(679,0.01248891);
   PP_normalized_response_matrix->SetBinError(680,0.00504312);
   PP_normalized_response_matrix->SetBinError(681,0.002096491);
   PP_normalized_response_matrix->SetBinError(682,0.002274586);
   PP_normalized_response_matrix->SetBinError(683,0.001161771);
   PP_normalized_response_matrix->SetBinError(684,0.001397394);
   PP_normalized_response_matrix->SetBinError(685,0.001167316);
   PP_normalized_response_matrix->SetBinError(686,0.0009199288);
   PP_normalized_response_matrix->SetBinError(687,0.0007305736);
   PP_normalized_response_matrix->SetBinError(688,0.001218658);
   PP_normalized_response_matrix->SetBinError(689,0.001151978);
   PP_normalized_response_matrix->SetBinError(690,0.001624994);
   PP_normalized_response_matrix->SetBinError(691,0.001935797);
   PP_normalized_response_matrix->SetBinError(692,0.001587189);
   PP_normalized_response_matrix->SetBinError(693,0.007732823);
   PP_normalized_response_matrix->SetBinError(694,0.002148939);
   PP_normalized_response_matrix->SetBinError(704,2.661951e-11);
   PP_normalized_response_matrix->SetBinError(705,3.475831e-11);
   PP_normalized_response_matrix->SetBinError(706,1.103385e-07);
   PP_normalized_response_matrix->SetBinError(707,2.091532e-06);
   PP_normalized_response_matrix->SetBinError(708,1.696311e-05);
   PP_normalized_response_matrix->SetBinError(709,0.00012756);
   PP_normalized_response_matrix->SetBinError(710,0.0001609386);
   PP_normalized_response_matrix->SetBinError(711,0.001633892);
   PP_normalized_response_matrix->SetBinError(712,0.008493293);
   PP_normalized_response_matrix->SetBinError(713,0.01856209);
   PP_normalized_response_matrix->SetBinError(714,0.01828388);
   PP_normalized_response_matrix->SetBinError(715,0.01171916);
   PP_normalized_response_matrix->SetBinError(716,0.004088082);
   PP_normalized_response_matrix->SetBinError(717,0.001780994);
   PP_normalized_response_matrix->SetBinError(718,0.00193656);
   PP_normalized_response_matrix->SetBinError(719,0.001134382);
   PP_normalized_response_matrix->SetBinError(720,0.0008876559);
   PP_normalized_response_matrix->SetBinError(721,0.0009244186);
   PP_normalized_response_matrix->SetBinError(722,0.0008790352);
   PP_normalized_response_matrix->SetBinError(723,0.00103955);
   PP_normalized_response_matrix->SetBinError(724,0.001605732);
   PP_normalized_response_matrix->SetBinError(725,0.002100508);
   PP_normalized_response_matrix->SetBinError(726,0.001494459);
   PP_normalized_response_matrix->SetBinError(727,0.001707386);
   PP_normalized_response_matrix->SetBinError(728,0.002394602);
   PP_normalized_response_matrix->SetBinError(734,0.2544093);
   PP_normalized_response_matrix->SetBinError(741,1.384863e-08);
   PP_normalized_response_matrix->SetBinError(742,1.193346e-06);
   PP_normalized_response_matrix->SetBinError(743,5.370361e-06);
   PP_normalized_response_matrix->SetBinError(744,9.062786e-06);
   PP_normalized_response_matrix->SetBinError(745,5.565272e-05);
   PP_normalized_response_matrix->SetBinError(746,0.0003969027);
   PP_normalized_response_matrix->SetBinError(747,0.00324096);
   PP_normalized_response_matrix->SetBinError(748,0.01195126);
   PP_normalized_response_matrix->SetBinError(749,0.02041112);
   PP_normalized_response_matrix->SetBinError(750,0.01748282);
   PP_normalized_response_matrix->SetBinError(751,0.008481705);
   PP_normalized_response_matrix->SetBinError(752,0.004088033);
   PP_normalized_response_matrix->SetBinError(753,0.003132809);
   PP_normalized_response_matrix->SetBinError(754,0.00154396);
   PP_normalized_response_matrix->SetBinError(755,0.002871645);
   PP_normalized_response_matrix->SetBinError(756,0.001051263);
   PP_normalized_response_matrix->SetBinError(757,0.0009610373);
   PP_normalized_response_matrix->SetBinError(758,0.001062021);
   PP_normalized_response_matrix->SetBinError(759,0.001358631);
   PP_normalized_response_matrix->SetBinError(760,0.001719298);
   PP_normalized_response_matrix->SetBinError(761,0.00202454);
   PP_normalized_response_matrix->SetBinError(762,0.002328297);
   PP_normalized_response_matrix->SetBinError(763,0.002858743);
   PP_normalized_response_matrix->SetBinError(768,0.08652755);
   PP_normalized_response_matrix->SetBinError(776,9.723151e-09);
   PP_normalized_response_matrix->SetBinError(777,1.61412e-06);
   PP_normalized_response_matrix->SetBinError(778,1.114903e-06);
   PP_normalized_response_matrix->SetBinError(779,2.481416e-05);
   PP_normalized_response_matrix->SetBinError(780,6.450795e-05);
   PP_normalized_response_matrix->SetBinError(781,0.0003060571);
   PP_normalized_response_matrix->SetBinError(782,0.0013367);
   PP_normalized_response_matrix->SetBinError(783,0.005357444);
   PP_normalized_response_matrix->SetBinError(784,0.01589453);
   PP_normalized_response_matrix->SetBinError(785,0.02255582);
   PP_normalized_response_matrix->SetBinError(786,0.01464098);
   PP_normalized_response_matrix->SetBinError(787,0.006529659);
   PP_normalized_response_matrix->SetBinError(788,0.002265233);
   PP_normalized_response_matrix->SetBinError(789,0.001322392);
   PP_normalized_response_matrix->SetBinError(790,0.0009896341);
   PP_normalized_response_matrix->SetBinError(791,0.00103094);
   PP_normalized_response_matrix->SetBinError(792,0.002438652);
   PP_normalized_response_matrix->SetBinError(793,0.001644428);
   PP_normalized_response_matrix->SetBinError(794,0.001150186);
   PP_normalized_response_matrix->SetBinError(795,0.001674484);
   PP_normalized_response_matrix->SetBinError(796,0.002844793);
   PP_normalized_response_matrix->SetBinError(797,0.002984004);
   PP_normalized_response_matrix->SetBinError(798,0.003076598);
   PP_normalized_response_matrix->SetBinError(810,1.168514e-10);
   PP_normalized_response_matrix->SetBinError(812,7.10403e-08);
   PP_normalized_response_matrix->SetBinError(813,4.952247e-06);
   PP_normalized_response_matrix->SetBinError(814,1.403357e-05);
   PP_normalized_response_matrix->SetBinError(815,2.107982e-05);
   PP_normalized_response_matrix->SetBinError(816,8.24968e-05);
   PP_normalized_response_matrix->SetBinError(817,0.0003267193);
   PP_normalized_response_matrix->SetBinError(818,0.001981429);
   PP_normalized_response_matrix->SetBinError(819,0.00932183);
   PP_normalized_response_matrix->SetBinError(820,0.02026974);
   PP_normalized_response_matrix->SetBinError(821,0.02090242);
   PP_normalized_response_matrix->SetBinError(822,0.01084606);
   PP_normalized_response_matrix->SetBinError(823,0.006317422);
   PP_normalized_response_matrix->SetBinError(824,0.003297445);
   PP_normalized_response_matrix->SetBinError(825,0.001559068);
   PP_normalized_response_matrix->SetBinError(826,0.001235015);
   PP_normalized_response_matrix->SetBinError(827,0.001422043);
   PP_normalized_response_matrix->SetBinError(828,0.001276529);
   PP_normalized_response_matrix->SetBinError(829,0.001348088);
   PP_normalized_response_matrix->SetBinError(830,0.002057521);
   PP_normalized_response_matrix->SetBinError(831,0.001993769);
   PP_normalized_response_matrix->SetBinError(832,0.002382857);
   PP_normalized_response_matrix->SetBinError(833,0.005142917);
   PP_normalized_response_matrix->SetBinError(834,0.004483454);
   PP_normalized_response_matrix->SetBinError(835,0.01012536);
   PP_normalized_response_matrix->SetBinError(846,2.975356e-06);
   PP_normalized_response_matrix->SetBinError(847,3.113685e-09);
   PP_normalized_response_matrix->SetBinError(848,9.720115e-07);
   PP_normalized_response_matrix->SetBinError(849,9.795277e-07);
   PP_normalized_response_matrix->SetBinError(850,1.393078e-05);
   PP_normalized_response_matrix->SetBinError(851,0.0002986907);
   PP_normalized_response_matrix->SetBinError(852,0.0001268281);
   PP_normalized_response_matrix->SetBinError(853,0.000544902);
   PP_normalized_response_matrix->SetBinError(854,0.00399258);
   PP_normalized_response_matrix->SetBinError(855,0.0147757);
   PP_normalized_response_matrix->SetBinError(856,0.02231326);
   PP_normalized_response_matrix->SetBinError(857,0.0174755);
   PP_normalized_response_matrix->SetBinError(858,0.01184051);
   PP_normalized_response_matrix->SetBinError(859,0.004042123);
   PP_normalized_response_matrix->SetBinError(860,0.002210102);
   PP_normalized_response_matrix->SetBinError(861,0.001219732);
   PP_normalized_response_matrix->SetBinError(862,0.00131768);
   PP_normalized_response_matrix->SetBinError(863,0.001548925);
   PP_normalized_response_matrix->SetBinError(864,0.001705589);
   PP_normalized_response_matrix->SetBinError(865,0.002017691);
   PP_normalized_response_matrix->SetBinError(866,0.002313459);
   PP_normalized_response_matrix->SetBinError(867,0.002839227);
   PP_normalized_response_matrix->SetBinError(868,0.003501466);
   PP_normalized_response_matrix->SetBinError(869,0.005285935);
   PP_normalized_response_matrix->SetBinError(870,0.005813379);
   PP_normalized_response_matrix->SetBinError(882,5.526081e-10);
   PP_normalized_response_matrix->SetBinError(883,1.524896e-07);
   PP_normalized_response_matrix->SetBinError(884,6.107337e-07);
   PP_normalized_response_matrix->SetBinError(885,8.219335e-06);
   PP_normalized_response_matrix->SetBinError(886,2.172271e-05);
   PP_normalized_response_matrix->SetBinError(887,4.232848e-05);
   PP_normalized_response_matrix->SetBinError(888,0.0002191516);
   PP_normalized_response_matrix->SetBinError(889,0.00138556);
   PP_normalized_response_matrix->SetBinError(890,0.007422945);
   PP_normalized_response_matrix->SetBinError(891,0.01640375);
   PP_normalized_response_matrix->SetBinError(892,0.02180269);
   PP_normalized_response_matrix->SetBinError(893,0.01905674);
   PP_normalized_response_matrix->SetBinError(894,0.008718034);
   PP_normalized_response_matrix->SetBinError(895,0.003156542);
   PP_normalized_response_matrix->SetBinError(896,0.001765913);
   PP_normalized_response_matrix->SetBinError(897,0.002165554);
   PP_normalized_response_matrix->SetBinError(898,0.001829213);
   PP_normalized_response_matrix->SetBinError(899,0.001920078);
   PP_normalized_response_matrix->SetBinError(900,0.002263585);
   PP_normalized_response_matrix->SetBinError(901,0.002570018);
   PP_normalized_response_matrix->SetBinError(902,0.00425289);
   PP_normalized_response_matrix->SetBinError(903,0.005257881);
   PP_normalized_response_matrix->SetBinError(905,0.01407295);
   PP_normalized_response_matrix->SetBinError(918,8.350679e-08);
   PP_normalized_response_matrix->SetBinError(919,4.996667e-07);
   PP_normalized_response_matrix->SetBinError(920,2.60155e-06);
   PP_normalized_response_matrix->SetBinError(921,1.027931e-05);
   PP_normalized_response_matrix->SetBinError(922,9.351178e-05);
   PP_normalized_response_matrix->SetBinError(923,5.449538e-05);
   PP_normalized_response_matrix->SetBinError(924,0.000679683);
   PP_normalized_response_matrix->SetBinError(925,0.003183767);
   PP_normalized_response_matrix->SetBinError(926,0.01017508);
   PP_normalized_response_matrix->SetBinError(927,0.02095091);
   PP_normalized_response_matrix->SetBinError(928,0.02270807);
   PP_normalized_response_matrix->SetBinError(929,0.01375889);
   PP_normalized_response_matrix->SetBinError(930,0.005091363);
   PP_normalized_response_matrix->SetBinError(931,0.004104787);
   PP_normalized_response_matrix->SetBinError(932,0.004192843);
   PP_normalized_response_matrix->SetBinError(933,0.002041314);
   PP_normalized_response_matrix->SetBinError(934,0.001827474);
   PP_normalized_response_matrix->SetBinError(935,0.001747266);
   PP_normalized_response_matrix->SetBinError(936,0.00271709);
   PP_normalized_response_matrix->SetBinError(937,0.002876474);
   PP_normalized_response_matrix->SetBinError(938,0.002434848);
   PP_normalized_response_matrix->SetBinError(939,0.005771698);
   PP_normalized_response_matrix->SetBinError(940,0.0196304);
   PP_normalized_response_matrix->SetBinError(953,8.318987e-08);
   PP_normalized_response_matrix->SetBinError(954,1.642495e-07);
   PP_normalized_response_matrix->SetBinError(955,6.085112e-06);
   PP_normalized_response_matrix->SetBinError(956,1.735071e-06);
   PP_normalized_response_matrix->SetBinError(957,1.602144e-05);
   PP_normalized_response_matrix->SetBinError(958,5.91124e-05);
   PP_normalized_response_matrix->SetBinError(959,0.0001532854);
   PP_normalized_response_matrix->SetBinError(960,0.001218533);
   PP_normalized_response_matrix->SetBinError(961,0.005287918);
   PP_normalized_response_matrix->SetBinError(962,0.01470175);
   PP_normalized_response_matrix->SetBinError(963,0.02230374);
   PP_normalized_response_matrix->SetBinError(964,0.01888568);
   PP_normalized_response_matrix->SetBinError(965,0.01029165);
   PP_normalized_response_matrix->SetBinError(966,0.005061889);
   PP_normalized_response_matrix->SetBinError(967,0.002332944);
   PP_normalized_response_matrix->SetBinError(968,0.002492263);
   PP_normalized_response_matrix->SetBinError(969,0.002323734);
   PP_normalized_response_matrix->SetBinError(970,0.002620204);
   PP_normalized_response_matrix->SetBinError(971,0.003435447);
   PP_normalized_response_matrix->SetBinError(972,0.002221284);
   PP_normalized_response_matrix->SetBinError(973,0.01205187);
   PP_normalized_response_matrix->SetBinError(974,0.01685499);
   PP_normalized_response_matrix->SetBinError(975,0.02955371);
   PP_normalized_response_matrix->SetBinError(979,0.1989298);
   PP_normalized_response_matrix->SetBinError(989,1.509844e-07);
   PP_normalized_response_matrix->SetBinError(990,1.618127e-07);
   PP_normalized_response_matrix->SetBinError(991,1.60513e-06);
   PP_normalized_response_matrix->SetBinError(992,1.155651e-05);
   PP_normalized_response_matrix->SetBinError(993,2.231092e-05);
   PP_normalized_response_matrix->SetBinError(994,8.859404e-05);
   PP_normalized_response_matrix->SetBinError(995,0.0009540266);
   PP_normalized_response_matrix->SetBinError(996,0.00211707);
   PP_normalized_response_matrix->SetBinError(997,0.008086446);
   PP_normalized_response_matrix->SetBinError(998,0.01998883);
   PP_normalized_response_matrix->SetBinError(999,0.02639744);
   PP_normalized_response_matrix->SetBinError(1000,0.01845509);
   PP_normalized_response_matrix->SetBinError(1001,0.009736667);
   PP_normalized_response_matrix->SetBinError(1002,0.004683728);
   PP_normalized_response_matrix->SetBinError(1003,0.003183515);
   PP_normalized_response_matrix->SetBinError(1004,0.002827294);
   PP_normalized_response_matrix->SetBinError(1005,0.002354739);
   PP_normalized_response_matrix->SetBinError(1006,0.003337332);
   PP_normalized_response_matrix->SetBinError(1007,0.004788961);
   PP_normalized_response_matrix->SetBinError(1008,0.006854849);
   PP_normalized_response_matrix->SetBinError(1009,0.01130637);
   PP_normalized_response_matrix->SetBinError(1021,2.284245e-10);
   PP_normalized_response_matrix->SetBinError(1023,3.724046e-09);
   PP_normalized_response_matrix->SetBinError(1024,3.818172e-08);
   PP_normalized_response_matrix->SetBinError(1025,5.488839e-07);
   PP_normalized_response_matrix->SetBinError(1026,5.912855e-06);
   PP_normalized_response_matrix->SetBinError(1027,5.273806e-06);
   PP_normalized_response_matrix->SetBinError(1028,2.389933e-05);
   PP_normalized_response_matrix->SetBinError(1029,9.313387e-05);
   PP_normalized_response_matrix->SetBinError(1030,0.0001252814);
   PP_normalized_response_matrix->SetBinError(1031,0.0009049387);
   PP_normalized_response_matrix->SetBinError(1032,0.00414226);
   PP_normalized_response_matrix->SetBinError(1033,0.01428659);
   PP_normalized_response_matrix->SetBinError(1034,0.0214298);
   PP_normalized_response_matrix->SetBinError(1035,0.02271887);
   PP_normalized_response_matrix->SetBinError(1036,0.01483315);
   PP_normalized_response_matrix->SetBinError(1037,0.008367855);
   PP_normalized_response_matrix->SetBinError(1038,0.005263717);
   PP_normalized_response_matrix->SetBinError(1039,0.003332833);
   PP_normalized_response_matrix->SetBinError(1040,0.00275197);
   PP_normalized_response_matrix->SetBinError(1041,0.002912236);
   PP_normalized_response_matrix->SetBinError(1042,0.005379119);
   PP_normalized_response_matrix->SetBinError(1043,0.004341424);
   PP_normalized_response_matrix->SetBinError(1044,0.01398723);
   PP_normalized_response_matrix->SetBinError(1046,0.01534294);
   PP_normalized_response_matrix->SetBinError(1057,8.060697e-10);
   PP_normalized_response_matrix->SetBinError(1058,1.146511e-09);
   PP_normalized_response_matrix->SetBinError(1059,7.797585e-09);
   PP_normalized_response_matrix->SetBinError(1060,6.874162e-08);
   PP_normalized_response_matrix->SetBinError(1061,2.517677e-06);
   PP_normalized_response_matrix->SetBinError(1062,1.86254e-06);
   PP_normalized_response_matrix->SetBinError(1063,3.736729e-05);
   PP_normalized_response_matrix->SetBinError(1064,1.251927e-05);
   PP_normalized_response_matrix->SetBinError(1065,7.713946e-05);
   PP_normalized_response_matrix->SetBinError(1066,0.00023595);
   PP_normalized_response_matrix->SetBinError(1067,0.002360921);
   PP_normalized_response_matrix->SetBinError(1068,0.006162793);
   PP_normalized_response_matrix->SetBinError(1069,0.01538534);
   PP_normalized_response_matrix->SetBinError(1070,0.02075718);
   PP_normalized_response_matrix->SetBinError(1071,0.01761774);
   PP_normalized_response_matrix->SetBinError(1072,0.01425608);
   PP_normalized_response_matrix->SetBinError(1073,0.006275186);
   PP_normalized_response_matrix->SetBinError(1074,0.006603952);
   PP_normalized_response_matrix->SetBinError(1075,0.004464971);
   PP_normalized_response_matrix->SetBinError(1076,0.003901232);
   PP_normalized_response_matrix->SetBinError(1077,0.004430682);
   PP_normalized_response_matrix->SetBinError(1078,0.007107025);
   PP_normalized_response_matrix->SetBinError(1079,0.005598807);
   PP_normalized_response_matrix->SetBinError(1080,0.02010572);
   PP_normalized_response_matrix->SetBinError(1094,3.542658e-09);
   PP_normalized_response_matrix->SetBinError(1095,3.041485e-06);
   PP_normalized_response_matrix->SetBinError(1096,1.399514e-07);
   PP_normalized_response_matrix->SetBinError(1097,3.606875e-07);
   PP_normalized_response_matrix->SetBinError(1098,6.724342e-06);
   PP_normalized_response_matrix->SetBinError(1099,1.951367e-05);
   PP_normalized_response_matrix->SetBinError(1100,3.417616e-05);
   PP_normalized_response_matrix->SetBinError(1101,0.0001078391);
   PP_normalized_response_matrix->SetBinError(1102,0.0006180975);
   PP_normalized_response_matrix->SetBinError(1103,0.003318144);
   PP_normalized_response_matrix->SetBinError(1104,0.009058245);
   PP_normalized_response_matrix->SetBinError(1105,0.02593633);
   PP_normalized_response_matrix->SetBinError(1106,0.02336939);
   PP_normalized_response_matrix->SetBinError(1107,0.018211);
   PP_normalized_response_matrix->SetBinError(1108,0.01568011);
   PP_normalized_response_matrix->SetBinError(1109,0.006974624);
   PP_normalized_response_matrix->SetBinError(1110,0.005407025);
   PP_normalized_response_matrix->SetBinError(1111,0.004469861);
   PP_normalized_response_matrix->SetBinError(1112,0.005586009);
   PP_normalized_response_matrix->SetBinError(1113,0.005435761);
   PP_normalized_response_matrix->SetBinError(1114,0.008052658);
   PP_normalized_response_matrix->SetBinError(1115,0.006501908);
   PP_normalized_response_matrix->SetBinError(1116,0.01224358);
   PP_normalized_response_matrix->SetBinError(1117,0.0874693);
   PP_normalized_response_matrix->SetBinError(1130,2.81505e-08);
   PP_normalized_response_matrix->SetBinError(1131,9.064814e-08);
   PP_normalized_response_matrix->SetBinError(1132,2.752148e-05);
   PP_normalized_response_matrix->SetBinError(1133,5.740662e-06);
   PP_normalized_response_matrix->SetBinError(1134,2.800628e-05);
   PP_normalized_response_matrix->SetBinError(1135,6.053546e-05);
   PP_normalized_response_matrix->SetBinError(1136,3.869618e-05);
   PP_normalized_response_matrix->SetBinError(1137,0.0002447487);
   PP_normalized_response_matrix->SetBinError(1138,0.001239031);
   PP_normalized_response_matrix->SetBinError(1139,0.008473322);
   PP_normalized_response_matrix->SetBinError(1140,0.01350334);
   PP_normalized_response_matrix->SetBinError(1141,0.02494263);
   PP_normalized_response_matrix->SetBinError(1142,0.02488282);
   PP_normalized_response_matrix->SetBinError(1143,0.02261389);
   PP_normalized_response_matrix->SetBinError(1144,0.01412899);
   PP_normalized_response_matrix->SetBinError(1145,0.007642555);
   PP_normalized_response_matrix->SetBinError(1146,0.006952876);
   PP_normalized_response_matrix->SetBinError(1147,0.00678684);
   PP_normalized_response_matrix->SetBinError(1148,0.005403971);
   PP_normalized_response_matrix->SetBinError(1149,0.008240774);
   PP_normalized_response_matrix->SetBinError(1154,1.670557e-17);
   PP_normalized_response_matrix->SetBinError(1167,7.255029e-07);
   PP_normalized_response_matrix->SetBinError(1168,1.383364e-06);
   PP_normalized_response_matrix->SetBinError(1169,2.290304e-06);
   PP_normalized_response_matrix->SetBinError(1170,2.219673e-05);
   PP_normalized_response_matrix->SetBinError(1171,4.501729e-05);
   PP_normalized_response_matrix->SetBinError(1172,0.0007924437);
   PP_normalized_response_matrix->SetBinError(1173,0.0004954871);
   PP_normalized_response_matrix->SetBinError(1174,0.001580973);
   PP_normalized_response_matrix->SetBinError(1175,0.006678404);
   PP_normalized_response_matrix->SetBinError(1176,0.01773564);
   PP_normalized_response_matrix->SetBinError(1177,0.02561928);
   PP_normalized_response_matrix->SetBinError(1178,0.02549294);
   PP_normalized_response_matrix->SetBinError(1179,0.0217122);
   PP_normalized_response_matrix->SetBinError(1180,0.011856);
   PP_normalized_response_matrix->SetBinError(1181,0.009184785);
   PP_normalized_response_matrix->SetBinError(1182,0.007958996);
   PP_normalized_response_matrix->SetBinError(1183,0.01234517);
   PP_normalized_response_matrix->SetBinError(1184,0.007607084);
   PP_normalized_response_matrix->SetBinError(1186,0.03723679);
   PP_normalized_response_matrix->SetBinError(1200,1.7922e-08);
   PP_normalized_response_matrix->SetBinError(1201,5.575692e-08);
   PP_normalized_response_matrix->SetBinError(1202,9.693293e-08);
   PP_normalized_response_matrix->SetBinError(1203,4.497885e-06);
   PP_normalized_response_matrix->SetBinError(1204,4.541049e-05);
   PP_normalized_response_matrix->SetBinError(1205,8.097376e-06);
   PP_normalized_response_matrix->SetBinError(1206,8.545352e-06);
   PP_normalized_response_matrix->SetBinError(1207,5.334053e-05);
   PP_normalized_response_matrix->SetBinError(1208,0.0001958006);
   PP_normalized_response_matrix->SetBinError(1209,0.000907221);
   PP_normalized_response_matrix->SetBinError(1210,0.003105775);
   PP_normalized_response_matrix->SetBinError(1211,0.01038247);
   PP_normalized_response_matrix->SetBinError(1212,0.0303521);
   PP_normalized_response_matrix->SetBinError(1213,0.02893515);
   PP_normalized_response_matrix->SetBinError(1214,0.03544536);
   PP_normalized_response_matrix->SetBinError(1215,0.02068721);
   PP_normalized_response_matrix->SetBinError(1216,0.01265842);
   PP_normalized_response_matrix->SetBinError(1217,0.01148949);
   PP_normalized_response_matrix->SetBinError(1218,0.01025843);
   PP_normalized_response_matrix->SetBinError(1219,0.01294051);
   PP_normalized_response_matrix->SetBinError(1220,0.01586096);
   PP_normalized_response_matrix->SetBinError(1221,0.04150034);
   PP_normalized_response_matrix->SetBinError(1222,0.07142792);
   PP_normalized_response_matrix->SetBinError(1237,5.26725e-08);
   PP_normalized_response_matrix->SetBinError(1238,3.244279e-06);
   PP_normalized_response_matrix->SetBinError(1239,1.02919e-06);
   PP_normalized_response_matrix->SetBinError(1240,2.28146e-05);
   PP_normalized_response_matrix->SetBinError(1241,4.182639e-06);
   PP_normalized_response_matrix->SetBinError(1242,2.753607e-05);
   PP_normalized_response_matrix->SetBinError(1243,7.132317e-05);
   PP_normalized_response_matrix->SetBinError(1244,0.0002599893);
   PP_normalized_response_matrix->SetBinError(1245,0.001968244);
   PP_normalized_response_matrix->SetBinError(1246,0.01079976);
   PP_normalized_response_matrix->SetBinError(1247,0.01792017);
   PP_normalized_response_matrix->SetBinError(1248,0.03036298);
   PP_normalized_response_matrix->SetBinError(1249,0.03516045);
   PP_normalized_response_matrix->SetBinError(1250,0.03082464);
   PP_normalized_response_matrix->SetBinError(1251,0.02151282);
   PP_normalized_response_matrix->SetBinError(1252,0.01499916);
   PP_normalized_response_matrix->SetBinError(1253,0.01668371);
   PP_normalized_response_matrix->SetBinError(1254,0.01292682);
   PP_normalized_response_matrix->SetBinError(1271,2.247747e-08);
   PP_normalized_response_matrix->SetBinError(1272,4.351608e-08);
   PP_normalized_response_matrix->SetBinError(1273,2.467403e-07);
   PP_normalized_response_matrix->SetBinError(1274,1.070725e-05);
   PP_normalized_response_matrix->SetBinError(1275,1.657036e-05);
   PP_normalized_response_matrix->SetBinError(1276,3.812684e-05);
   PP_normalized_response_matrix->SetBinError(1277,1.420184e-05);
   PP_normalized_response_matrix->SetBinError(1278,2.814861e-05);
   PP_normalized_response_matrix->SetBinError(1279,9.426419e-05);
   PP_normalized_response_matrix->SetBinError(1280,0.0007095929);
   PP_normalized_response_matrix->SetBinError(1281,0.003110929);
   PP_normalized_response_matrix->SetBinError(1282,0.01076096);
   PP_normalized_response_matrix->SetBinError(1283,0.02504853);
   PP_normalized_response_matrix->SetBinError(1284,0.04197508);
   PP_normalized_response_matrix->SetBinError(1285,0.03998167);
   PP_normalized_response_matrix->SetBinError(1286,0.03734185);
   PP_normalized_response_matrix->SetBinError(1287,0.02577494);
   PP_normalized_response_matrix->SetBinError(1288,0.01759523);
   PP_normalized_response_matrix->SetBinError(1289,0.01252437);
   PP_normalized_response_matrix->SetBinError(1290,0.01558363);
   PP_normalized_response_matrix->SetBinError(1307,1.686077e-07);
   PP_normalized_response_matrix->SetBinError(1308,1.206168e-07);
   PP_normalized_response_matrix->SetBinError(1310,8.49814e-07);
   PP_normalized_response_matrix->SetBinError(1311,5.522897e-06);
   PP_normalized_response_matrix->SetBinError(1312,9.118911e-06);
   PP_normalized_response_matrix->SetBinError(1313,4.42103e-05);
   PP_normalized_response_matrix->SetBinError(1314,7.576631e-05);
   PP_normalized_response_matrix->SetBinError(1315,0.0002585829);
   PP_normalized_response_matrix->SetBinError(1316,0.00127178);
   PP_normalized_response_matrix->SetBinError(1317,0.005222033);
   PP_normalized_response_matrix->SetBinError(1318,0.01667246);
   PP_normalized_response_matrix->SetBinError(1319,0.0352163);
   PP_normalized_response_matrix->SetBinError(1320,0.04696442);
   PP_normalized_response_matrix->SetBinError(1321,0.05015281);
   PP_normalized_response_matrix->SetBinError(1322,0.04339308);
   PP_normalized_response_matrix->SetBinError(1323,0.02738838);
   PP_normalized_response_matrix->SetBinError(1324,0.02229409);
   PP_normalized_response_matrix->SetBinError(1325,0.0303375);
   PP_normalized_response_matrix->SetBinError(1327,0.1330731);
   PP_normalized_response_matrix->SetBinError(1343,2.066041e-07);
   PP_normalized_response_matrix->SetBinError(1345,5.500097e-07);
   PP_normalized_response_matrix->SetBinError(1346,3.654618e-06);
   PP_normalized_response_matrix->SetBinError(1347,9.239059e-06);
   PP_normalized_response_matrix->SetBinError(1348,4.795577e-05);
   PP_normalized_response_matrix->SetBinError(1349,2.389846e-05);
   PP_normalized_response_matrix->SetBinError(1350,0.0001169385);
   PP_normalized_response_matrix->SetBinError(1351,0.0005756184);
   PP_normalized_response_matrix->SetBinError(1352,0.003002011);
   PP_normalized_response_matrix->SetBinError(1353,0.01007305);
   PP_normalized_response_matrix->SetBinError(1354,0.02726677);
   PP_normalized_response_matrix->SetBinError(1355,0.04827673);
   PP_normalized_response_matrix->SetBinError(1356,0.05968022);
   PP_normalized_response_matrix->SetBinError(1357,0.05743595);
   PP_normalized_response_matrix->SetBinError(1358,0.04591657);
   PP_normalized_response_matrix->SetBinError(1359,0.04228439);
   PP_normalized_response_matrix->SetBinError(1360,0.0275617);
   PP_normalized_response_matrix->SetBinError(1361,0.02166456);
   PP_normalized_response_matrix->SetBinError(1381,5.549397e-06);
   PP_normalized_response_matrix->SetBinError(1382,1.281692e-05);
   PP_normalized_response_matrix->SetBinError(1383,1.237838e-05);
   PP_normalized_response_matrix->SetBinError(1384,2.706017e-05);
   PP_normalized_response_matrix->SetBinError(1385,3.851136e-05);
   PP_normalized_response_matrix->SetBinError(1386,0.0003106023);
   PP_normalized_response_matrix->SetBinError(1387,0.001248553);
   PP_normalized_response_matrix->SetBinError(1388,0.005213062);
   PP_normalized_response_matrix->SetBinError(1389,0.01761563);
   PP_normalized_response_matrix->SetBinError(1390,0.04324724);
   PP_normalized_response_matrix->SetBinError(1391,0.06337931);
   PP_normalized_response_matrix->SetBinError(1392,0.07534381);
   PP_normalized_response_matrix->SetBinError(1393,0.06841939);
   PP_normalized_response_matrix->SetBinError(1394,0.04804305);
   PP_normalized_response_matrix->SetBinError(1395,0.03662179);
   PP_normalized_response_matrix->SetBinError(1396,0.05191682);
   PP_normalized_response_matrix->SetBinError(1397,0.1167737);
   PP_normalized_response_matrix->SetBinError(1414,8.340629e-07);
   PP_normalized_response_matrix->SetBinError(1415,5.122867e-07);
   PP_normalized_response_matrix->SetBinError(1417,6.733261e-06);
   PP_normalized_response_matrix->SetBinError(1418,4.061609e-06);
   PP_normalized_response_matrix->SetBinError(1419,2.878222e-05);
   PP_normalized_response_matrix->SetBinError(1420,5.609644e-05);
   PP_normalized_response_matrix->SetBinError(1421,0.0001105025);
   PP_normalized_response_matrix->SetBinError(1422,0.0005670762);
   PP_normalized_response_matrix->SetBinError(1423,0.00337221);
   PP_normalized_response_matrix->SetBinError(1424,0.01276769);
   PP_normalized_response_matrix->SetBinError(1425,0.02961968);
   PP_normalized_response_matrix->SetBinError(1426,0.06230232);
   PP_normalized_response_matrix->SetBinError(1427,0.0941095);
   PP_normalized_response_matrix->SetBinError(1428,0.09693215);
   PP_normalized_response_matrix->SetBinError(1429,0.08134455);
   PP_normalized_response_matrix->SetBinError(1430,0.08712653);
   PP_normalized_response_matrix->SetBinError(1431,0.09046315);
   PP_normalized_response_matrix->SetBinError(1432,0.09108727);
   PP_normalized_response_matrix->SetBinError(1434,1.649092e-17);
   PP_normalized_response_matrix->SetBinError(1453,1.772787e-05);
   PP_normalized_response_matrix->SetBinError(1454,1.318681e-05);
   PP_normalized_response_matrix->SetBinError(1455,1.578121e-05);
   PP_normalized_response_matrix->SetBinError(1456,4.519571e-05);
   PP_normalized_response_matrix->SetBinError(1457,0.0003582243);
   PP_normalized_response_matrix->SetBinError(1458,0.001426808);
   PP_normalized_response_matrix->SetBinError(1459,0.005799982);
   PP_normalized_response_matrix->SetBinError(1460,0.01949714);
   PP_normalized_response_matrix->SetBinError(1461,0.0530934);
   PP_normalized_response_matrix->SetBinError(1462,0.08792295);
   PP_normalized_response_matrix->SetBinError(1463,0.1151427);
   PP_normalized_response_matrix->SetBinError(1464,0.1209444);
   PP_normalized_response_matrix->SetBinError(1465,0.1142981);
   PP_normalized_response_matrix->SetBinError(1466,0.07028272);
   PP_normalized_response_matrix->SetBinError(1467,0.1528497);
   PP_normalized_response_matrix->SetBinError(1468,0.2276215);
   PP_normalized_response_matrix->SetBinError(1484,1.007722e-05);
   PP_normalized_response_matrix->SetBinError(1487,2.581516e-06);
   PP_normalized_response_matrix->SetBinError(1488,9.37516e-06);
   PP_normalized_response_matrix->SetBinError(1489,1.228518e-05);
   PP_normalized_response_matrix->SetBinError(1490,7.500669e-05);
   PP_normalized_response_matrix->SetBinError(1491,8.202141e-05);
   PP_normalized_response_matrix->SetBinError(1492,9.991147e-05);
   PP_normalized_response_matrix->SetBinError(1493,0.0004055364);
   PP_normalized_response_matrix->SetBinError(1494,0.002948154);
   PP_normalized_response_matrix->SetBinError(1495,0.01160252);
   PP_normalized_response_matrix->SetBinError(1496,0.03329171);
   PP_normalized_response_matrix->SetBinError(1497,0.07584029);
   PP_normalized_response_matrix->SetBinError(1498,0.126331);
   PP_normalized_response_matrix->SetBinError(1499,0.1495412);
   PP_normalized_response_matrix->SetBinError(1500,0.1545371);
   PP_normalized_response_matrix->SetBinError(1501,0.2057066);
   PP_normalized_response_matrix->SetBinError(1502,0.1113939);
   PP_normalized_response_matrix->SetBinError(1503,0.2819855);
   PP_normalized_response_matrix->SetBinError(1504,1.667042e-17);
   PP_normalized_response_matrix->SetBinError(1523,1.88999e-06);
   PP_normalized_response_matrix->SetBinError(1524,7.592699e-06);
   PP_normalized_response_matrix->SetBinError(1525,4.275863e-05);
   PP_normalized_response_matrix->SetBinError(1526,7.813806e-05);
   PP_normalized_response_matrix->SetBinError(1527,6.985168e-05);
   PP_normalized_response_matrix->SetBinError(1528,0.0006093999);
   PP_normalized_response_matrix->SetBinError(1529,0.00138965);
   PP_normalized_response_matrix->SetBinError(1530,0.005808491);
   PP_normalized_response_matrix->SetBinError(1531,0.02098023);
   PP_normalized_response_matrix->SetBinError(1532,0.06325067);
   PP_normalized_response_matrix->SetBinError(1533,0.1222458);
   PP_normalized_response_matrix->SetBinError(1534,0.1763119);
   PP_normalized_response_matrix->SetBinError(1535,0.2158906);
   PP_normalized_response_matrix->SetBinError(1536,0.2461355);
   PP_normalized_response_matrix->SetBinError(1537,0.2345515);
   PP_normalized_response_matrix->SetBinError(1539,3.046943e-17);
   PP_normalized_response_matrix->SetBinError(1555,2.292466e-05);
   PP_normalized_response_matrix->SetBinError(1560,3.65356e-05);
   PP_normalized_response_matrix->SetBinError(1561,2.908652e-05);
   PP_normalized_response_matrix->SetBinError(1562,4.673305e-05);
   PP_normalized_response_matrix->SetBinError(1563,0.0003046984);
   PP_normalized_response_matrix->SetBinError(1564,0.0007444745);
   PP_normalized_response_matrix->SetBinError(1565,0.002868613);
   PP_normalized_response_matrix->SetBinError(1566,0.01241684);
   PP_normalized_response_matrix->SetBinError(1567,0.04099774);
   PP_normalized_response_matrix->SetBinError(1568,0.0987904);
   PP_normalized_response_matrix->SetBinError(1569,0.184683);
   PP_normalized_response_matrix->SetBinError(1570,0.2555138);
   PP_normalized_response_matrix->SetBinError(1571,0.3192659);
   PP_normalized_response_matrix->SetBinError(1572,0.2300763);
   PP_normalized_response_matrix->SetBinError(1573,0.4629883);
   PP_normalized_response_matrix->SetBinError(1592,8.225628e-06);
   PP_normalized_response_matrix->SetBinError(1595,7.660236e-06);
   PP_normalized_response_matrix->SetBinError(1597,7.765357e-05);
   PP_normalized_response_matrix->SetBinError(1598,5.263436e-05);
   PP_normalized_response_matrix->SetBinError(1599,0.0004930278);
   PP_normalized_response_matrix->SetBinError(1600,0.001628746);
   PP_normalized_response_matrix->SetBinError(1601,0.006438139);
   PP_normalized_response_matrix->SetBinError(1602,0.02644666);
   PP_normalized_response_matrix->SetBinError(1603,0.07307014);
   PP_normalized_response_matrix->SetBinError(1604,0.1648075);
   PP_normalized_response_matrix->SetBinError(1605,0.2816798);
   PP_normalized_response_matrix->SetBinError(1606,0.3496576);
   PP_normalized_response_matrix->SetBinError(1607,0.6008175);
   PP_normalized_response_matrix->SetBinError(1608,0.3599948);
   PP_normalized_response_matrix->SetBinError(1609,0.2759804);
   PP_normalized_response_matrix->SetBinError(1630,1.453038e-05);
   PP_normalized_response_matrix->SetBinError(1633,9.990887e-05);
   PP_normalized_response_matrix->SetBinError(1634,0.0001912979);
   PP_normalized_response_matrix->SetBinError(1635,0.001149794);
   PP_normalized_response_matrix->SetBinError(1636,0.003525936);
   PP_normalized_response_matrix->SetBinError(1637,0.01399245);
   PP_normalized_response_matrix->SetBinError(1638,0.04916738);
   PP_normalized_response_matrix->SetBinError(1639,0.129536);
   PP_normalized_response_matrix->SetBinError(1640,0.2884808);
   PP_normalized_response_matrix->SetBinError(1641,0.4790923);
   PP_normalized_response_matrix->SetBinError(1642,0.4817611);
   PP_normalized_response_matrix->SetBinError(1643,0.6002462);
   PP_normalized_response_matrix->SetBinError(1644,2.401274e-17);
   PP_normalized_response_matrix->SetBinError(1666,2.137079e-05);
   PP_normalized_response_matrix->SetBinError(1670,0.0001966486);
   PP_normalized_response_matrix->SetBinError(1671,0.002078339);
   PP_normalized_response_matrix->SetBinError(1672,0.006894842);
   PP_normalized_response_matrix->SetBinError(1673,0.02416411);
   PP_normalized_response_matrix->SetBinError(1674,0.08212595);
   PP_normalized_response_matrix->SetBinError(1675,0.2290354);
   PP_normalized_response_matrix->SetBinError(1676,0.4074366);
   PP_normalized_response_matrix->SetBinError(1677,0.678924);
   PP_normalized_response_matrix->SetBinError(1678,1.016097);
   PP_normalized_response_matrix->SetBinError(1679,0.2532751);
   PP_normalized_response_matrix->SetBinError(1698,2.523217e-05);
   PP_normalized_response_matrix->SetBinError(1704,0.0001618854);
   PP_normalized_response_matrix->SetBinError(1706,0.001373265);
   PP_normalized_response_matrix->SetBinError(1707,0.004170673);
   PP_normalized_response_matrix->SetBinError(1708,0.01457594);
   PP_normalized_response_matrix->SetBinError(1709,0.05839489);
   PP_normalized_response_matrix->SetBinError(1710,0.1899635);
   PP_normalized_response_matrix->SetBinError(1711,0.3942905);
   PP_normalized_response_matrix->SetBinError(1712,1.023425);
   PP_normalized_response_matrix->SetBinError(1713,1.201531);
   PP_normalized_response_matrix->SetBinError(1714,0.3927061);
   PP_normalized_response_matrix->SetBinError(1734,5.143618e-06);
   PP_normalized_response_matrix->SetBinError(1740,0.0001831487);
   PP_normalized_response_matrix->SetBinError(1741,0.0004465096);
   PP_normalized_response_matrix->SetBinError(1742,0.003043478);
   PP_normalized_response_matrix->SetBinError(1743,0.007612973);
   PP_normalized_response_matrix->SetBinError(1744,0.03168548);
   PP_normalized_response_matrix->SetBinError(1745,0.1161138);
   PP_normalized_response_matrix->SetBinError(1746,0.3711748);
   PP_normalized_response_matrix->SetBinError(1747,0.793019);
   PP_normalized_response_matrix->SetBinError(1748,2.49902);
   PP_normalized_response_matrix->SetBinError(1749,0.7071068);
   PP_normalized_response_matrix->SetBinError(1766,4.517283e-06);
   PP_normalized_response_matrix->SetBinError(1768,4.085733e-06);
   PP_normalized_response_matrix->SetBinError(1775,0.0002731058);
   PP_normalized_response_matrix->SetBinError(1777,0.001462663);
   PP_normalized_response_matrix->SetBinError(1778,0.005011538);
   PP_normalized_response_matrix->SetBinError(1779,0.0276423);
   PP_normalized_response_matrix->SetBinError(1780,0.06588508);
   PP_normalized_response_matrix->SetBinError(1781,0.2289636);
   PP_normalized_response_matrix->SetBinError(1782,0.6683163);
   PP_normalized_response_matrix->SetBinError(1783,1.620767);
   PP_normalized_response_matrix->SetBinError(1784,0.6735512);
   PP_normalized_response_matrix->SetBinError(1802,1.616222e-16);
   PP_normalized_response_matrix->SetBinError(1803,2.68129e-16);
   PP_normalized_response_matrix->SetBinError(1804,6.346633e-17);
   PP_normalized_response_matrix->SetBinError(1805,3.146959e-17);
   PP_normalized_response_matrix->SetBinError(1806,3.917004e-17);
   PP_normalized_response_matrix->SetBinError(1807,3.193737e-17);
   PP_normalized_response_matrix->SetBinError(1808,8.906179e-17);
   PP_normalized_response_matrix->SetBinError(1811,2.352444e-17);
   PP_normalized_response_matrix->SetBinError(1812,1.661026e-17);
   PP_normalized_response_matrix->SetBinError(1813,2.511688e-17);
   PP_normalized_response_matrix->SetBinError(1814,1.020576e-16);
   PP_normalized_response_matrix->SetBinError(1815,1.351673e-16);
   PP_normalized_response_matrix->SetBinError(1816,1.979908e-16);
   PP_normalized_response_matrix->SetBinError(1817,2.536778e-16);
   PP_normalized_response_matrix->SetBinError(1818,2.354691e-16);
   PP_normalized_response_matrix->SetBinError(1819,2.998499e-16);
   PP_normalized_response_matrix->SetMinimum(1e-10);
   PP_normalized_response_matrix->SetMaximum(1);
   PP_normalized_response_matrix->SetEntries(1.430558e+08);
   PP_normalized_response_matrix->SetStats(0);
   PP_normalized_response_matrix->SetContour(20);
   PP_normalized_response_matrix->SetContourLevel(0,1e-10);
   PP_normalized_response_matrix->SetContourLevel(1,0.05);
   PP_normalized_response_matrix->SetContourLevel(2,0.1);
   PP_normalized_response_matrix->SetContourLevel(3,0.15);
   PP_normalized_response_matrix->SetContourLevel(4,0.2);
   PP_normalized_response_matrix->SetContourLevel(5,0.25);
   PP_normalized_response_matrix->SetContourLevel(6,0.3);
   PP_normalized_response_matrix->SetContourLevel(7,0.35);
   PP_normalized_response_matrix->SetContourLevel(8,0.4);
   PP_normalized_response_matrix->SetContourLevel(9,0.45);
   PP_normalized_response_matrix->SetContourLevel(10,0.5);
   PP_normalized_response_matrix->SetContourLevel(11,0.55);
   PP_normalized_response_matrix->SetContourLevel(12,0.6);
   PP_normalized_response_matrix->SetContourLevel(13,0.65);
   PP_normalized_response_matrix->SetContourLevel(14,0.7);
   PP_normalized_response_matrix->SetContourLevel(15,0.75);
   PP_normalized_response_matrix->SetContourLevel(16,0.8);
   PP_normalized_response_matrix->SetContourLevel(17,0.85);
   PP_normalized_response_matrix->SetContourLevel(18,0.9);
   PP_normalized_response_matrix->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(331.875,40,348.75,320,PP_normalized_response_matrix);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.035);
palette->SetTitleOffset(1);
palette->SetTitleSize(0.035);
   palette->SetFillColor(100);
   palette->SetFillStyle(1001);
   PP_normalized_response_matrix->GetListOfFunctions()->Add(palette,"br");

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   PP_normalized_response_matrix->SetLineColor(ci);
   PP_normalized_response_matrix->GetXaxis()->SetTitle("Gen p_{T} (GeV/c)");
   PP_normalized_response_matrix->GetXaxis()->SetRange(2,11);
   PP_normalized_response_matrix->GetXaxis()->CenterTitle(true);
   PP_normalized_response_matrix->GetXaxis()->SetLabelFont(42);
   PP_normalized_response_matrix->GetXaxis()->SetLabelSize(0.035);
   PP_normalized_response_matrix->GetXaxis()->SetTitleSize(0.035);
   PP_normalized_response_matrix->GetXaxis()->SetTitleFont(42);
   PP_normalized_response_matrix->GetYaxis()->SetTitle("Reco p_{T} (GeV/c)");
   PP_normalized_response_matrix->GetYaxis()->SetRange(3,16);
   PP_normalized_response_matrix->GetYaxis()->CenterTitle(true);
   PP_normalized_response_matrix->GetYaxis()->SetLabelFont(42);
   PP_normalized_response_matrix->GetYaxis()->SetLabelSize(0.035);
   PP_normalized_response_matrix->GetYaxis()->SetTitleSize(0.035);
   PP_normalized_response_matrix->GetYaxis()->SetTitleFont(42);
   PP_normalized_response_matrix->GetZaxis()->SetLabelFont(42);
   PP_normalized_response_matrix->GetZaxis()->SetLabelSize(0.035);
   PP_normalized_response_matrix->GetZaxis()->SetTitleSize(0.035);
   PP_normalized_response_matrix->GetZaxis()->SetTitleFont(42);
   PP_normalized_response_matrix->Draw("textcolz");
   TLine *line = new TLine(40,40,300,300);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   TLatex *   tex = new TLatex(0.2,0.95,"CMS Preliminary");
tex->SetNDC();
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.23,"Anti-k_{T} PF Jets R=0.4");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
      tex = new TLatex(0.6,0.31,"|#eta|< 2, |vz|<15");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
   
   TPaveText *pt = new TPaveText(0.4832886,0.94,0.5167114,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   cPP_NormResMat->Modified();
   cPP_NormResMat->cd();
   cPP_NormResMat->SetSelected(cPP_NormResMat);
}


==> Figures/Ch4/PP_unfoldng_mc_closure_test_ak2PF_20_eta_20_20150808.C <==
{
//=========Macro generated from canvas: cPPMCclosure/PP MC closure test
//=========  (Sat Aug  8 02:44:17 2015) by ROOT version5.32/00
   TCanvas *cPPMCclosure = new TCanvas("cPPMCclosure", "PP MC closure test",0,0,600,600);
   gStyle->SetOptStat(0);
   cPPMCclosure->Range(30,0.375,330,1.625);
   cPPMCclosure->SetFillColor(0);
   cPPMCclosure->SetBorderMode(0);
   cPPMCclosure->SetBorderSize(2);
   cPPMCclosure->SetFrameBorderMode(0);
   cPPMCclosure->SetFrameBorderMode(0);
   Double_t xAxis25[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_PP = new TH1D("hRatio_MC_Bayes_PP"," ",100, xAxis25);
   hRatio_MC_Bayes_PP->SetBinContent(1,0.9887878);
   hRatio_MC_Bayes_PP->SetBinContent(2,0.9917453);
   hRatio_MC_Bayes_PP->SetBinContent(3,0.9997783);
   hRatio_MC_Bayes_PP->SetBinContent(4,0.9995674);
   hRatio_MC_Bayes_PP->SetBinContent(5,1.039258);
   hRatio_MC_Bayes_PP->SetBinContent(6,1.001217);
   hRatio_MC_Bayes_PP->SetBinContent(7,0.996911);
   hRatio_MC_Bayes_PP->SetBinContent(8,1.002959);
   hRatio_MC_Bayes_PP->SetBinContent(9,0.999165);
   hRatio_MC_Bayes_PP->SetBinContent(10,0.9992349);
   hRatio_MC_Bayes_PP->SetBinContent(11,1.003314);
   hRatio_MC_Bayes_PP->SetBinContent(12,1.004933);
   hRatio_MC_Bayes_PP->SetBinContent(13,1.002029);
   hRatio_MC_Bayes_PP->SetBinContent(14,1.000601);
   hRatio_MC_Bayes_PP->SetBinContent(15,1.002877);
   hRatio_MC_Bayes_PP->SetBinContent(16,1.002742);
   hRatio_MC_Bayes_PP->SetBinContent(17,0.9996945);
   hRatio_MC_Bayes_PP->SetBinContent(18,1.000885);
   hRatio_MC_Bayes_PP->SetBinContent(19,1.003286);
   hRatio_MC_Bayes_PP->SetBinContent(20,1.004776);
   hRatio_MC_Bayes_PP->SetBinContent(21,1.004353);
   hRatio_MC_Bayes_PP->SetBinContent(22,1.004021);
   hRatio_MC_Bayes_PP->SetBinContent(23,1.002914);
   hRatio_MC_Bayes_PP->SetBinContent(24,1.002879);
   hRatio_MC_Bayes_PP->SetBinContent(25,1.002398);
   hRatio_MC_Bayes_PP->SetBinContent(26,1.001204);
   hRatio_MC_Bayes_PP->SetBinContent(27,1.000433);
   hRatio_MC_Bayes_PP->SetBinContent(28,1.001188);
   hRatio_MC_Bayes_PP->SetBinContent(29,1.000971);
   hRatio_MC_Bayes_PP->SetBinContent(30,0.9994001);
   hRatio_MC_Bayes_PP->SetBinContent(31,0.9962558);
   hRatio_MC_Bayes_PP->SetBinContent(32,0.995007);
   hRatio_MC_Bayes_PP->SetBinContent(33,0.9964004);
   hRatio_MC_Bayes_PP->SetBinContent(34,0.9988492);
   hRatio_MC_Bayes_PP->SetBinContent(35,1.002608);
   hRatio_MC_Bayes_PP->SetBinContent(36,1.005044);
   hRatio_MC_Bayes_PP->SetBinContent(37,1.006942);
   hRatio_MC_Bayes_PP->SetBinContent(38,1.006763);
   hRatio_MC_Bayes_PP->SetBinContent(39,1.005348);
   hRatio_MC_Bayes_PP->SetBinContent(40,1.003451);
   hRatio_MC_Bayes_PP->SetBinContent(41,1.002981);
   hRatio_MC_Bayes_PP->SetBinContent(42,1.003132);
   hRatio_MC_Bayes_PP->SetBinContent(43,1.003541);
   hRatio_MC_Bayes_PP->SetBinContent(44,1.003639);
   hRatio_MC_Bayes_PP->SetBinContent(45,1.002053);
   hRatio_MC_Bayes_PP->SetBinContent(46,1.001054);
   hRatio_MC_Bayes_PP->SetBinContent(47,1.000558);
   hRatio_MC_Bayes_PP->SetBinContent(48,0.9997783);
   hRatio_MC_Bayes_PP->SetBinContent(49,1.000543);
   hRatio_MC_Bayes_PP->SetBinContent(50,1.001982);
   hRatio_MC_Bayes_PP->SetBinContent(51,1.001813);
   hRatio_MC_Bayes_PP->SetBinContent(52,1.003534);
   hRatio_MC_Bayes_PP->SetBinContent(53,1.002759);
   hRatio_MC_Bayes_PP->SetBinContent(54,1.000589);
   hRatio_MC_Bayes_PP->SetBinContent(55,0.997868);
   hRatio_MC_Bayes_PP->SetBinContent(56,0.9963441);
   hRatio_MC_Bayes_PP->SetBinContent(57,0.9955671);
   hRatio_MC_Bayes_PP->SetBinContent(58,0.9958341);
   hRatio_MC_Bayes_PP->SetBinContent(59,0.9975795);
   hRatio_MC_Bayes_PP->SetBinContent(60,0.9999244);
   hRatio_MC_Bayes_PP->SetBinContent(61,1.002595);
   hRatio_MC_Bayes_PP->SetBinContent(62,1.006176);
   hRatio_MC_Bayes_PP->SetBinContent(63,1.007696);
   hRatio_MC_Bayes_PP->SetBinContent(64,1.009279);
   hRatio_MC_Bayes_PP->SetBinContent(65,1.009943);
   hRatio_MC_Bayes_PP->SetBinContent(66,1.007344);
   hRatio_MC_Bayes_PP->SetBinContent(67,1.005451);
   hRatio_MC_Bayes_PP->SetBinContent(68,1.002145);
   hRatio_MC_Bayes_PP->SetBinContent(69,0.9983446);
   hRatio_MC_Bayes_PP->SetBinContent(70,0.9944395);
   hRatio_MC_Bayes_PP->SetBinContent(71,0.9925927);
   hRatio_MC_Bayes_PP->SetBinContent(72,0.9892772);
   hRatio_MC_Bayes_PP->SetBinContent(73,0.9944608);
   hRatio_MC_Bayes_PP->SetBinContent(74,0.9929491);
   hRatio_MC_Bayes_PP->SetBinContent(75,0.9952935);
   hRatio_MC_Bayes_PP->SetBinContent(76,1.003742);
   hRatio_MC_Bayes_PP->SetBinContent(77,1.020241);
   hRatio_MC_Bayes_PP->SetBinContent(78,1.023566);
   hRatio_MC_Bayes_PP->SetBinContent(79,1.035319);
   hRatio_MC_Bayes_PP->SetBinContent(80,1.039738);
   hRatio_MC_Bayes_PP->SetBinContent(81,1.017244);
   hRatio_MC_Bayes_PP->SetBinContent(82,1.02391);
   hRatio_MC_Bayes_PP->SetBinContent(83,0.9842916);
   hRatio_MC_Bayes_PP->SetBinContent(84,1.021971);
   hRatio_MC_Bayes_PP->SetBinContent(85,1.004712);
   hRatio_MC_Bayes_PP->SetBinContent(86,1.046576);
   hRatio_MC_Bayes_PP->SetBinContent(87,0.9904458);
   hRatio_MC_Bayes_PP->SetBinContent(88,1.037336);
   hRatio_MC_Bayes_PP->SetBinContent(89,1.084658);
   hRatio_MC_Bayes_PP->SetBinContent(90,1.066762);
   hRatio_MC_Bayes_PP->SetBinContent(91,0.9801682);
   hRatio_MC_Bayes_PP->SetBinContent(92,0.937796);
   hRatio_MC_Bayes_PP->SetBinContent(93,1.213663);
   hRatio_MC_Bayes_PP->SetBinContent(94,0.9516262);
   hRatio_MC_Bayes_PP->SetBinContent(95,0.8780985);
   hRatio_MC_Bayes_PP->SetBinContent(96,0.7283624);
   hRatio_MC_Bayes_PP->SetBinContent(97,0.8474175);
   hRatio_MC_Bayes_PP->SetBinContent(98,0.9064677);
   hRatio_MC_Bayes_PP->SetBinContent(99,0.08056508);
   hRatio_MC_Bayes_PP->SetBinContent(100,0.9461519);
   hRatio_MC_Bayes_PP->SetBinContent(101,0.9999999);
   hRatio_MC_Bayes_PP->SetBinError(1,0.004502624);
   hRatio_MC_Bayes_PP->SetBinError(2,0.003437727);
   hRatio_MC_Bayes_PP->SetBinError(3,0.003530421);
   hRatio_MC_Bayes_PP->SetBinError(4,0.003100873);
   hRatio_MC_Bayes_PP->SetBinError(5,0.003073222);
   hRatio_MC_Bayes_PP->SetBinError(6,0.002850628);
   hRatio_MC_Bayes_PP->SetBinError(7,0.002573568);
   hRatio_MC_Bayes_PP->SetBinError(8,0.002643738);
   hRatio_MC_Bayes_PP->SetBinError(9,0.002545743);
   hRatio_MC_Bayes_PP->SetBinError(10,0.002544687);
   hRatio_MC_Bayes_PP->SetBinError(11,0.002772176);
   hRatio_MC_Bayes_PP->SetBinError(12,0.002888231);
   hRatio_MC_Bayes_PP->SetBinError(13,0.003108865);
   hRatio_MC_Bayes_PP->SetBinError(14,0.002828442);
   hRatio_MC_Bayes_PP->SetBinError(15,0.002684585);
   hRatio_MC_Bayes_PP->SetBinError(16,0.002780563);
   hRatio_MC_Bayes_PP->SetBinError(17,0.002896262);
   hRatio_MC_Bayes_PP->SetBinError(18,0.002746337);
   hRatio_MC_Bayes_PP->SetBinError(19,0.002874252);
   hRatio_MC_Bayes_PP->SetBinError(20,0.002773469);
   hRatio_MC_Bayes_PP->SetBinError(21,0.002944731);
   hRatio_MC_Bayes_PP->SetBinError(22,0.002774834);
   hRatio_MC_Bayes_PP->SetBinError(23,0.002672769);
   hRatio_MC_Bayes_PP->SetBinError(24,0.002753313);
   hRatio_MC_Bayes_PP->SetBinError(25,0.002887639);
   hRatio_MC_Bayes_PP->SetBinError(26,0.002875543);
   hRatio_MC_Bayes_PP->SetBinError(27,0.002979041);
   hRatio_MC_Bayes_PP->SetBinError(28,0.002932796);
   hRatio_MC_Bayes_PP->SetBinError(29,0.002810891);
   hRatio_MC_Bayes_PP->SetBinError(30,0.002587485);
   hRatio_MC_Bayes_PP->SetBinError(31,0.003173993);
   hRatio_MC_Bayes_PP->SetBinError(32,0.002963927);
   hRatio_MC_Bayes_PP->SetBinError(33,0.002986012);
   hRatio_MC_Bayes_PP->SetBinError(34,0.003073966);
   hRatio_MC_Bayes_PP->SetBinError(35,0.003325484);
   hRatio_MC_Bayes_PP->SetBinError(36,0.003302884);
   hRatio_MC_Bayes_PP->SetBinError(37,0.003154042);
   hRatio_MC_Bayes_PP->SetBinError(38,0.002913295);
   hRatio_MC_Bayes_PP->SetBinError(39,0.003043345);
   hRatio_MC_Bayes_PP->SetBinError(40,0.002990529);
   hRatio_MC_Bayes_PP->SetBinError(41,0.003107419);
   hRatio_MC_Bayes_PP->SetBinError(42,0.003215169);
   hRatio_MC_Bayes_PP->SetBinError(43,0.003416643);
   hRatio_MC_Bayes_PP->SetBinError(44,0.003656755);
   hRatio_MC_Bayes_PP->SetBinError(45,0.003545206);
   hRatio_MC_Bayes_PP->SetBinError(46,0.003499647);
   hRatio_MC_Bayes_PP->SetBinError(47,0.003233375);
   hRatio_MC_Bayes_PP->SetBinError(48,0.003121749);
   hRatio_MC_Bayes_PP->SetBinError(49,0.003254336);
   hRatio_MC_Bayes_PP->SetBinError(50,0.003499726);
   hRatio_MC_Bayes_PP->SetBinError(51,0.003753966);
   hRatio_MC_Bayes_PP->SetBinError(52,0.0037914);
   hRatio_MC_Bayes_PP->SetBinError(53,0.004222552);
   hRatio_MC_Bayes_PP->SetBinError(54,0.00371695);
   hRatio_MC_Bayes_PP->SetBinError(55,0.003966978);
   hRatio_MC_Bayes_PP->SetBinError(56,0.004491104);
   hRatio_MC_Bayes_PP->SetBinError(57,0.003926911);
   hRatio_MC_Bayes_PP->SetBinError(58,0.003306185);
   hRatio_MC_Bayes_PP->SetBinError(59,0.004414771);
   hRatio_MC_Bayes_PP->SetBinError(60,0.003512669);
   hRatio_MC_Bayes_PP->SetBinError(61,0.003914947);
   hRatio_MC_Bayes_PP->SetBinError(62,0.005230089);
   hRatio_MC_Bayes_PP->SetBinError(63,0.004069656);
   hRatio_MC_Bayes_PP->SetBinError(64,0.004377411);
   hRatio_MC_Bayes_PP->SetBinError(65,0.004496091);
   hRatio_MC_Bayes_PP->SetBinError(66,0.007204123);
   hRatio_MC_Bayes_PP->SetBinError(67,0.005340998);
   hRatio_MC_Bayes_PP->SetBinError(68,0.005506242);
   hRatio_MC_Bayes_PP->SetBinError(69,0.005971253);
   hRatio_MC_Bayes_PP->SetBinError(70,0.007313727);
   hRatio_MC_Bayes_PP->SetBinError(71,0.006764865);
   hRatio_MC_Bayes_PP->SetBinError(72,0.007926602);
   hRatio_MC_Bayes_PP->SetBinError(73,0.008577248);
   hRatio_MC_Bayes_PP->SetBinError(74,0.009053704);
   hRatio_MC_Bayes_PP->SetBinError(75,0.01023969);
   hRatio_MC_Bayes_PP->SetBinError(76,0.01134221);
   hRatio_MC_Bayes_PP->SetBinError(77,0.01325337);
   hRatio_MC_Bayes_PP->SetBinError(78,0.01428331);
   hRatio_MC_Bayes_PP->SetBinError(79,0.01682908);
   hRatio_MC_Bayes_PP->SetBinError(80,0.01828037);
   hRatio_MC_Bayes_PP->SetBinError(81,0.02076637);
   hRatio_MC_Bayes_PP->SetBinError(82,0.02297275);
   hRatio_MC_Bayes_PP->SetBinError(83,0.02481597);
   hRatio_MC_Bayes_PP->SetBinError(84,0.02916186);
   hRatio_MC_Bayes_PP->SetBinError(85,0.03103207);
   hRatio_MC_Bayes_PP->SetBinError(86,0.03805613);
   hRatio_MC_Bayes_PP->SetBinError(87,0.03999268);
   hRatio_MC_Bayes_PP->SetBinError(88,0.0505902);
   hRatio_MC_Bayes_PP->SetBinError(89,0.05810105);
   hRatio_MC_Bayes_PP->SetBinError(90,0.0629538);
   hRatio_MC_Bayes_PP->SetBinError(91,0.06796428);
   hRatio_MC_Bayes_PP->SetBinError(92,0.07997534);
   hRatio_MC_Bayes_PP->SetBinError(93,0.1331325);
   hRatio_MC_Bayes_PP->SetBinError(94,0.1231948);
   hRatio_MC_Bayes_PP->SetBinError(95,0.1153056);
   hRatio_MC_Bayes_PP->SetBinError(96,0.1074191);
   hRatio_MC_Bayes_PP->SetBinError(97,0.1445968);
   hRatio_MC_Bayes_PP->SetBinError(98,0.1894749);
   hRatio_MC_Bayes_PP->SetBinError(99,0.04893673);
   hRatio_MC_Bayes_PP->SetBinError(100,0.2050447);
   hRatio_MC_Bayes_PP->SetBinError(101,0.1767533);
   hRatio_MC_Bayes_PP->SetMinimum(0.5);
   hRatio_MC_Bayes_PP->SetMaximum(1.5);
   hRatio_MC_Bayes_PP->SetEntries(51895.36);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_PP->SetLineColor(ci);
   hRatio_MC_Bayes_PP->SetMarkerColor(2);
   hRatio_MC_Bayes_PP->SetMarkerStyle(33);
   hRatio_MC_Bayes_PP->GetXaxis()->SetTitle("Jet p_{T} (GeV/c)");
   hRatio_MC_Bayes_PP->GetXaxis()->SetRange(7,30);
   hRatio_MC_Bayes_PP->GetXaxis()->CenterTitle(true);
   hRatio_MC_Bayes_PP->GetXaxis()->SetNoExponent();
   hRatio_MC_Bayes_PP->GetXaxis()->SetNdivisions(505);
   hRatio_MC_Bayes_PP->GetXaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_PP->GetXaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_PP->GetXaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_PP->GetXaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_PP->GetXaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_PP->GetYaxis()->SetTitle("Reco/Truth");
   hRatio_MC_Bayes_PP->GetYaxis()->CenterTitle(true);
   hRatio_MC_Bayes_PP->GetYaxis()->SetNdivisions(610);
   hRatio_MC_Bayes_PP->GetYaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_PP->GetYaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_PP->GetYaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_PP->GetYaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_PP->GetYaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_PP->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_PP->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_PP->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_PP->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_PP->Draw("");
   Double_t xAxis26[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_PP = new TH1F("hRatio_MC_BinByBin_PP","Unfolded pp MC closure test BinByBin",100, xAxis26);
   hRatio_MC_BinByBin_PP->SetBinContent(2,0.9920467);
   hRatio_MC_BinByBin_PP->SetBinContent(3,0.9962616);
   hRatio_MC_BinByBin_PP->SetBinContent(4,1.002392);
   hRatio_MC_BinByBin_PP->SetBinContent(5,1.035556);
   hRatio_MC_BinByBin_PP->SetBinContent(6,1.001618);
   hRatio_MC_BinByBin_PP->SetBinContent(7,1.000511);
   hRatio_MC_BinByBin_PP->SetBinContent(8,0.9991794);
   hRatio_MC_BinByBin_PP->SetBinContent(9,1.001037);
   hRatio_MC_BinByBin_PP->SetBinContent(10,0.9983522);
   hRatio_MC_BinByBin_PP->SetBinContent(11,1.003281);
   hRatio_MC_BinByBin_PP->SetBinContent(12,1.001029);
   hRatio_MC_BinByBin_PP->SetBinContent(13,1.008022);
   hRatio_MC_BinByBin_PP->SetBinContent(14,0.9980855);
   hRatio_MC_BinByBin_PP->SetBinContent(15,0.9995784);
   hRatio_MC_BinByBin_PP->SetBinContent(16,1.007006);
   hRatio_MC_BinByBin_PP->SetBinContent(17,1.003417);
   hRatio_MC_BinByBin_PP->SetBinContent(18,0.9964218);
   hRatio_MC_BinByBin_PP->SetBinContent(19,1.005423);
   hRatio_MC_BinByBin_PP->SetBinContent(20,1.000731);
   hRatio_MC_BinByBin_PP->SetBinContent(21,1.008204);
   hRatio_MC_BinByBin_PP->SetBinContent(22,0.9982417);
   hRatio_MC_BinByBin_PP->SetBinContent(23,1.006184);
   hRatio_MC_BinByBin_PP->SetBinContent(24,1.002187);
   hRatio_MC_BinByBin_PP->SetBinContent(25,1.002697);
   hRatio_MC_BinByBin_PP->SetBinContent(26,1.004752);
   hRatio_MC_BinByBin_PP->SetBinContent(27,0.9998686);
   hRatio_MC_BinByBin_PP->SetBinContent(28,0.9978505);
   hRatio_MC_BinByBin_PP->SetBinContent(29,1.002418);
   hRatio_MC_BinByBin_PP->SetBinContent(30,1.004221);
   hRatio_MC_BinByBin_PP->SetBinContent(31,1.002089);
   hRatio_MC_BinByBin_PP->SetBinContent(32,0.9948735);
   hRatio_MC_BinByBin_PP->SetBinContent(33,0.9916927);
   hRatio_MC_BinByBin_PP->SetBinContent(34,0.9935106);
   hRatio_MC_BinByBin_PP->SetBinContent(35,1.009376);
   hRatio_MC_BinByBin_PP->SetBinContent(36,0.9993236);
   hRatio_MC_BinByBin_PP->SetBinContent(37,1.006702);
   hRatio_MC_BinByBin_PP->SetBinContent(38,1.004471);
   hRatio_MC_BinByBin_PP->SetBinContent(39,1.006598);
   hRatio_MC_BinByBin_PP->SetBinContent(40,1.005535);
   hRatio_MC_BinByBin_PP->SetBinContent(41,0.9978471);
   hRatio_MC_BinByBin_PP->SetBinContent(42,1.002532);
   hRatio_MC_BinByBin_PP->SetBinContent(43,1.001196);
   hRatio_MC_BinByBin_PP->SetBinContent(44,1.008145);
   hRatio_MC_BinByBin_PP->SetBinContent(45,1.004812);
   hRatio_MC_BinByBin_PP->SetBinContent(46,1.001836);
   hRatio_MC_BinByBin_PP->SetBinContent(47,1.006873);
   hRatio_MC_BinByBin_PP->SetBinContent(48,0.9923418);
   hRatio_MC_BinByBin_PP->SetBinContent(49,1.000133);
   hRatio_MC_BinByBin_PP->SetBinContent(50,1.002704);
   hRatio_MC_BinByBin_PP->SetBinContent(51,0.9995777);
   hRatio_MC_BinByBin_PP->SetBinContent(52,1.00696);
   hRatio_MC_BinByBin_PP->SetBinContent(53,1.00434);
   hRatio_MC_BinByBin_PP->SetBinContent(54,1.005037);
   hRatio_MC_BinByBin_PP->SetBinContent(55,1.005046);
   hRatio_MC_BinByBin_PP->SetBinContent(56,1.0011);
   hRatio_MC_BinByBin_PP->SetBinContent(57,0.9895865);
   hRatio_MC_BinByBin_PP->SetBinContent(58,0.989063);
   hRatio_MC_BinByBin_PP->SetBinContent(59,0.9982584);
   hRatio_MC_BinByBin_PP->SetBinContent(60,0.9934438);
   hRatio_MC_BinByBin_PP->SetBinContent(61,1.009904);
   hRatio_MC_BinByBin_PP->SetBinContent(62,1.003046);
   hRatio_MC_BinByBin_PP->SetBinContent(63,0.9974467);
   hRatio_MC_BinByBin_PP->SetBinContent(64,1.006612);
   hRatio_MC_BinByBin_PP->SetBinContent(65,1.011891);
   hRatio_MC_BinByBin_PP->SetBinContent(66,1.007223);
   hRatio_MC_BinByBin_PP->SetBinContent(67,1.00784);
   hRatio_MC_BinByBin_PP->SetBinContent(68,0.9976438);
   hRatio_MC_BinByBin_PP->SetBinContent(69,1.010243);
   hRatio_MC_BinByBin_PP->SetBinContent(70,1.003637);
   hRatio_MC_BinByBin_PP->SetBinContent(71,1.001251);
   hRatio_MC_BinByBin_PP->SetBinContent(72,0.9773276);
   hRatio_MC_BinByBin_PP->SetBinContent(73,0.9967372);
   hRatio_MC_BinByBin_PP->SetBinContent(74,0.9706324);
   hRatio_MC_BinByBin_PP->SetBinContent(75,0.99328);
   hRatio_MC_BinByBin_PP->SetBinContent(76,1.016552);
   hRatio_MC_BinByBin_PP->SetBinContent(77,0.977863);
   hRatio_MC_BinByBin_PP->SetBinContent(78,0.9983391);
   hRatio_MC_BinByBin_PP->SetBinContent(79,0.9719231);
   hRatio_MC_BinByBin_PP->SetBinContent(80,1.050778);
   hRatio_MC_BinByBin_PP->SetBinContent(81,0.9519888);
   hRatio_MC_BinByBin_PP->SetBinContent(82,1.001806);
   hRatio_MC_BinByBin_PP->SetBinContent(83,0.9545861);
   hRatio_MC_BinByBin_PP->SetBinContent(84,0.9755391);
   hRatio_MC_BinByBin_PP->SetBinContent(85,0.937075);
   hRatio_MC_BinByBin_PP->SetBinContent(86,0.8790957);
   hRatio_MC_BinByBin_PP->SetBinContent(87,0.916864);
   hRatio_MC_BinByBin_PP->SetBinContent(88,0.9895224);
   hRatio_MC_BinByBin_PP->SetBinContent(89,0.966969);
   hRatio_MC_BinByBin_PP->SetBinContent(90,1.004666);
   hRatio_MC_BinByBin_PP->SetBinContent(91,0.845879);
   hRatio_MC_BinByBin_PP->SetBinContent(92,1.005844);
   hRatio_MC_BinByBin_PP->SetBinContent(93,1.387689);
   hRatio_MC_BinByBin_PP->SetBinContent(94,1.025751);
   hRatio_MC_BinByBin_PP->SetBinContent(95,1.166932);
   hRatio_MC_BinByBin_PP->SetBinContent(96,0.9101869);
   hRatio_MC_BinByBin_PP->SetBinContent(97,2.136628);
   hRatio_MC_BinByBin_PP->SetBinContent(98,1.343974);
   hRatio_MC_BinByBin_PP->SetBinContent(99,0.3843732);
   hRatio_MC_BinByBin_PP->SetBinContent(100,1.800876);
   hRatio_MC_BinByBin_PP->SetBinContent(101,0.9166971);
   hRatio_MC_BinByBin_PP->SetBinError(2,0.006061262);
   hRatio_MC_BinByBin_PP->SetBinError(3,0.006891797);
   hRatio_MC_BinByBin_PP->SetBinError(4,0.006373948);
   hRatio_MC_BinByBin_PP->SetBinError(5,0.006508831);
   hRatio_MC_BinByBin_PP->SetBinError(6,0.006535383);
   hRatio_MC_BinByBin_PP->SetBinError(7,0.005782289);
   hRatio_MC_BinByBin_PP->SetBinError(8,0.00557386);
   hRatio_MC_BinByBin_PP->SetBinError(9,0.005543841);
   hRatio_MC_BinByBin_PP->SetBinError(10,0.005564434);
   hRatio_MC_BinByBin_PP->SetBinError(11,0.005687745);
   hRatio_MC_BinByBin_PP->SetBinError(12,0.005940059);
   hRatio_MC_BinByBin_PP->SetBinError(13,0.006269117);
   hRatio_MC_BinByBin_PP->SetBinError(14,0.006247085);
   hRatio_MC_BinByBin_PP->SetBinError(15,0.005872678);
   hRatio_MC_BinByBin_PP->SetBinError(16,0.005936471);
   hRatio_MC_BinByBin_PP->SetBinError(17,0.00608927);
   hRatio_MC_BinByBin_PP->SetBinError(18,0.006320692);
   hRatio_MC_BinByBin_PP->SetBinError(19,0.006068383);
   hRatio_MC_BinByBin_PP->SetBinError(20,0.005889702);
   hRatio_MC_BinByBin_PP->SetBinError(21,0.006028401);
   hRatio_MC_BinByBin_PP->SetBinError(22,0.005960774);
   hRatio_MC_BinByBin_PP->SetBinError(23,0.005885257);
   hRatio_MC_BinByBin_PP->SetBinError(24,0.005861308);
   hRatio_MC_BinByBin_PP->SetBinError(25,0.0059655);
   hRatio_MC_BinByBin_PP->SetBinError(26,0.005931989);
   hRatio_MC_BinByBin_PP->SetBinError(27,0.006234875);
   hRatio_MC_BinByBin_PP->SetBinError(28,0.006113231);
   hRatio_MC_BinByBin_PP->SetBinError(29,0.006219274);
   hRatio_MC_BinByBin_PP->SetBinError(30,0.005745888);
   hRatio_MC_BinByBin_PP->SetBinError(31,0.006275585);
   hRatio_MC_BinByBin_PP->SetBinError(32,0.006170061);
   hRatio_MC_BinByBin_PP->SetBinError(33,0.006267392);
   hRatio_MC_BinByBin_PP->SetBinError(34,0.006285197);
   hRatio_MC_BinByBin_PP->SetBinError(35,0.006889432);
   hRatio_MC_BinByBin_PP->SetBinError(36,0.006704136);
   hRatio_MC_BinByBin_PP->SetBinError(37,0.006617341);
   hRatio_MC_BinByBin_PP->SetBinError(38,0.006531078);
   hRatio_MC_BinByBin_PP->SetBinError(39,0.006613793);
   hRatio_MC_BinByBin_PP->SetBinError(40,0.006550083);
   hRatio_MC_BinByBin_PP->SetBinError(41,0.006679712);
   hRatio_MC_BinByBin_PP->SetBinError(42,0.006777747);
   hRatio_MC_BinByBin_PP->SetBinError(43,0.007034416);
   hRatio_MC_BinByBin_PP->SetBinError(44,0.007243377);
   hRatio_MC_BinByBin_PP->SetBinError(45,0.007392363);
   hRatio_MC_BinByBin_PP->SetBinError(46,0.00735903);
   hRatio_MC_BinByBin_PP->SetBinError(47,0.00735808);
   hRatio_MC_BinByBin_PP->SetBinError(48,0.006863317);
   hRatio_MC_BinByBin_PP->SetBinError(49,0.007340522);
   hRatio_MC_BinByBin_PP->SetBinError(50,0.007376094);
   hRatio_MC_BinByBin_PP->SetBinError(51,0.007715569);
   hRatio_MC_BinByBin_PP->SetBinError(52,0.007686737);
   hRatio_MC_BinByBin_PP->SetBinError(53,0.008185559);
   hRatio_MC_BinByBin_PP->SetBinError(54,0.007853567);
   hRatio_MC_BinByBin_PP->SetBinError(55,0.008446414);
   hRatio_MC_BinByBin_PP->SetBinError(56,0.008953823);
   hRatio_MC_BinByBin_PP->SetBinError(57,0.008547785);
   hRatio_MC_BinByBin_PP->SetBinError(58,0.007715866);
   hRatio_MC_BinByBin_PP->SetBinError(59,0.008766604);
   hRatio_MC_BinByBin_PP->SetBinError(60,0.007811526);
   hRatio_MC_BinByBin_PP->SetBinError(61,0.008950852);
   hRatio_MC_BinByBin_PP->SetBinError(62,0.009836579);
   hRatio_MC_BinByBin_PP->SetBinError(63,0.01000437);
   hRatio_MC_BinByBin_PP->SetBinError(64,0.009343421);
   hRatio_MC_BinByBin_PP->SetBinError(65,0.009597406);
   hRatio_MC_BinByBin_PP->SetBinError(66,0.01254153);
   hRatio_MC_BinByBin_PP->SetBinError(67,0.01045553);
   hRatio_MC_BinByBin_PP->SetBinError(68,0.01180401);
   hRatio_MC_BinByBin_PP->SetBinError(69,0.01181395);
   hRatio_MC_BinByBin_PP->SetBinError(70,0.0165951);
   hRatio_MC_BinByBin_PP->SetBinError(71,0.01451908);
   hRatio_MC_BinByBin_PP->SetBinError(72,0.01478083);
   hRatio_MC_BinByBin_PP->SetBinError(73,0.01620747);
   hRatio_MC_BinByBin_PP->SetBinError(74,0.01705883);
   hRatio_MC_BinByBin_PP->SetBinError(75,0.01920561);
   hRatio_MC_BinByBin_PP->SetBinError(76,0.02194195);
   hRatio_MC_BinByBin_PP->SetBinError(77,0.02341731);
   hRatio_MC_BinByBin_PP->SetBinError(78,0.0262685);
   hRatio_MC_BinByBin_PP->SetBinError(79,0.02959418);
   hRatio_MC_BinByBin_PP->SetBinError(80,0.0359892);
   hRatio_MC_BinByBin_PP->SetBinError(81,0.03543152);
   hRatio_MC_BinByBin_PP->SetBinError(82,0.04174503);
   hRatio_MC_BinByBin_PP->SetBinError(83,0.04555158);
   hRatio_MC_BinByBin_PP->SetBinError(84,0.05368001);
   hRatio_MC_BinByBin_PP->SetBinError(85,0.05555266);
   hRatio_MC_BinByBin_PP->SetBinError(86,0.05900807);
   hRatio_MC_BinByBin_PP->SetBinError(87,0.06994101);
   hRatio_MC_BinByBin_PP->SetBinError(88,0.107526);
   hRatio_MC_BinByBin_PP->SetBinError(89,0.112883);
   hRatio_MC_BinByBin_PP->SetBinError(90,0.1117429);
   hRatio_MC_BinByBin_PP->SetBinError(91,0.1109224);
   hRatio_MC_BinByBin_PP->SetBinError(92,0.1560945);
   hRatio_MC_BinByBin_PP->SetBinError(93,0.2833489);
   hRatio_MC_BinByBin_PP->SetBinError(94,0.2549275);
   hRatio_MC_BinByBin_PP->SetBinError(95,0.2836587);
   hRatio_MC_BinByBin_PP->SetBinError(96,0.233007);
   hRatio_MC_BinByBin_PP->SetBinError(97,1.331201);
   hRatio_MC_BinByBin_PP->SetBinError(98,0.7305927);
   hRatio_MC_BinByBin_PP->SetBinError(99,0.2141282);
   hRatio_MC_BinByBin_PP->SetBinError(100,1.024033);
   hRatio_MC_BinByBin_PP->SetBinError(101,0.199156);
   hRatio_MC_BinByBin_PP->SetEntries(2680.831);
   hRatio_MC_BinByBin_PP->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_PP->SetLineColor(ci);
   hRatio_MC_BinByBin_PP->SetMarkerColor(3);
   hRatio_MC_BinByBin_PP->SetMarkerStyle(33);
   hRatio_MC_BinByBin_PP->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_PP->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_PP->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_PP->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_PP->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_PP->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_PP->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_PP->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_PP->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_PP->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_PP->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_PP->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_PP->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_PP->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_PP->Draw("same");
   Double_t xAxis27[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_PP = new TH1D("hRatio_MC_Bayes_PP","Unfolded pp MC closure test Bayes",100, xAxis27);
   hRatio_MC_Bayes_PP->SetBinContent(1,1.000004);
   hRatio_MC_Bayes_PP->SetBinContent(2,1.000001);
   hRatio_MC_Bayes_PP->SetBinContent(3,0.9999998);
   hRatio_MC_Bayes_PP->SetBinContent(4,1);
   hRatio_MC_Bayes_PP->SetBinContent(5,1.026789);
   hRatio_MC_Bayes_PP->SetBinContent(6,1.001543);
   hRatio_MC_Bayes_PP->SetBinContent(7,1.000075);
   hRatio_MC_Bayes_PP->SetBinContent(8,1.000004);
   hRatio_MC_Bayes_PP->SetBinContent(9,1.000001);
   hRatio_MC_Bayes_PP->SetBinContent(10,0.9999998);
   hRatio_MC_Bayes_PP->SetBinContent(11,0.9999989);
   hRatio_MC_Bayes_PP->SetBinContent(12,1.000002);
   hRatio_MC_Bayes_PP->SetBinContent(13,1.000008);
   hRatio_MC_Bayes_PP->SetBinContent(14,1.000005);
   hRatio_MC_Bayes_PP->SetBinContent(15,0.9999869);
   hRatio_MC_Bayes_PP->SetBinContent(16,0.9999771);
   hRatio_MC_Bayes_PP->SetBinContent(17,0.9999927);
   hRatio_MC_Bayes_PP->SetBinContent(18,1.000017);
   hRatio_MC_Bayes_PP->SetBinContent(19,0.9999917);
   hRatio_MC_Bayes_PP->SetBinContent(20,0.9999359);
   hRatio_MC_Bayes_PP->SetBinContent(21,0.9999881);
   hRatio_MC_Bayes_PP->SetBinContent(22,0.9999683);
   hRatio_MC_Bayes_PP->SetBinContent(23,0.9999876);
   hRatio_MC_Bayes_PP->SetBinContent(24,0.9999489);
   hRatio_MC_Bayes_PP->SetBinContent(25,0.9999479);
   hRatio_MC_Bayes_PP->SetBinContent(26,0.9999152);
   hRatio_MC_Bayes_PP->SetBinContent(27,0.9999345);
   hRatio_MC_Bayes_PP->SetBinContent(28,1.000037);
   hRatio_MC_Bayes_PP->SetBinContent(29,1.000206);
   hRatio_MC_Bayes_PP->SetBinContent(30,1.000305);
   hRatio_MC_Bayes_PP->SetBinContent(31,1.000334);
   hRatio_MC_Bayes_PP->SetBinContent(32,1.000187);
   hRatio_MC_Bayes_PP->SetBinContent(33,1.000131);
   hRatio_MC_Bayes_PP->SetBinContent(34,0.9999297);
   hRatio_MC_Bayes_PP->SetBinContent(35,0.999941);
   hRatio_MC_Bayes_PP->SetBinContent(36,0.9997324);
   hRatio_MC_Bayes_PP->SetBinContent(37,0.9999964);
   hRatio_MC_Bayes_PP->SetBinContent(38,1.000205);
   hRatio_MC_Bayes_PP->SetBinContent(39,1.00028);
   hRatio_MC_Bayes_PP->SetBinContent(40,1.000358);
   hRatio_MC_Bayes_PP->SetBinContent(41,1.000413);
   hRatio_MC_Bayes_PP->SetBinContent(42,1.000366);
   hRatio_MC_Bayes_PP->SetBinContent(43,1.000653);
   hRatio_MC_Bayes_PP->SetBinContent(44,1.000826);
   hRatio_MC_Bayes_PP->SetBinContent(45,1.001081);
   hRatio_MC_Bayes_PP->SetBinContent(46,1.001075);
   hRatio_MC_Bayes_PP->SetBinContent(47,1.001144);
   hRatio_MC_Bayes_PP->SetBinContent(48,1.000831);
   hRatio_MC_Bayes_PP->SetBinContent(49,1.000512);
   hRatio_MC_Bayes_PP->SetBinContent(50,1.000331);
   hRatio_MC_Bayes_PP->SetBinContent(51,0.9999733);
   hRatio_MC_Bayes_PP->SetBinContent(52,1.000117);
   hRatio_MC_Bayes_PP->SetBinContent(53,1.000442);
   hRatio_MC_Bayes_PP->SetBinContent(54,1.000847);
   hRatio_MC_Bayes_PP->SetBinContent(55,1.001209);
   hRatio_MC_Bayes_PP->SetBinContent(56,1.001148);
   hRatio_MC_Bayes_PP->SetBinContent(57,1.001236);
   hRatio_MC_Bayes_PP->SetBinContent(58,1.001196);
   hRatio_MC_Bayes_PP->SetBinContent(59,1.001058);
   hRatio_MC_Bayes_PP->SetBinContent(60,1.001004);
   hRatio_MC_Bayes_PP->SetBinContent(61,1.000698);
   hRatio_MC_Bayes_PP->SetBinContent(62,1.000441);
   hRatio_MC_Bayes_PP->SetBinContent(63,0.9999234);
   hRatio_MC_Bayes_PP->SetBinContent(64,0.9996967);
   hRatio_MC_Bayes_PP->SetBinContent(65,0.9996746);
   hRatio_MC_Bayes_PP->SetBinContent(66,0.9996119);
   hRatio_MC_Bayes_PP->SetBinContent(67,0.9995253);
   hRatio_MC_Bayes_PP->SetBinContent(68,0.9998769);
   hRatio_MC_Bayes_PP->SetBinContent(69,0.999086);
   hRatio_MC_Bayes_PP->SetBinContent(70,0.9982657);
   hRatio_MC_Bayes_PP->SetBinContent(71,0.9980697);
   hRatio_MC_Bayes_PP->SetBinContent(72,0.9977731);
   hRatio_MC_Bayes_PP->SetBinContent(73,0.9959187);
   hRatio_MC_Bayes_PP->SetBinContent(74,0.9941057);
   hRatio_MC_Bayes_PP->SetBinContent(75,0.9943442);
   hRatio_MC_Bayes_PP->SetBinContent(76,0.9988181);
   hRatio_MC_Bayes_PP->SetBinContent(77,0.9977209);
   hRatio_MC_Bayes_PP->SetBinContent(78,0.9981487);
   hRatio_MC_Bayes_PP->SetBinContent(79,1.008831);
   hRatio_MC_Bayes_PP->SetBinContent(80,1.012657);
   hRatio_MC_Bayes_PP->SetBinContent(81,0.9990703);
   hRatio_MC_Bayes_PP->SetBinContent(82,1.012269);
   hRatio_MC_Bayes_PP->SetBinContent(83,0.9835251);
   hRatio_MC_Bayes_PP->SetBinContent(84,1.029404);
   hRatio_MC_Bayes_PP->SetBinContent(85,1.046139);
   hRatio_MC_Bayes_PP->SetBinContent(86,1.008923);
   hRatio_MC_Bayes_PP->SetBinContent(87,1.035285);
   hRatio_MC_Bayes_PP->SetBinContent(88,1.008182);
   hRatio_MC_Bayes_PP->SetBinContent(89,1.020482);
   hRatio_MC_Bayes_PP->SetBinContent(90,1.088011);
   hRatio_MC_Bayes_PP->SetBinContent(91,1.082617);
   hRatio_MC_Bayes_PP->SetBinContent(92,1.063994);
   hRatio_MC_Bayes_PP->SetBinContent(93,1.268594);
   hRatio_MC_Bayes_PP->SetBinContent(94,1.015707);
   hRatio_MC_Bayes_PP->SetBinContent(95,1.03468);
   hRatio_MC_Bayes_PP->SetBinContent(96,0.8153169);
   hRatio_MC_Bayes_PP->SetBinContent(97,0.8595538);
   hRatio_MC_Bayes_PP->SetBinContent(98,0.7832711);
   hRatio_MC_Bayes_PP->SetBinContent(99,0.09242939);
   hRatio_MC_Bayes_PP->SetBinContent(100,1.134479);
   hRatio_MC_Bayes_PP->SetBinContent(101,0.9999999);
   hRatio_MC_Bayes_PP->SetBinError(1,0.004559051);
   hRatio_MC_Bayes_PP->SetBinError(2,0.003468401);
   hRatio_MC_Bayes_PP->SetBinError(3,0.003530694);
   hRatio_MC_Bayes_PP->SetBinError(4,0.003102839);
   hRatio_MC_Bayes_PP->SetBinError(5,0.003032555);
   hRatio_MC_Bayes_PP->SetBinError(6,0.002852227);
   hRatio_MC_Bayes_PP->SetBinError(7,0.002589143);
   hRatio_MC_Bayes_PP->SetBinError(8,0.002636938);
   hRatio_MC_Bayes_PP->SetBinError(9,0.002548914);
   hRatio_MC_Bayes_PP->SetBinError(10,0.002549819);
   hRatio_MC_Bayes_PP->SetBinError(11,0.002763946);
   hRatio_MC_Bayes_PP->SetBinError(12,0.002873503);
   hRatio_MC_Bayes_PP->SetBinError(13,0.003106213);
   hRatio_MC_Bayes_PP->SetBinError(14,0.002833239);
   hRatio_MC_Bayes_PP->SetBinError(15,0.002679687);
   hRatio_MC_Bayes_PP->SetBinError(16,0.002772464);
   hRatio_MC_Bayes_PP->SetBinError(17,0.002892675);
   hRatio_MC_Bayes_PP->SetBinError(18,0.00273711);
   hRatio_MC_Bayes_PP->SetBinError(19,0.002859836);
   hRatio_MC_Bayes_PP->SetBinError(20,0.002757181);
   hRatio_MC_Bayes_PP->SetBinError(21,0.002931355);
   hRatio_MC_Bayes_PP->SetBinError(22,0.002764123);
   hRatio_MC_Bayes_PP->SetBinError(23,0.002665421);
   hRatio_MC_Bayes_PP->SetBinError(24,0.002745118);
   hRatio_MC_Bayes_PP->SetBinError(25,0.002880173);
   hRatio_MC_Bayes_PP->SetBinError(26,0.002871517);
   hRatio_MC_Bayes_PP->SetBinError(27,0.002977143);
   hRatio_MC_Bayes_PP->SetBinError(28,0.002929123);
   hRatio_MC_Bayes_PP->SetBinError(29,0.002808768);
   hRatio_MC_Bayes_PP->SetBinError(30,0.002590278);
   hRatio_MC_Bayes_PP->SetBinError(31,0.003187808);
   hRatio_MC_Bayes_PP->SetBinError(32,0.002980473);
   hRatio_MC_Bayes_PP->SetBinError(33,0.002997871);
   hRatio_MC_Bayes_PP->SetBinError(34,0.003077287);
   hRatio_MC_Bayes_PP->SetBinError(35,0.003316085);
   hRatio_MC_Bayes_PP->SetBinError(36,0.003284637);
   hRatio_MC_Bayes_PP->SetBinError(37,0.003131383);
   hRatio_MC_Bayes_PP->SetBinError(38,0.002893333);
   hRatio_MC_Bayes_PP->SetBinError(39,0.003027108);
   hRatio_MC_Bayes_PP->SetBinError(40,0.00298069);
   hRatio_MC_Bayes_PP->SetBinError(41,0.00309931);
   hRatio_MC_Bayes_PP->SetBinError(42,0.003206286);
   hRatio_MC_Bayes_PP->SetBinError(43,0.003406779);
   hRatio_MC_Bayes_PP->SetBinError(44,0.003646185);
   hRatio_MC_Bayes_PP->SetBinError(45,0.0035412);
   hRatio_MC_Bayes_PP->SetBinError(46,0.00349895);
   hRatio_MC_Bayes_PP->SetBinError(47,0.003234395);
   hRatio_MC_Bayes_PP->SetBinError(48,0.003124056);
   hRatio_MC_Bayes_PP->SetBinError(49,0.003253426);
   hRatio_MC_Bayes_PP->SetBinError(50,0.003493298);
   hRatio_MC_Bayes_PP->SetBinError(51,0.003746857);
   hRatio_MC_Bayes_PP->SetBinError(52,0.003778394);
   hRatio_MC_Bayes_PP->SetBinError(53,0.0042128);
   hRatio_MC_Bayes_PP->SetBinError(54,0.003718489);
   hRatio_MC_Bayes_PP->SetBinError(55,0.003981668);
   hRatio_MC_Bayes_PP->SetBinError(56,0.004514262);
   hRatio_MC_Bayes_PP->SetBinError(57,0.003951539);
   hRatio_MC_Bayes_PP->SetBinError(58,0.003325631);
   hRatio_MC_Bayes_PP->SetBinError(59,0.00443083);
   hRatio_MC_Bayes_PP->SetBinError(60,0.003517651);
   hRatio_MC_Bayes_PP->SetBinError(61,0.003908563);
   hRatio_MC_Bayes_PP->SetBinError(62,0.005203068);
   hRatio_MC_Bayes_PP->SetBinError(63,0.004039921);
   hRatio_MC_Bayes_PP->SetBinError(64,0.004337898);
   hRatio_MC_Bayes_PP->SetBinError(65,0.004452677);
   hRatio_MC_Bayes_PP->SetBinError(66,0.007158125);
   hRatio_MC_Bayes_PP->SetBinError(67,0.005311611);
   hRatio_MC_Bayes_PP->SetBinError(68,0.005493632);
   hRatio_MC_Bayes_PP->SetBinError(69,0.005977114);
   hRatio_MC_Bayes_PP->SetBinError(70,0.00734406);
   hRatio_MC_Bayes_PP->SetBinError(71,0.006806226);
   hRatio_MC_Bayes_PP->SetBinError(72,0.008001935);
   hRatio_MC_Bayes_PP->SetBinError(73,0.008598258);
   hRatio_MC_Bayes_PP->SetBinError(74,0.009065913);
   hRatio_MC_Bayes_PP->SetBinError(75,0.01023049);
   hRatio_MC_Bayes_PP->SetBinError(76,0.01128626);
   hRatio_MC_Bayes_PP->SetBinError(77,0.01295869);
   hRatio_MC_Bayes_PP->SetBinError(78,0.01392581);
   hRatio_MC_Bayes_PP->SetBinError(79,0.01639465);
   hRatio_MC_Bayes_PP->SetBinError(80,0.01778688);
   hRatio_MC_Bayes_PP->SetBinError(81,0.02036797);
   hRatio_MC_Bayes_PP->SetBinError(82,0.02263836);
   hRatio_MC_Bayes_PP->SetBinError(83,0.02475913);
   hRatio_MC_Bayes_PP->SetBinError(84,0.02929136);
   hRatio_MC_Bayes_PP->SetBinError(85,0.03205492);
   hRatio_MC_Bayes_PP->SetBinError(86,0.03549757);
   hRatio_MC_Bayes_PP->SetBinError(87,0.04114134);
   hRatio_MC_Bayes_PP->SetBinError(88,0.0482598);
   hRatio_MC_Bayes_PP->SetBinError(89,0.05349448);
   hRatio_MC_Bayes_PP->SetBinError(90,0.06331115);
   hRatio_MC_Bayes_PP->SetBinError(91,0.07552923);
   hRatio_MC_Bayes_PP->SetBinError(92,0.09055643);
   hRatio_MC_Bayes_PP->SetBinError(93,0.1412516);
   hRatio_MC_Bayes_PP->SetBinError(94,0.1275227);
   hRatio_MC_Bayes_PP->SetBinError(95,0.1356907);
   hRatio_MC_Bayes_PP->SetBinError(96,0.1076196);
   hRatio_MC_Bayes_PP->SetBinError(97,0.1461559);
   hRatio_MC_Bayes_PP->SetBinError(98,0.1642404);
   hRatio_MC_Bayes_PP->SetBinError(99,0.04785387);
   hRatio_MC_Bayes_PP->SetBinError(100,0.2374685);
   hRatio_MC_Bayes_PP->SetBinError(101,0.1767533);
   hRatio_MC_Bayes_PP->SetEntries(48199.61);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_PP->SetLineColor(ci);
   hRatio_MC_Bayes_PP->SetMarkerColor(2);
   hRatio_MC_Bayes_PP->SetMarkerStyle(24);
   hRatio_MC_Bayes_PP->GetXaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_PP->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_PP->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_PP->GetXaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_PP->GetYaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_PP->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_PP->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_PP->GetYaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_PP->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_PP->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_PP->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_PP->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_PP->Draw("same");
   Double_t xAxis28[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_PP = new TH1F("hRatio_MC_BinByBin_PP","Unfolded pp MC closure test BinByBin",100, xAxis28);
   hRatio_MC_BinByBin_PP->SetBinContent(2,1.000001);
   hRatio_MC_BinByBin_PP->SetBinContent(3,0.9999999);
   hRatio_MC_BinByBin_PP->SetBinContent(4,1);
   hRatio_MC_BinByBin_PP->SetBinContent(5,1.026789);
   hRatio_MC_BinByBin_PP->SetBinContent(6,1.001542);
   hRatio_MC_BinByBin_PP->SetBinContent(7,1.000075);
   hRatio_MC_BinByBin_PP->SetBinContent(8,1.000005);
   hRatio_MC_BinByBin_PP->SetBinContent(9,1.000001);
   hRatio_MC_BinByBin_PP->SetBinContent(10,0.9999996);
   hRatio_MC_BinByBin_PP->SetBinContent(11,0.9999993);
   hRatio_MC_BinByBin_PP->SetBinContent(12,1);
   hRatio_MC_BinByBin_PP->SetBinContent(13,1.000001);
   hRatio_MC_BinByBin_PP->SetBinContent(14,1.000013);
   hRatio_MC_BinByBin_PP->SetBinContent(15,0.9999888);
   hRatio_MC_BinByBin_PP->SetBinContent(16,0.999976);
   hRatio_MC_BinByBin_PP->SetBinContent(17,0.9999775);
   hRatio_MC_BinByBin_PP->SetBinContent(18,0.9999958);
   hRatio_MC_BinByBin_PP->SetBinContent(19,0.9999993);
   hRatio_MC_BinByBin_PP->SetBinContent(20,0.9999458);
   hRatio_MC_BinByBin_PP->SetBinContent(21,0.9999654);
   hRatio_MC_BinByBin_PP->SetBinContent(22,0.9999611);
   hRatio_MC_BinByBin_PP->SetBinContent(23,0.9999571);
   hRatio_MC_BinByBin_PP->SetBinContent(24,0.9999907);
   hRatio_MC_BinByBin_PP->SetBinContent(25,0.9999253);
   hRatio_MC_BinByBin_PP->SetBinContent(26,0.9999338);
   hRatio_MC_BinByBin_PP->SetBinContent(27,0.9999795);
   hRatio_MC_BinByBin_PP->SetBinContent(28,0.9999821);
   hRatio_MC_BinByBin_PP->SetBinContent(29,0.9999716);
   hRatio_MC_BinByBin_PP->SetBinContent(30,1.000058);
   hRatio_MC_BinByBin_PP->SetBinContent(31,1.000632);
   hRatio_MC_BinByBin_PP->SetBinContent(32,0.9999326);
   hRatio_MC_BinByBin_PP->SetBinContent(33,0.9999719);
   hRatio_MC_BinByBin_PP->SetBinContent(34,0.9999646);
   hRatio_MC_BinByBin_PP->SetBinContent(35,0.9999853);
   hRatio_MC_BinByBin_PP->SetBinContent(36,0.9997786);
   hRatio_MC_BinByBin_PP->SetBinContent(37,0.9999285);
   hRatio_MC_BinByBin_PP->SetBinContent(38,1.00012);
   hRatio_MC_BinByBin_PP->SetBinContent(39,1.000372);
   hRatio_MC_BinByBin_PP->SetBinContent(40,1.000329);
   hRatio_MC_BinByBin_PP->SetBinContent(41,1.000289);
   hRatio_MC_BinByBin_PP->SetBinContent(42,0.9998566);
   hRatio_MC_BinByBin_PP->SetBinContent(43,1.000186);
   hRatio_MC_BinByBin_PP->SetBinContent(44,1.000675);
   hRatio_MC_BinByBin_PP->SetBinContent(45,1.000751);
   hRatio_MC_BinByBin_PP->SetBinContent(46,1.000705);
   hRatio_MC_BinByBin_PP->SetBinContent(47,1.002144);
   hRatio_MC_BinByBin_PP->SetBinContent(48,1.000661);
   hRatio_MC_BinByBin_PP->SetBinContent(49,1.000237);
   hRatio_MC_BinByBin_PP->SetBinContent(50,1.000445);
   hRatio_MC_BinByBin_PP->SetBinContent(51,0.9998764);
   hRatio_MC_BinByBin_PP->SetBinContent(52,1.000159);
   hRatio_MC_BinByBin_PP->SetBinContent(53,1.000608);
   hRatio_MC_BinByBin_PP->SetBinContent(54,1.000826);
   hRatio_MC_BinByBin_PP->SetBinContent(55,1.000859);
   hRatio_MC_BinByBin_PP->SetBinContent(56,1.001142);
   hRatio_MC_BinByBin_PP->SetBinContent(57,1.00131);
   hRatio_MC_BinByBin_PP->SetBinContent(58,1.000809);
   hRatio_MC_BinByBin_PP->SetBinContent(59,1.000199);
   hRatio_MC_BinByBin_PP->SetBinContent(60,1.001662);
   hRatio_MC_BinByBin_PP->SetBinContent(61,1.0005);
   hRatio_MC_BinByBin_PP->SetBinContent(62,1.000187);
   hRatio_MC_BinByBin_PP->SetBinContent(63,0.9992273);
   hRatio_MC_BinByBin_PP->SetBinContent(64,1.000775);
   hRatio_MC_BinByBin_PP->SetBinContent(65,1.000171);
   hRatio_MC_BinByBin_PP->SetBinContent(66,0.9985678);
   hRatio_MC_BinByBin_PP->SetBinContent(67,0.9979367);
   hRatio_MC_BinByBin_PP->SetBinContent(68,0.9976712);
   hRatio_MC_BinByBin_PP->SetBinContent(69,1.001293);
   hRatio_MC_BinByBin_PP->SetBinContent(70,0.998327);
   hRatio_MC_BinByBin_PP->SetBinContent(71,0.9957246);
   hRatio_MC_BinByBin_PP->SetBinContent(72,0.9949303);
   hRatio_MC_BinByBin_PP->SetBinContent(73,1.004711);
   hRatio_MC_BinByBin_PP->SetBinContent(74,0.9907531);
   hRatio_MC_BinByBin_PP->SetBinContent(75,0.9932589);
   hRatio_MC_BinByBin_PP->SetBinContent(76,0.9935288);
   hRatio_MC_BinByBin_PP->SetBinContent(77,0.9871226);
   hRatio_MC_BinByBin_PP->SetBinContent(78,0.9817275);
   hRatio_MC_BinByBin_PP->SetBinContent(79,0.9770334);
   hRatio_MC_BinByBin_PP->SetBinContent(80,0.9805232);
   hRatio_MC_BinByBin_PP->SetBinContent(81,0.9590729);
   hRatio_MC_BinByBin_PP->SetBinContent(82,0.954154);
   hRatio_MC_BinByBin_PP->SetBinContent(83,0.9183596);
   hRatio_MC_BinByBin_PP->SetBinContent(84,0.9469333);
   hRatio_MC_BinByBin_PP->SetBinContent(85,0.9569396);
   hRatio_MC_BinByBin_PP->SetBinContent(86,0.906135);
   hRatio_MC_BinByBin_PP->SetBinContent(87,0.9261971);
   hRatio_MC_BinByBin_PP->SetBinContent(88,0.9004815);
   hRatio_MC_BinByBin_PP->SetBinContent(89,0.9476162);
   hRatio_MC_BinByBin_PP->SetBinContent(90,1.009106);
   hRatio_MC_BinByBin_PP->SetBinContent(91,0.91513);
   hRatio_MC_BinByBin_PP->SetBinContent(92,1.078385);
   hRatio_MC_BinByBin_PP->SetBinContent(93,1.211313);
   hRatio_MC_BinByBin_PP->SetBinContent(94,0.9557504);
   hRatio_MC_BinByBin_PP->SetBinContent(95,1.032428);
   hRatio_MC_BinByBin_PP->SetBinContent(96,0.9917825);
   hRatio_MC_BinByBin_PP->SetBinContent(97,1.162208);
   hRatio_MC_BinByBin_PP->SetBinContent(98,1.443577);
   hRatio_MC_BinByBin_PP->SetBinContent(99,0.7359053);
   hRatio_MC_BinByBin_PP->SetBinContent(100,1.563476);
   hRatio_MC_BinByBin_PP->SetBinContent(101,0.9999999);
   hRatio_MC_BinByBin_PP->SetBinError(2,0.006122973);
   hRatio_MC_BinByBin_PP->SetBinError(3,0.006906872);
   hRatio_MC_BinByBin_PP->SetBinError(4,0.006360704);
   hRatio_MC_BinByBin_PP->SetBinError(5,0.006441822);
   hRatio_MC_BinByBin_PP->SetBinError(6,0.006466841);
   hRatio_MC_BinByBin_PP->SetBinError(7,0.005942369);
   hRatio_MC_BinByBin_PP->SetBinError(8,0.005641931);
   hRatio_MC_BinByBin_PP->SetBinError(9,0.005482992);
   hRatio_MC_BinByBin_PP->SetBinError(10,0.005687855);
   hRatio_MC_BinByBin_PP->SetBinError(11,0.005664268);
   hRatio_MC_BinByBin_PP->SetBinError(12,0.005932322);
   hRatio_MC_BinByBin_PP->SetBinError(13,0.006134257);
   hRatio_MC_BinByBin_PP->SetBinError(14,0.006624864);
   hRatio_MC_BinByBin_PP->SetBinError(15,0.005824634);
   hRatio_MC_BinByBin_PP->SetBinError(16,0.005934643);
   hRatio_MC_BinByBin_PP->SetBinError(17,0.006056346);
   hRatio_MC_BinByBin_PP->SetBinError(18,0.005995342);
   hRatio_MC_BinByBin_PP->SetBinError(19,0.005965825);
   hRatio_MC_BinByBin_PP->SetBinError(20,0.005824582);
   hRatio_MC_BinByBin_PP->SetBinError(21,0.005920313);
   hRatio_MC_BinByBin_PP->SetBinError(22,0.006082524);
   hRatio_MC_BinByBin_PP->SetBinError(23,0.005871598);
   hRatio_MC_BinByBin_PP->SetBinError(24,0.005793946);
   hRatio_MC_BinByBin_PP->SetBinError(25,0.005942336);
   hRatio_MC_BinByBin_PP->SetBinError(26,0.005858809);
   hRatio_MC_BinByBin_PP->SetBinError(27,0.006265548);
   hRatio_MC_BinByBin_PP->SetBinError(28,0.006111831);
   hRatio_MC_BinByBin_PP->SetBinError(29,0.006130014);
   hRatio_MC_BinByBin_PP->SetBinError(30,0.005798608);
   hRatio_MC_BinByBin_PP->SetBinError(31,0.006229414);
   hRatio_MC_BinByBin_PP->SetBinError(32,0.00616352);
   hRatio_MC_BinByBin_PP->SetBinError(33,0.006459225);
   hRatio_MC_BinByBin_PP->SetBinError(34,0.006539872);
   hRatio_MC_BinByBin_PP->SetBinError(35,0.006488175);
   hRatio_MC_BinByBin_PP->SetBinError(36,0.006701988);
   hRatio_MC_BinByBin_PP->SetBinError(37,0.006576389);
   hRatio_MC_BinByBin_PP->SetBinError(38,0.006431586);
   hRatio_MC_BinByBin_PP->SetBinError(39,0.006567501);
   hRatio_MC_BinByBin_PP->SetBinError(40,0.00648134);
   hRatio_MC_BinByBin_PP->SetBinError(41,0.006620539);
   hRatio_MC_BinByBin_PP->SetBinError(42,0.00676752);
   hRatio_MC_BinByBin_PP->SetBinError(43,0.007156405);
   hRatio_MC_BinByBin_PP->SetBinError(44,0.007109228);
   hRatio_MC_BinByBin_PP->SetBinError(45,0.007306154);
   hRatio_MC_BinByBin_PP->SetBinError(46,0.007458036);
   hRatio_MC_BinByBin_PP->SetBinError(47,0.007073137);
   hRatio_MC_BinByBin_PP->SetBinError(48,0.007102794);
   hRatio_MC_BinByBin_PP->SetBinError(49,0.007269764);
   hRatio_MC_BinByBin_PP->SetBinError(50,0.007313776);
   hRatio_MC_BinByBin_PP->SetBinError(51,0.007629025);
   hRatio_MC_BinByBin_PP->SetBinError(52,0.007695242);
   hRatio_MC_BinByBin_PP->SetBinError(53,0.008086634);
   hRatio_MC_BinByBin_PP->SetBinError(54,0.007934146);
   hRatio_MC_BinByBin_PP->SetBinError(55,0.008404121);
   hRatio_MC_BinByBin_PP->SetBinError(56,0.008614838);
   hRatio_MC_BinByBin_PP->SetBinError(57,0.009193684);
   hRatio_MC_BinByBin_PP->SetBinError(58,0.008383712);
   hRatio_MC_BinByBin_PP->SetBinError(59,0.008735422);
   hRatio_MC_BinByBin_PP->SetBinError(60,0.008225455);
   hRatio_MC_BinByBin_PP->SetBinError(61,0.008044128);
   hRatio_MC_BinByBin_PP->SetBinError(62,0.009521967);
   hRatio_MC_BinByBin_PP->SetBinError(63,0.01109592);
   hRatio_MC_BinByBin_PP->SetBinError(64,0.009513928);
   hRatio_MC_BinByBin_PP->SetBinError(65,0.008804287);
   hRatio_MC_BinByBin_PP->SetBinError(66,0.01258177);
   hRatio_MC_BinByBin_PP->SetBinError(67,0.01000604);
   hRatio_MC_BinByBin_PP->SetBinError(68,0.01336176);
   hRatio_MC_BinByBin_PP->SetBinError(69,0.01227281);
   hRatio_MC_BinByBin_PP->SetBinError(70,0.01373132);
   hRatio_MC_BinByBin_PP->SetBinError(71,0.0143929);
   hRatio_MC_BinByBin_PP->SetBinError(72,0.01530344);
   hRatio_MC_BinByBin_PP->SetBinError(73,0.02002464);
   hRatio_MC_BinByBin_PP->SetBinError(74,0.0176938);
   hRatio_MC_BinByBin_PP->SetBinError(75,0.01938538);
   hRatio_MC_BinByBin_PP->SetBinError(76,0.02093178);
   hRatio_MC_BinByBin_PP->SetBinError(77,0.02347644);
   hRatio_MC_BinByBin_PP->SetBinError(78,0.02594022);
   hRatio_MC_BinByBin_PP->SetBinError(79,0.02975812);
   hRatio_MC_BinByBin_PP->SetBinError(80,0.03208262);
   hRatio_MC_BinByBin_PP->SetBinError(81,0.0361318);
   hRatio_MC_BinByBin_PP->SetBinError(82,0.03975025);
   hRatio_MC_BinByBin_PP->SetBinError(83,0.04281183);
   hRatio_MC_BinByBin_PP->SetBinError(84,0.05002646);
   hRatio_MC_BinByBin_PP->SetBinError(85,0.05714247);
   hRatio_MC_BinByBin_PP->SetBinError(86,0.06015822);
   hRatio_MC_BinByBin_PP->SetBinError(87,0.06972609);
   hRatio_MC_BinByBin_PP->SetBinError(88,0.080602);
   hRatio_MC_BinByBin_PP->SetBinError(89,0.0941869);
   hRatio_MC_BinByBin_PP->SetBinError(90,0.111114);
   hRatio_MC_BinByBin_PP->SetBinError(91,0.1205405);
   hRatio_MC_BinByBin_PP->SetBinError(92,0.1660401);
   hRatio_MC_BinByBin_PP->SetBinError(93,0.237211);
   hRatio_MC_BinByBin_PP->SetBinError(94,0.2429598);
   hRatio_MC_BinByBin_PP->SetBinError(95,0.2305401);
   hRatio_MC_BinByBin_PP->SetBinError(96,0.2438147);
   hRatio_MC_BinByBin_PP->SetBinError(97,0.4024185);
   hRatio_MC_BinByBin_PP->SetBinError(98,0.5866505);
   hRatio_MC_BinByBin_PP->SetBinError(99,0.3236899);
   hRatio_MC_BinByBin_PP->SetBinError(100,0.6247782);
   hRatio_MC_BinByBin_PP->SetBinError(101,0.2191471);
   hRatio_MC_BinByBin_PP->SetEntries(7453.911);
   hRatio_MC_BinByBin_PP->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_PP->SetLineColor(ci);
   hRatio_MC_BinByBin_PP->SetMarkerColor(3);
   hRatio_MC_BinByBin_PP->SetMarkerStyle(24);
   hRatio_MC_BinByBin_PP->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_PP->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_PP->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_PP->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_PP->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_PP->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_PP->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_PP->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_PP->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_PP->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_PP->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_PP->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_PP->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_PP->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_PP->Draw("same");
   Double_t xAxis29[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6 = new TH1F("MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6","Unfold Trans Matrix for mcclosure refpt jtpt from Jet triggers R2 20_eta_20 ",100, xAxis29);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(1,0.9991691);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(2,0.9991922);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(3,0.9992377);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(4,0.9993074);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(5,1.026172);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(6,1.001057);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(7,0.9997514);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(8,0.9999796);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(9,1.000487);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(10,1.001189);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(11,1.001861);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(12,1.002263);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(13,1.00236);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(14,1.002388);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(15,1.002467);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(16,1.002532);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(17,1.002605);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(18,1.002773);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(19,1.003013);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(20,1.00324);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(21,1.003396);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(22,1.003463);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(23,1.003414);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(24,1.003216);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(25,1.002849);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(26,1.002296);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(27,1.001512);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(28,1.000414);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(29,0.9989972);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(30,0.9974952);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(31,0.9963366);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(32,0.9959304);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(33,0.9964527);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(34,0.9978051);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(35,0.9997545);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(36,1.002063);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(37,1.00455);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(38,1.007106);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(39,1.00967);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(40,1.012216);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(41,1.014731);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(42,1.017208);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(43,1.019647);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(44,1.022045);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(45,1.024403);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(46,1.02672);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(47,1.028997);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(48,1.031231);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(49,1.033425);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(50,1.035577);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(51,1.037687);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(52,1.039755);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(53,1.041783);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(54,1.043768);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(55,1.045713);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(56,1.047614);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(57,1.049474);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(58,1.051293);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(59,1.053069);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(60,1.054803);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(61,1.056496);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(62,1.058147);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(63,1.059756);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(64,1.061323);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(65,1.062848);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(66,1.064331);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(67,1.065772);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(68,1.067171);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(69,1.068527);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(70,1.069842);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(71,1.071114);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(72,1.072344);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(73,1.073532);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(74,1.074677);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(75,1.075781);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(76,1.076841);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(77,1.07786);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(78,1.078837);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(79,1.079771);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(80,1.080663);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(81,1.081512);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(82,1.082319);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(83,1.083084);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(84,1.083806);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(85,1.084486);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(86,1.085123);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(87,1.085718);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(88,1.08627);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(89,1.08678);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(90,1.087248);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(91,1.087673);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(92,1.088055);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(93,1.088396);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(94,1.088693);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(95,1.088948);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(96,1.089161);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(97,1.089331);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(98,1.089458);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(99,1.089543);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(100,1.089586);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(1,0.006282766);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(2,0.00551086);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(3,0.005313973);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(4,0.004688185);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(5,0.004208161);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(6,0.003609377);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(7,0.003029395);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(8,0.00294131);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(9,0.002896457);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(10,0.00294239);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(11,0.0031459);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(12,0.003237677);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(13,0.003419519);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(14,0.003142874);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(15,0.002994065);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(16,0.003070986);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(17,0.003182665);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(18,0.003079145);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(19,0.003245916);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(20,0.003173689);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(21,0.003280395);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(22,0.003058987);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(23,0.002923376);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(24,0.002980952);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(25,0.003100421);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(26,0.003100339);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(27,0.003244866);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(28,0.00328805);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(29,0.003270724);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(30,0.003120112);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(31,0.003584938);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(32,0.003335609);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(33,0.003393761);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(34,0.003753985);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(35,0.004510547);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(36,0.00528631);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(37,0.006159407);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(38,0.007112445);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(39,0.008274908);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(40,0.009385956);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(41,0.01055523);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(42,0.01171362);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(43,0.01288617);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(44,0.01405425);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(45,0.0151174);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(46,0.01618607);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(47,0.01719579);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(48,0.01822717);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(49,0.0192859);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(50,0.02034578);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(51,0.02138965);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(52,0.02237279);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(53,0.02341225);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(54,0.02426206);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(55,0.0252281);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(56,0.02622503);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(57,0.02700881);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(58,0.02778318);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(59,0.02879604);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(60,0.02948368);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(61,0.03034495);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(62,0.03134288);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(63,0.03191812);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(64,0.03270858);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(65,0.03345217);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(66,0.03467396);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(67,0.03498166);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(68,0.0356772);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(69,0.0364095);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(70,0.03731428);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(71,0.03779822);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(72,0.0386446);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(73,0.03935288);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(74,0.04001545);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(75,0.04085327);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(76,0.04164924);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(77,0.04268027);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(78,0.04347145);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(79,0.04479628);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(80,0.04576112);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(81,0.0474596);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(82,0.0488075);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(83,0.05065572);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(84,0.05287048);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(85,0.05450394);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(86,0.05767699);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(87,0.06112022);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(88,0.06741851);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(89,0.07097766);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(90,0.07567258);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(91,0.08446865);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(92,0.1002371);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(93,0.1207811);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(94,0.1318067);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(95,0.1366933);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(96,0.1377793);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(97,0.1765711);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(98,0.1987272);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(99,0.2458101);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(100,0.2027694);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetEntries(32439.28);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetStats(0);

   ci = TColor::GetColor("#000099");
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetLineColor(ci);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetMarkerColor(4);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->SetMarkerStyle(33);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->GetXaxis()->SetLabelFont(42);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->GetXaxis()->SetLabelSize(0.035);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->GetXaxis()->SetTitleSize(0.035);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->GetXaxis()->SetTitleFont(42);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->GetYaxis()->SetLabelFont(42);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->GetYaxis()->SetLabelSize(0.035);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->GetYaxis()->SetTitleSize(0.035);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->GetYaxis()->SetTitleFont(42);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->GetZaxis()->SetLabelFont(42);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->GetZaxis()->SetLabelSize(0.035);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->GetZaxis()->SetTitleSize(0.035);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->GetZaxis()->SetTitleFont(42);
   MCClosure_test_oppside_SVD_kReg7_R2_20_eta_20_cent6->Draw("same");
   Double_t xAxis30[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6 = new TH1F("MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6","Unfold Trans Matrix for mcclosure refpt jtpt from Jet triggers R2 20_eta_20 ",100, xAxis30);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(1,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(2,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(3,1);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(4,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(5,1.026789);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(6,1.001542);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(7,1.000075);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(8,1.000006);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(9,1.000003);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(10,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(11,0.9999992);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(12,1);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(13,0.9999995);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(14,0.9999989);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(15,0.9999991);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(16,1);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(17,1);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(18,1);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(19,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(20,1);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(21,1);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(22,0.9999999);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(23,1);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(24,0.9999997);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(25,0.9999998);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(26,0.9999996);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(27,0.9999997);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(28,1);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(29,0.9999999);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(30,1);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(31,1);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(32,0.9999999);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(33,0.9999999);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(34,1);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(35,1);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(36,1);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(37,0.9999998);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(38,0.9999997);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(39,0.9999997);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(40,0.9999998);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(41,1);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(42,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(43,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(44,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(45,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(46,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(47,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(48,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(49,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(50,1);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(51,0.9999995);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(52,0.9999983);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(53,0.9999974);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(54,0.9999963);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(55,0.9999962);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(56,0.9999943);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(57,0.9999926);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(58,0.9999914);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(59,0.9999902);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(60,0.9999892);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(61,0.9999888);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(62,0.9999892);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(63,0.9999899);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(64,0.9999918);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(65,0.9999946);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(66,0.9999985);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(67,1.000004);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(68,1.000011);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(69,1.000019);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(70,1.00003);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(71,1.000042);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(72,1.000056);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(73,1.000072);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(74,1.000091);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(75,1.000111);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(76,1.000133);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(77,1.000157);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(78,1.000183);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(79,1.000209);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(80,1.000238);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(81,1.000267);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(82,1.000297);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(83,1.000327);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(84,1.000358);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(85,1.000388);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(86,1.000418);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(87,1.000447);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(88,1.000475);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(89,1.000502);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(90,1.000528);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(91,1.000552);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(92,1.000574);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(93,1.000593);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(94,1.000611);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(95,1.000626);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(96,1.000639);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(97,1.000649);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(98,1.000657);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(99,1.000662);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinContent(100,1.000665);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(1,0.004503665);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(2,0.003535468);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(3,0.00358969);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(4,0.003165261);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(5,0.00309066);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(6,0.002903874);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(7,0.002659399);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(8,0.002720059);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(9,0.002639887);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(10,0.002645183);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(11,0.002856486);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(12,0.002962741);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(13,0.003184327);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(14,0.002917506);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(15,0.002776219);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(16,0.002874503);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(17,0.002998762);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(18,0.002858408);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(19,0.002984969);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(20,0.002893391);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(21,0.003062773);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(22,0.002905591);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(23,0.002815333);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(24,0.002895346);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(25,0.003028577);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(26,0.003026258);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(27,0.003133755);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(28,0.003096597);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(29,0.002991107);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(30,0.002793243);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(31,0.0033553);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(32,0.003155313);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(33,0.003163363);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(34,0.00322756);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(35,0.003443599);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(36,0.003401424);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(37,0.003241881);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(38,0.003004432);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(39,0.003131307);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(40,0.00308979);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(41,0.003212285);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(42,0.003326843);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(43,0.003531427);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(44,0.003773126);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(45,0.00368061);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(46,0.003647056);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(47,0.003398236);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(48,0.003293978);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(49,0.003412792);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(50,0.003634796);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(51,0.003871226);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(52,0.003892289);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(53,0.004307098);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(54,0.003818946);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(55,0.004072504);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(56,0.004596116);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(57,0.004051567);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(58,0.003456136);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(59,0.004536497);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(60,0.00366306);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(61,0.004049313);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(62,0.005313861);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(63,0.004195555);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(64,0.004491661);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(65,0.004609924);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(66,0.007256303);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(67,0.005464019);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(68,0.005655606);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(69,0.006153204);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(70,0.007518106);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(71,0.007026572);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(72,0.00822979);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(73,0.008870635);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(74,0.009394372);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(75,0.01057833);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(76,0.01160711);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(77,0.01330028);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(78,0.01428052);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(79,0.01655082);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(80,0.01787746);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(81,0.02066648);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(82,0.0226093);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(83,0.02534707);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(84,0.02852202);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(85,0.03065352);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(86,0.03493367);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(87,0.03933186);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(88,0.04705534);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(89,0.05111792);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(90,0.05637993);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(91,0.06598824);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(92,0.08247454);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(93,0.1030752);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(94,0.1138501);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(95,0.1185565);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(96,0.1195623);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(97,0.1567641);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(98,0.1777085);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(99,0.2218726);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetBinError(100,0.1814884);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetEntries(45907.04);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetStats(0);

   ci = TColor::GetColor("#000099");
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetLineColor(ci);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetMarkerColor(4);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->SetMarkerStyle(24);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->GetXaxis()->SetLabelFont(42);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->GetXaxis()->SetLabelSize(0.035);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->GetXaxis()->SetTitleSize(0.035);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->GetXaxis()->SetTitleFont(42);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->GetYaxis()->SetLabelFont(42);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->GetYaxis()->SetLabelSize(0.035);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->GetYaxis()->SetTitleSize(0.035);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->GetYaxis()->SetTitleFont(42);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->GetZaxis()->SetLabelFont(42);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->GetZaxis()->SetLabelSize(0.035);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->GetZaxis()->SetTitleSize(0.035);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->GetZaxis()->SetTitleFont(42);
   MCClosure_test_sameside_SVD_kReg7_R2_20_eta_20_cent6->Draw("same");
   TLine *line = new TLine(40,1,499,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.65,0.65,0.85,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(19);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hRatio_MC_Bayes_PP","Training","pl");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(33);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hRatio_MC_Bayes_PP","Closure Test","pl");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   leg->Draw();
   TLatex *   tex = new TLatex(0.25,0.8,"#color[2]{HIN-BayesianUnfold Iter=4}");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(14);
   tex->Draw();
      tex = new TLatex(0.25,0.75,"#color[3]{bn-by-bin}");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(14);
   tex->Draw();
      tex = new TLatex(0.25,0.65,"#color[4]{RooUnfold::SVD, Reg=7}");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(14);
   tex->Draw();
      tex = new TLatex(0.2,0.95,"CMS Preliminary");
tex->SetNDC();
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.23,"Anti-k_{T} PF Jets R=0.2");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
      tex = new TLatex(0.6,0.31,"|#eta|<2, |vz|<15");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(22);
   tex->Draw();
   
   TPaveText *pt = new TPaveText(0.4832886,0.94,0.5167114,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   cPPMCclosure->Modified();
   cPPMCclosure->cd();
   cPPMCclosure->SetSelected(cPPMCclosure);
}


==> Figures/Ch4/PP_unfoldng_mc_closure_test_ak3PF_20_eta_20_20150808.C <==
{
//=========Macro generated from canvas: cPPMCclosure/PP MC closure test
//=========  (Sat Aug  8 02:44:20 2015) by ROOT version5.32/00
   TCanvas *cPPMCclosure = new TCanvas("cPPMCclosure", "PP MC closure test",0,0,600,600);
   gStyle->SetOptStat(0);
   cPPMCclosure->Range(30,0.375,330,1.625);
   cPPMCclosure->SetFillColor(0);
   cPPMCclosure->SetBorderMode(0);
   cPPMCclosure->SetBorderSize(2);
   cPPMCclosure->SetFrameBorderMode(0);
   cPPMCclosure->SetFrameBorderMode(0);
   Double_t xAxis83[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_PP = new TH1D("hRatio_MC_Bayes_PP"," ",100, xAxis83);
   hRatio_MC_Bayes_PP->SetBinContent(1,0.9850439);
   hRatio_MC_Bayes_PP->SetBinContent(2,0.9971124);
   hRatio_MC_Bayes_PP->SetBinContent(3,0.9983394);
   hRatio_MC_Bayes_PP->SetBinContent(4,0.9973822);
   hRatio_MC_Bayes_PP->SetBinContent(5,1.083604);
   hRatio_MC_Bayes_PP->SetBinContent(6,1.005479);
   hRatio_MC_Bayes_PP->SetBinContent(7,0.9974928);
   hRatio_MC_Bayes_PP->SetBinContent(8,0.9989306);
   hRatio_MC_Bayes_PP->SetBinContent(9,1.001501);
   hRatio_MC_Bayes_PP->SetBinContent(10,1.001953);
   hRatio_MC_Bayes_PP->SetBinContent(11,1.000619);
   hRatio_MC_Bayes_PP->SetBinContent(12,1.000394);
   hRatio_MC_Bayes_PP->SetBinContent(13,1.002069);
   hRatio_MC_Bayes_PP->SetBinContent(14,1.002296);
   hRatio_MC_Bayes_PP->SetBinContent(15,1.005322);
   hRatio_MC_Bayes_PP->SetBinContent(16,1.003288);
   hRatio_MC_Bayes_PP->SetBinContent(17,0.9989863);
   hRatio_MC_Bayes_PP->SetBinContent(18,1.000077);
   hRatio_MC_Bayes_PP->SetBinContent(19,1.003191);
   hRatio_MC_Bayes_PP->SetBinContent(20,1.003529);
   hRatio_MC_Bayes_PP->SetBinContent(21,1.003091);
   hRatio_MC_Bayes_PP->SetBinContent(22,1.003889);
   hRatio_MC_Bayes_PP->SetBinContent(23,1.004744);
   hRatio_MC_Bayes_PP->SetBinContent(24,1.004056);
   hRatio_MC_Bayes_PP->SetBinContent(25,1.002186);
   hRatio_MC_Bayes_PP->SetBinContent(26,0.9994387);
   hRatio_MC_Bayes_PP->SetBinContent(27,0.9987056);
   hRatio_MC_Bayes_PP->SetBinContent(28,0.9996208);
   hRatio_MC_Bayes_PP->SetBinContent(29,1.001045);
   hRatio_MC_Bayes_PP->SetBinContent(30,1.000088);
   hRatio_MC_Bayes_PP->SetBinContent(31,0.998608);
   hRatio_MC_Bayes_PP->SetBinContent(32,0.9967306);
   hRatio_MC_Bayes_PP->SetBinContent(33,0.9971857);
   hRatio_MC_Bayes_PP->SetBinContent(34,0.9986147);
   hRatio_MC_Bayes_PP->SetBinContent(35,1.001217);
   hRatio_MC_Bayes_PP->SetBinContent(36,1.003625);
   hRatio_MC_Bayes_PP->SetBinContent(37,1.005049);
   hRatio_MC_Bayes_PP->SetBinContent(38,1.004565);
   hRatio_MC_Bayes_PP->SetBinContent(39,1.003377);
   hRatio_MC_Bayes_PP->SetBinContent(40,1.001841);
   hRatio_MC_Bayes_PP->SetBinContent(41,1.001878);
   hRatio_MC_Bayes_PP->SetBinContent(42,1.003104);
   hRatio_MC_Bayes_PP->SetBinContent(43,1.003623);
   hRatio_MC_Bayes_PP->SetBinContent(44,1.003951);
   hRatio_MC_Bayes_PP->SetBinContent(45,1.00353);
   hRatio_MC_Bayes_PP->SetBinContent(46,1.002856);
   hRatio_MC_Bayes_PP->SetBinContent(47,1.001485);
   hRatio_MC_Bayes_PP->SetBinContent(48,1.000805);
   hRatio_MC_Bayes_PP->SetBinContent(49,1.000197);
   hRatio_MC_Bayes_PP->SetBinContent(50,1.001369);
   hRatio_MC_Bayes_PP->SetBinContent(51,1.00225);
   hRatio_MC_Bayes_PP->SetBinContent(52,1.002894);
   hRatio_MC_Bayes_PP->SetBinContent(53,1.002834);
   hRatio_MC_Bayes_PP->SetBinContent(54,1.001886);
   hRatio_MC_Bayes_PP->SetBinContent(55,0.9993207);
   hRatio_MC_Bayes_PP->SetBinContent(56,0.9970555);
   hRatio_MC_Bayes_PP->SetBinContent(57,0.9960736);
   hRatio_MC_Bayes_PP->SetBinContent(58,0.9969519);
   hRatio_MC_Bayes_PP->SetBinContent(59,0.9977798);
   hRatio_MC_Bayes_PP->SetBinContent(60,0.9999566);
   hRatio_MC_Bayes_PP->SetBinContent(61,1.002418);
   hRatio_MC_Bayes_PP->SetBinContent(62,1.005601);
   hRatio_MC_Bayes_PP->SetBinContent(63,1.007915);
   hRatio_MC_Bayes_PP->SetBinContent(64,1.009091);
   hRatio_MC_Bayes_PP->SetBinContent(65,1.010232);
   hRatio_MC_Bayes_PP->SetBinContent(66,1.007973);
   hRatio_MC_Bayes_PP->SetBinContent(67,1.007176);
   hRatio_MC_Bayes_PP->SetBinContent(68,1.002795);
   hRatio_MC_Bayes_PP->SetBinContent(69,0.9980955);
   hRatio_MC_Bayes_PP->SetBinContent(70,0.9969588);
   hRatio_MC_Bayes_PP->SetBinContent(71,0.9960007);
   hRatio_MC_Bayes_PP->SetBinContent(72,0.9930127);
   hRatio_MC_Bayes_PP->SetBinContent(73,0.995606);
   hRatio_MC_Bayes_PP->SetBinContent(74,0.9968664);
   hRatio_MC_Bayes_PP->SetBinContent(75,0.9964981);
   hRatio_MC_Bayes_PP->SetBinContent(76,1.00814);
   hRatio_MC_Bayes_PP->SetBinContent(77,1.005462);
   hRatio_MC_Bayes_PP->SetBinContent(78,1.018711);
   hRatio_MC_Bayes_PP->SetBinContent(79,1.012324);
   hRatio_MC_Bayes_PP->SetBinContent(80,1.028604);
   hRatio_MC_Bayes_PP->SetBinContent(81,1.001834);
   hRatio_MC_Bayes_PP->SetBinContent(82,1.01218);
   hRatio_MC_Bayes_PP->SetBinContent(83,1.017088);
   hRatio_MC_Bayes_PP->SetBinContent(84,1.006527);
   hRatio_MC_Bayes_PP->SetBinContent(85,1.051326);
   hRatio_MC_Bayes_PP->SetBinContent(86,1.0506);
   hRatio_MC_Bayes_PP->SetBinContent(87,1.040204);
   hRatio_MC_Bayes_PP->SetBinContent(88,0.9665598);
   hRatio_MC_Bayes_PP->SetBinContent(89,1.02368);
   hRatio_MC_Bayes_PP->SetBinContent(90,0.9528823);
   hRatio_MC_Bayes_PP->SetBinContent(91,0.9836969);
   hRatio_MC_Bayes_PP->SetBinContent(92,0.9867898);
   hRatio_MC_Bayes_PP->SetBinContent(93,1.114591);
   hRatio_MC_Bayes_PP->SetBinContent(94,1.041104);
   hRatio_MC_Bayes_PP->SetBinContent(95,1.091514);
   hRatio_MC_Bayes_PP->SetBinContent(96,0.6175224);
   hRatio_MC_Bayes_PP->SetBinContent(97,0.9384396);
   hRatio_MC_Bayes_PP->SetBinContent(98,0.6477269);
   hRatio_MC_Bayes_PP->SetBinContent(99,0.1582094);
   hRatio_MC_Bayes_PP->SetBinContent(100,0.665749);
   hRatio_MC_Bayes_PP->SetBinContent(101,1);
   hRatio_MC_Bayes_PP->SetBinError(1,0.007308407);
   hRatio_MC_Bayes_PP->SetBinError(2,0.003873822);
   hRatio_MC_Bayes_PP->SetBinError(3,0.003748655);
   hRatio_MC_Bayes_PP->SetBinError(4,0.003019452);
   hRatio_MC_Bayes_PP->SetBinError(5,0.003122135);
   hRatio_MC_Bayes_PP->SetBinError(6,0.002651571);
   hRatio_MC_Bayes_PP->SetBinError(7,0.002410955);
   hRatio_MC_Bayes_PP->SetBinError(8,0.002614805);
   hRatio_MC_Bayes_PP->SetBinError(9,0.002442452);
   hRatio_MC_Bayes_PP->SetBinError(10,0.00245527);
   hRatio_MC_Bayes_PP->SetBinError(11,0.002628285);
   hRatio_MC_Bayes_PP->SetBinError(12,0.002782512);
   hRatio_MC_Bayes_PP->SetBinError(13,0.002858571);
   hRatio_MC_Bayes_PP->SetBinError(14,0.002716029);
   hRatio_MC_Bayes_PP->SetBinError(15,0.00273933);
   hRatio_MC_Bayes_PP->SetBinError(16,0.002679639);
   hRatio_MC_Bayes_PP->SetBinError(17,0.002775116);
   hRatio_MC_Bayes_PP->SetBinError(18,0.00269849);
   hRatio_MC_Bayes_PP->SetBinError(19,0.002830469);
   hRatio_MC_Bayes_PP->SetBinError(20,0.002682329);
   hRatio_MC_Bayes_PP->SetBinError(21,0.002871267);
   hRatio_MC_Bayes_PP->SetBinError(22,0.002711141);
   hRatio_MC_Bayes_PP->SetBinError(23,0.002706008);
   hRatio_MC_Bayes_PP->SetBinError(24,0.002738183);
   hRatio_MC_Bayes_PP->SetBinError(25,0.002845137);
   hRatio_MC_Bayes_PP->SetBinError(26,0.002809511);
   hRatio_MC_Bayes_PP->SetBinError(27,0.002766535);
   hRatio_MC_Bayes_PP->SetBinError(28,0.003036022);
   hRatio_MC_Bayes_PP->SetBinError(29,0.002829055);
   hRatio_MC_Bayes_PP->SetBinError(30,0.002552297);
   hRatio_MC_Bayes_PP->SetBinError(31,0.003057865);
   hRatio_MC_Bayes_PP->SetBinError(32,0.002687847);
   hRatio_MC_Bayes_PP->SetBinError(33,0.003071592);
   hRatio_MC_Bayes_PP->SetBinError(34,0.003034875);
   hRatio_MC_Bayes_PP->SetBinError(35,0.003152693);
   hRatio_MC_Bayes_PP->SetBinError(36,0.003265728);
   hRatio_MC_Bayes_PP->SetBinError(37,0.003220244);
   hRatio_MC_Bayes_PP->SetBinError(38,0.002883684);
   hRatio_MC_Bayes_PP->SetBinError(39,0.002902696);
   hRatio_MC_Bayes_PP->SetBinError(40,0.002890163);
   hRatio_MC_Bayes_PP->SetBinError(41,0.003124295);
   hRatio_MC_Bayes_PP->SetBinError(42,0.003126543);
   hRatio_MC_Bayes_PP->SetBinError(43,0.003327579);
   hRatio_MC_Bayes_PP->SetBinError(44,0.003536398);
   hRatio_MC_Bayes_PP->SetBinError(45,0.003578452);
   hRatio_MC_Bayes_PP->SetBinError(46,0.003466922);
   hRatio_MC_Bayes_PP->SetBinError(47,0.003230458);
   hRatio_MC_Bayes_PP->SetBinError(48,0.003174618);
   hRatio_MC_Bayes_PP->SetBinError(49,0.003137931);
   hRatio_MC_Bayes_PP->SetBinError(50,0.003352481);
   hRatio_MC_Bayes_PP->SetBinError(51,0.003681867);
   hRatio_MC_Bayes_PP->SetBinError(52,0.003703354);
   hRatio_MC_Bayes_PP->SetBinError(53,0.003960297);
   hRatio_MC_Bayes_PP->SetBinError(54,0.004160762);
   hRatio_MC_Bayes_PP->SetBinError(55,0.003919862);
   hRatio_MC_Bayes_PP->SetBinError(56,0.003845644);
   hRatio_MC_Bayes_PP->SetBinError(57,0.004351497);
   hRatio_MC_Bayes_PP->SetBinError(58,0.003538325);
   hRatio_MC_Bayes_PP->SetBinError(59,0.003501497);
   hRatio_MC_Bayes_PP->SetBinError(60,0.004533509);
   hRatio_MC_Bayes_PP->SetBinError(61,0.003570905);
   hRatio_MC_Bayes_PP->SetBinError(62,0.005042424);
   hRatio_MC_Bayes_PP->SetBinError(63,0.00378595);
   hRatio_MC_Bayes_PP->SetBinError(64,0.004443612);
   hRatio_MC_Bayes_PP->SetBinError(65,0.004436518);
   hRatio_MC_Bayes_PP->SetBinError(66,0.006652897);
   hRatio_MC_Bayes_PP->SetBinError(67,0.00508514);
   hRatio_MC_Bayes_PP->SetBinError(68,0.00574188);
   hRatio_MC_Bayes_PP->SetBinError(69,0.005448342);
   hRatio_MC_Bayes_PP->SetBinError(70,0.007148573);
   hRatio_MC_Bayes_PP->SetBinError(71,0.006426296);
   hRatio_MC_Bayes_PP->SetBinError(72,0.007976618);
   hRatio_MC_Bayes_PP->SetBinError(73,0.00790911);
   hRatio_MC_Bayes_PP->SetBinError(74,0.008756455);
   hRatio_MC_Bayes_PP->SetBinError(75,0.009753434);
   hRatio_MC_Bayes_PP->SetBinError(76,0.01059199);
   hRatio_MC_Bayes_PP->SetBinError(77,0.01223751);
   hRatio_MC_Bayes_PP->SetBinError(78,0.01336696);
   hRatio_MC_Bayes_PP->SetBinError(79,0.01495355);
   hRatio_MC_Bayes_PP->SetBinError(80,0.01755526);
   hRatio_MC_Bayes_PP->SetBinError(81,0.0192893);
   hRatio_MC_Bayes_PP->SetBinError(82,0.02089598);
   hRatio_MC_Bayes_PP->SetBinError(83,0.02396965);
   hRatio_MC_Bayes_PP->SetBinError(84,0.02707646);
   hRatio_MC_Bayes_PP->SetBinError(85,0.03088529);
   hRatio_MC_Bayes_PP->SetBinError(86,0.03530193);
   hRatio_MC_Bayes_PP->SetBinError(87,0.03850659);
   hRatio_MC_Bayes_PP->SetBinError(88,0.042466);
   hRatio_MC_Bayes_PP->SetBinError(89,0.05126274);
   hRatio_MC_Bayes_PP->SetBinError(90,0.05286968);
   hRatio_MC_Bayes_PP->SetBinError(91,0.06242082);
   hRatio_MC_Bayes_PP->SetBinError(92,0.07814746);
   hRatio_MC_Bayes_PP->SetBinError(93,0.1080834);
   hRatio_MC_Bayes_PP->SetBinError(94,0.1248086);
   hRatio_MC_Bayes_PP->SetBinError(95,0.1382284);
   hRatio_MC_Bayes_PP->SetBinError(96,0.08157665);
   hRatio_MC_Bayes_PP->SetBinError(97,0.1641081);
   hRatio_MC_Bayes_PP->SetBinError(98,0.1365267);
   hRatio_MC_Bayes_PP->SetBinError(99,0.04230511);
   hRatio_MC_Bayes_PP->SetBinError(100,0.1465005);
   hRatio_MC_Bayes_PP->SetBinError(101,0.1607095);
   hRatio_MC_Bayes_PP->SetMinimum(0.5);
   hRatio_MC_Bayes_PP->SetMaximum(1.5);
   hRatio_MC_Bayes_PP->SetEntries(66092.23);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_PP->SetLineColor(ci);
   hRatio_MC_Bayes_PP->SetMarkerColor(2);
   hRatio_MC_Bayes_PP->SetMarkerStyle(33);
   hRatio_MC_Bayes_PP->GetXaxis()->SetTitle("Jet p_{T} (GeV/c)");
   hRatio_MC_Bayes_PP->GetXaxis()->SetRange(7,30);
   hRatio_MC_Bayes_PP->GetXaxis()->CenterTitle(true);
   hRatio_MC_Bayes_PP->GetXaxis()->SetNoExponent();
   hRatio_MC_Bayes_PP->GetXaxis()->SetNdivisions(505);
   hRatio_MC_Bayes_PP->GetXaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_PP->GetXaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_PP->GetXaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_PP->GetXaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_PP->GetXaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_PP->GetYaxis()->SetTitle("Reco/Truth");
   hRatio_MC_Bayes_PP->GetYaxis()->CenterTitle(true);
   hRatio_MC_Bayes_PP->GetYaxis()->SetNdivisions(610);
   hRatio_MC_Bayes_PP->GetYaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_PP->GetYaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_PP->GetYaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_PP->GetYaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_PP->GetYaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_PP->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_PP->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_PP->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_PP->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_PP->Draw("");
   Double_t xAxis84[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_PP = new TH1F("hRatio_MC_BinByBin_PP","Unfolded pp MC closure test BinByBin",100, xAxis84);
   hRatio_MC_BinByBin_PP->SetBinContent(2,0.9986616);
   hRatio_MC_BinByBin_PP->SetBinContent(3,0.9976973);
   hRatio_MC_BinByBin_PP->SetBinContent(4,0.9958168);
   hRatio_MC_BinByBin_PP->SetBinContent(5,1.082161);
   hRatio_MC_BinByBin_PP->SetBinContent(6,1.004119);
   hRatio_MC_BinByBin_PP->SetBinContent(7,1.000934);
   hRatio_MC_BinByBin_PP->SetBinContent(8,1.000125);
   hRatio_MC_BinByBin_PP->SetBinContent(9,1.001342);
   hRatio_MC_BinByBin_PP->SetBinContent(10,1.002415);
   hRatio_MC_BinByBin_PP->SetBinContent(11,0.9996578);
   hRatio_MC_BinByBin_PP->SetBinContent(12,0.9961956);
   hRatio_MC_BinByBin_PP->SetBinContent(13,1.004871);
   hRatio_MC_BinByBin_PP->SetBinContent(14,1.003119);
   hRatio_MC_BinByBin_PP->SetBinContent(15,1.000244);
   hRatio_MC_BinByBin_PP->SetBinContent(16,1.009463);
   hRatio_MC_BinByBin_PP->SetBinContent(17,0.9979219);
   hRatio_MC_BinByBin_PP->SetBinContent(18,0.9983842);
   hRatio_MC_BinByBin_PP->SetBinContent(19,1.00432);
   hRatio_MC_BinByBin_PP->SetBinContent(20,1.008186);
   hRatio_MC_BinByBin_PP->SetBinContent(21,0.9964634);
   hRatio_MC_BinByBin_PP->SetBinContent(22,1.006163);
   hRatio_MC_BinByBin_PP->SetBinContent(23,1.002692);
   hRatio_MC_BinByBin_PP->SetBinContent(24,1.004853);
   hRatio_MC_BinByBin_PP->SetBinContent(25,1.001878);
   hRatio_MC_BinByBin_PP->SetBinContent(26,1.005726);
   hRatio_MC_BinByBin_PP->SetBinContent(27,0.9984568);
   hRatio_MC_BinByBin_PP->SetBinContent(28,0.9963714);
   hRatio_MC_BinByBin_PP->SetBinContent(29,1.001566);
   hRatio_MC_BinByBin_PP->SetBinContent(30,1.000309);
   hRatio_MC_BinByBin_PP->SetBinContent(31,1.003437);
   hRatio_MC_BinByBin_PP->SetBinContent(32,0.9930037);
   hRatio_MC_BinByBin_PP->SetBinContent(33,0.9966889);
   hRatio_MC_BinByBin_PP->SetBinContent(34,0.9998104);
   hRatio_MC_BinByBin_PP->SetBinContent(35,1.001909);
   hRatio_MC_BinByBin_PP->SetBinContent(36,0.9970247);
   hRatio_MC_BinByBin_PP->SetBinContent(37,1.008963);
   hRatio_MC_BinByBin_PP->SetBinContent(38,1.004164);
   hRatio_MC_BinByBin_PP->SetBinContent(39,1.005262);
   hRatio_MC_BinByBin_PP->SetBinContent(40,0.9990876);
   hRatio_MC_BinByBin_PP->SetBinContent(41,1.001176);
   hRatio_MC_BinByBin_PP->SetBinContent(42,1.002757);
   hRatio_MC_BinByBin_PP->SetBinContent(43,0.9997566);
   hRatio_MC_BinByBin_PP->SetBinContent(44,1.010877);
   hRatio_MC_BinByBin_PP->SetBinContent(45,1.003261);
   hRatio_MC_BinByBin_PP->SetBinContent(46,1.001117);
   hRatio_MC_BinByBin_PP->SetBinContent(47,1.004349);
   hRatio_MC_BinByBin_PP->SetBinContent(48,1.002775);
   hRatio_MC_BinByBin_PP->SetBinContent(49,0.9928764);
   hRatio_MC_BinByBin_PP->SetBinContent(50,1.008503);
   hRatio_MC_BinByBin_PP->SetBinContent(51,0.9982873);
   hRatio_MC_BinByBin_PP->SetBinContent(52,1.002299);
   hRatio_MC_BinByBin_PP->SetBinContent(53,0.9991053);
   hRatio_MC_BinByBin_PP->SetBinContent(54,1.012596);
   hRatio_MC_BinByBin_PP->SetBinContent(55,1.006501);
   hRatio_MC_BinByBin_PP->SetBinContent(56,0.9972312);
   hRatio_MC_BinByBin_PP->SetBinContent(57,0.9954655);
   hRatio_MC_BinByBin_PP->SetBinContent(58,0.9899967);
   hRatio_MC_BinByBin_PP->SetBinContent(59,0.9939412);
   hRatio_MC_BinByBin_PP->SetBinContent(60,1.002874);
   hRatio_MC_BinByBin_PP->SetBinContent(61,1.003711);
   hRatio_MC_BinByBin_PP->SetBinContent(62,1.007513);
   hRatio_MC_BinByBin_PP->SetBinContent(63,0.9996937);
   hRatio_MC_BinByBin_PP->SetBinContent(64,0.9970503);
   hRatio_MC_BinByBin_PP->SetBinContent(65,1.015964);
   hRatio_MC_BinByBin_PP->SetBinContent(66,1.00735);
   hRatio_MC_BinByBin_PP->SetBinContent(67,1.007042);
   hRatio_MC_BinByBin_PP->SetBinContent(68,1.004384);
   hRatio_MC_BinByBin_PP->SetBinContent(69,1.011916);
   hRatio_MC_BinByBin_PP->SetBinContent(70,0.9954553);
   hRatio_MC_BinByBin_PP->SetBinContent(71,0.9963192);
   hRatio_MC_BinByBin_PP->SetBinContent(72,0.9843187);
   hRatio_MC_BinByBin_PP->SetBinContent(73,1.008112);
   hRatio_MC_BinByBin_PP->SetBinContent(74,0.9799698);
   hRatio_MC_BinByBin_PP->SetBinContent(75,1.000003);
   hRatio_MC_BinByBin_PP->SetBinContent(76,1.004457);
   hRatio_MC_BinByBin_PP->SetBinContent(77,0.9860512);
   hRatio_MC_BinByBin_PP->SetBinContent(78,1.007677);
   hRatio_MC_BinByBin_PP->SetBinContent(79,0.962807);
   hRatio_MC_BinByBin_PP->SetBinContent(80,1.011784);
   hRatio_MC_BinByBin_PP->SetBinContent(81,1.013808);
   hRatio_MC_BinByBin_PP->SetBinContent(82,0.9488804);
   hRatio_MC_BinByBin_PP->SetBinContent(83,0.9702868);
   hRatio_MC_BinByBin_PP->SetBinContent(84,0.9544007);
   hRatio_MC_BinByBin_PP->SetBinContent(85,0.9489585);
   hRatio_MC_BinByBin_PP->SetBinContent(86,0.9163365);
   hRatio_MC_BinByBin_PP->SetBinContent(87,0.915675);
   hRatio_MC_BinByBin_PP->SetBinContent(88,0.8691558);
   hRatio_MC_BinByBin_PP->SetBinContent(89,1.025134);
   hRatio_MC_BinByBin_PP->SetBinContent(90,0.871404);
   hRatio_MC_BinByBin_PP->SetBinContent(91,1.071488);
   hRatio_MC_BinByBin_PP->SetBinContent(92,0.8524348);
   hRatio_MC_BinByBin_PP->SetBinContent(93,1.424723);
   hRatio_MC_BinByBin_PP->SetBinContent(94,1.037542);
   hRatio_MC_BinByBin_PP->SetBinContent(95,1.12949);
   hRatio_MC_BinByBin_PP->SetBinContent(96,1.30983);
   hRatio_MC_BinByBin_PP->SetBinContent(97,1.112928);
   hRatio_MC_BinByBin_PP->SetBinContent(98,0.9997472);
   hRatio_MC_BinByBin_PP->SetBinContent(99,1.067324);
   hRatio_MC_BinByBin_PP->SetBinContent(100,0.5633403);
   hRatio_MC_BinByBin_PP->SetBinContent(101,0.9618731);
   hRatio_MC_BinByBin_PP->SetBinError(2,0.007088758);
   hRatio_MC_BinByBin_PP->SetBinError(3,0.00737886);
   hRatio_MC_BinByBin_PP->SetBinError(4,0.00615059);
   hRatio_MC_BinByBin_PP->SetBinError(5,0.006192706);
   hRatio_MC_BinByBin_PP->SetBinError(6,0.005917168);
   hRatio_MC_BinByBin_PP->SetBinError(7,0.005537835);
   hRatio_MC_BinByBin_PP->SetBinError(8,0.005344228);
   hRatio_MC_BinByBin_PP->SetBinError(9,0.005272973);
   hRatio_MC_BinByBin_PP->SetBinError(10,0.005286367);
   hRatio_MC_BinByBin_PP->SetBinError(11,0.005435124);
   hRatio_MC_BinByBin_PP->SetBinError(12,0.005604638);
   hRatio_MC_BinByBin_PP->SetBinError(13,0.005858596);
   hRatio_MC_BinByBin_PP->SetBinError(14,0.005937371);
   hRatio_MC_BinByBin_PP->SetBinError(15,0.005676276);
   hRatio_MC_BinByBin_PP->SetBinError(16,0.005760505);
   hRatio_MC_BinByBin_PP->SetBinError(17,0.005783026);
   hRatio_MC_BinByBin_PP->SetBinError(18,0.005966945);
   hRatio_MC_BinByBin_PP->SetBinError(19,0.005873641);
   hRatio_MC_BinByBin_PP->SetBinError(20,0.005715203);
   hRatio_MC_BinByBin_PP->SetBinError(21,0.005851028);
   hRatio_MC_BinByBin_PP->SetBinError(22,0.005785583);
   hRatio_MC_BinByBin_PP->SetBinError(23,0.005677157);
   hRatio_MC_BinByBin_PP->SetBinError(24,0.005829388);
   hRatio_MC_BinByBin_PP->SetBinError(25,0.005858507);
   hRatio_MC_BinByBin_PP->SetBinError(26,0.005826643);
   hRatio_MC_BinByBin_PP->SetBinError(27,0.005878002);
   hRatio_MC_BinByBin_PP->SetBinError(28,0.006125347);
   hRatio_MC_BinByBin_PP->SetBinError(29,0.005991355);
   hRatio_MC_BinByBin_PP->SetBinError(30,0.005628082);
   hRatio_MC_BinByBin_PP->SetBinError(31,0.006115158);
   hRatio_MC_BinByBin_PP->SetBinError(32,0.005535312);
   hRatio_MC_BinByBin_PP->SetBinError(33,0.006382963);
   hRatio_MC_BinByBin_PP->SetBinError(34,0.006260417);
   hRatio_MC_BinByBin_PP->SetBinError(35,0.006483483);
   hRatio_MC_BinByBin_PP->SetBinError(36,0.006564856);
   hRatio_MC_BinByBin_PP->SetBinError(37,0.006556707);
   hRatio_MC_BinByBin_PP->SetBinError(38,0.006326747);
   hRatio_MC_BinByBin_PP->SetBinError(39,0.006345972);
   hRatio_MC_BinByBin_PP->SetBinError(40,0.006401098);
   hRatio_MC_BinByBin_PP->SetBinError(41,0.006519214);
   hRatio_MC_BinByBin_PP->SetBinError(42,0.00650459);
   hRatio_MC_BinByBin_PP->SetBinError(43,0.006876874);
   hRatio_MC_BinByBin_PP->SetBinError(44,0.007039857);
   hRatio_MC_BinByBin_PP->SetBinError(45,0.007287662);
   hRatio_MC_BinByBin_PP->SetBinError(46,0.007123907);
   hRatio_MC_BinByBin_PP->SetBinError(47,0.007362585);
   hRatio_MC_BinByBin_PP->SetBinError(48,0.006984678);
   hRatio_MC_BinByBin_PP->SetBinError(49,0.006815131);
   hRatio_MC_BinByBin_PP->SetBinError(50,0.007288489);
   hRatio_MC_BinByBin_PP->SetBinError(51,0.007450573);
   hRatio_MC_BinByBin_PP->SetBinError(52,0.007528439);
   hRatio_MC_BinByBin_PP->SetBinError(53,0.00773277);
   hRatio_MC_BinByBin_PP->SetBinError(54,0.008291517);
   hRatio_MC_BinByBin_PP->SetBinError(55,0.008183527);
   hRatio_MC_BinByBin_PP->SetBinError(56,0.008214366);
   hRatio_MC_BinByBin_PP->SetBinError(57,0.008845902);
   hRatio_MC_BinByBin_PP->SetBinError(58,0.007879761);
   hRatio_MC_BinByBin_PP->SetBinError(59,0.007885522);
   hRatio_MC_BinByBin_PP->SetBinError(60,0.008483792);
   hRatio_MC_BinByBin_PP->SetBinError(61,0.008533773);
   hRatio_MC_BinByBin_PP->SetBinError(62,0.009509459);
   hRatio_MC_BinByBin_PP->SetBinError(63,0.009147372);
   hRatio_MC_BinByBin_PP->SetBinError(64,0.009782303);
   hRatio_MC_BinByBin_PP->SetBinError(65,0.009748119);
   hRatio_MC_BinByBin_PP->SetBinError(66,0.01161005);
   hRatio_MC_BinByBin_PP->SetBinError(67,0.009842884);
   hRatio_MC_BinByBin_PP->SetBinError(68,0.01194758);
   hRatio_MC_BinByBin_PP->SetBinError(69,0.01124057);
   hRatio_MC_BinByBin_PP->SetBinError(70,0.01571455);
   hRatio_MC_BinByBin_PP->SetBinError(71,0.01366055);
   hRatio_MC_BinByBin_PP->SetBinError(72,0.0144821);
   hRatio_MC_BinByBin_PP->SetBinError(73,0.01568094);
   hRatio_MC_BinByBin_PP->SetBinError(74,0.01683784);
   hRatio_MC_BinByBin_PP->SetBinError(75,0.01865264);
   hRatio_MC_BinByBin_PP->SetBinError(76,0.02005692);
   hRatio_MC_BinByBin_PP->SetBinError(77,0.02227128);
   hRatio_MC_BinByBin_PP->SetBinError(78,0.02497973);
   hRatio_MC_BinByBin_PP->SetBinError(79,0.02658794);
   hRatio_MC_BinByBin_PP->SetBinError(80,0.03221876);
   hRatio_MC_BinByBin_PP->SetBinError(81,0.03689297);
   hRatio_MC_BinByBin_PP->SetBinError(82,0.03634731);
   hRatio_MC_BinByBin_PP->SetBinError(83,0.04317789);
   hRatio_MC_BinByBin_PP->SetBinError(84,0.04712812);
   hRatio_MC_BinByBin_PP->SetBinError(85,0.05445135);
   hRatio_MC_BinByBin_PP->SetBinError(86,0.05764012);
   hRatio_MC_BinByBin_PP->SetBinError(87,0.06474159);
   hRatio_MC_BinByBin_PP->SetBinError(88,0.07091424);
   hRatio_MC_BinByBin_PP->SetBinError(89,0.113501);
   hRatio_MC_BinByBin_PP->SetBinError(90,0.09341465);
   hRatio_MC_BinByBin_PP->SetBinError(91,0.1300027);
   hRatio_MC_BinByBin_PP->SetBinError(92,0.1240859);
   hRatio_MC_BinByBin_PP->SetBinError(93,0.2442959);
   hRatio_MC_BinByBin_PP->SetBinError(94,0.2238271);
   hRatio_MC_BinByBin_PP->SetBinError(95,0.2663824);
   hRatio_MC_BinByBin_PP->SetBinError(96,0.3398083);
   hRatio_MC_BinByBin_PP->SetBinError(97,0.3029389);
   hRatio_MC_BinByBin_PP->SetBinError(98,0.3693361);
   hRatio_MC_BinByBin_PP->SetBinError(99,0.5243587);
   hRatio_MC_BinByBin_PP->SetBinError(100,0.2265056);
   hRatio_MC_BinByBin_PP->SetBinError(101,0.1895636);
   hRatio_MC_BinByBin_PP->SetEntries(10513.01);
   hRatio_MC_BinByBin_PP->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_PP->SetLineColor(ci);
   hRatio_MC_BinByBin_PP->SetMarkerColor(3);
   hRatio_MC_BinByBin_PP->SetMarkerStyle(33);
   hRatio_MC_BinByBin_PP->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_PP->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_PP->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_PP->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_PP->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_PP->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_PP->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_PP->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_PP->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_PP->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_PP->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_PP->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_PP->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_PP->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_PP->Draw("same");
   Double_t xAxis85[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_PP = new TH1D("hRatio_MC_Bayes_PP","Unfolded pp MC closure test Bayes",100, xAxis85);
   hRatio_MC_Bayes_PP->SetBinContent(1,1.000001);
   hRatio_MC_Bayes_PP->SetBinContent(2,0.9999998);
   hRatio_MC_Bayes_PP->SetBinContent(3,1);
   hRatio_MC_Bayes_PP->SetBinContent(4,0.9999994);
   hRatio_MC_Bayes_PP->SetBinContent(5,1.074069);
   hRatio_MC_Bayes_PP->SetBinContent(6,1.00483);
   hRatio_MC_Bayes_PP->SetBinContent(7,1.000319);
   hRatio_MC_Bayes_PP->SetBinContent(8,1.000035);
   hRatio_MC_Bayes_PP->SetBinContent(9,1.000011);
   hRatio_MC_Bayes_PP->SetBinContent(10,1.00001);
   hRatio_MC_Bayes_PP->SetBinContent(11,0.9999991);
   hRatio_MC_Bayes_PP->SetBinContent(12,0.9999998);
   hRatio_MC_Bayes_PP->SetBinContent(13,1.000006);
   hRatio_MC_Bayes_PP->SetBinContent(14,1.000002);
   hRatio_MC_Bayes_PP->SetBinContent(15,1.000002);
   hRatio_MC_Bayes_PP->SetBinContent(16,0.9999844);
   hRatio_MC_Bayes_PP->SetBinContent(17,0.9999719);
   hRatio_MC_Bayes_PP->SetBinContent(18,0.9999929);
   hRatio_MC_Bayes_PP->SetBinContent(19,0.9999724);
   hRatio_MC_Bayes_PP->SetBinContent(20,0.9999543);
   hRatio_MC_Bayes_PP->SetBinContent(21,0.9999895);
   hRatio_MC_Bayes_PP->SetBinContent(22,1.000022);
   hRatio_MC_Bayes_PP->SetBinContent(23,1.000041);
   hRatio_MC_Bayes_PP->SetBinContent(24,1.000013);
   hRatio_MC_Bayes_PP->SetBinContent(25,1.000013);
   hRatio_MC_Bayes_PP->SetBinContent(26,1.000001);
   hRatio_MC_Bayes_PP->SetBinContent(27,1.000029);
   hRatio_MC_Bayes_PP->SetBinContent(28,1.000114);
   hRatio_MC_Bayes_PP->SetBinContent(29,1.000154);
   hRatio_MC_Bayes_PP->SetBinContent(30,1.000121);
   hRatio_MC_Bayes_PP->SetBinContent(31,1.000119);
   hRatio_MC_Bayes_PP->SetBinContent(32,1.000103);
   hRatio_MC_Bayes_PP->SetBinContent(33,1.000139);
   hRatio_MC_Bayes_PP->SetBinContent(34,1.000043);
   hRatio_MC_Bayes_PP->SetBinContent(35,1.000016);
   hRatio_MC_Bayes_PP->SetBinContent(36,0.9998834);
   hRatio_MC_Bayes_PP->SetBinContent(37,1.000076);
   hRatio_MC_Bayes_PP->SetBinContent(38,1.000239);
   hRatio_MC_Bayes_PP->SetBinContent(39,1.000256);
   hRatio_MC_Bayes_PP->SetBinContent(40,1.000436);
   hRatio_MC_Bayes_PP->SetBinContent(41,1.000377);
   hRatio_MC_Bayes_PP->SetBinContent(42,1.000565);
   hRatio_MC_Bayes_PP->SetBinContent(43,1.000282);
   hRatio_MC_Bayes_PP->SetBinContent(44,1.000516);
   hRatio_MC_Bayes_PP->SetBinContent(45,1.000519);
   hRatio_MC_Bayes_PP->SetBinContent(46,1.000683);
   hRatio_MC_Bayes_PP->SetBinContent(47,1.00063);
   hRatio_MC_Bayes_PP->SetBinContent(48,1.000397);
   hRatio_MC_Bayes_PP->SetBinContent(49,1.000166);
   hRatio_MC_Bayes_PP->SetBinContent(50,0.9999915);
   hRatio_MC_Bayes_PP->SetBinContent(51,1.000005);
   hRatio_MC_Bayes_PP->SetBinContent(52,1.000079);
   hRatio_MC_Bayes_PP->SetBinContent(53,1.000356);
   hRatio_MC_Bayes_PP->SetBinContent(54,1.000949);
   hRatio_MC_Bayes_PP->SetBinContent(55,1.001185);
   hRatio_MC_Bayes_PP->SetBinContent(56,1.001146);
   hRatio_MC_Bayes_PP->SetBinContent(57,1.001215);
   hRatio_MC_Bayes_PP->SetBinContent(58,1.001007);
   hRatio_MC_Bayes_PP->SetBinContent(59,1.001019);
   hRatio_MC_Bayes_PP->SetBinContent(60,1.00086);
   hRatio_MC_Bayes_PP->SetBinContent(61,1.000374);
   hRatio_MC_Bayes_PP->SetBinContent(62,1.000475);
   hRatio_MC_Bayes_PP->SetBinContent(63,1.000271);
   hRatio_MC_Bayes_PP->SetBinContent(64,1.000076);
   hRatio_MC_Bayes_PP->SetBinContent(65,0.9996268);
   hRatio_MC_Bayes_PP->SetBinContent(66,0.9990162);
   hRatio_MC_Bayes_PP->SetBinContent(67,0.9994053);
   hRatio_MC_Bayes_PP->SetBinContent(68,0.998963);
   hRatio_MC_Bayes_PP->SetBinContent(69,0.998882);
   hRatio_MC_Bayes_PP->SetBinContent(70,0.9985985);
   hRatio_MC_Bayes_PP->SetBinContent(71,0.9984764);
   hRatio_MC_Bayes_PP->SetBinContent(72,0.9974451);
   hRatio_MC_Bayes_PP->SetBinContent(73,0.9968522);
   hRatio_MC_Bayes_PP->SetBinContent(74,0.9962646);
   hRatio_MC_Bayes_PP->SetBinContent(75,0.9949405);
   hRatio_MC_Bayes_PP->SetBinContent(76,0.9968281);
   hRatio_MC_Bayes_PP->SetBinContent(77,0.9951289);
   hRatio_MC_Bayes_PP->SetBinContent(78,1.000177);
   hRatio_MC_Bayes_PP->SetBinContent(79,1.00019);
   hRatio_MC_Bayes_PP->SetBinContent(80,1.005104);
   hRatio_MC_Bayes_PP->SetBinContent(81,0.9944116);
   hRatio_MC_Bayes_PP->SetBinContent(82,1.006215);
   hRatio_MC_Bayes_PP->SetBinContent(83,1.006254);
   hRatio_MC_Bayes_PP->SetBinContent(84,0.9999931);
   hRatio_MC_Bayes_PP->SetBinContent(85,1.021452);
   hRatio_MC_Bayes_PP->SetBinContent(86,1.030569);
   hRatio_MC_Bayes_PP->SetBinContent(87,1.059796);
   hRatio_MC_Bayes_PP->SetBinContent(88,0.9884624);
   hRatio_MC_Bayes_PP->SetBinContent(89,1.101149);
   hRatio_MC_Bayes_PP->SetBinContent(90,1.056885);
   hRatio_MC_Bayes_PP->SetBinContent(91,1.012936);
   hRatio_MC_Bayes_PP->SetBinContent(92,1.101412);
   hRatio_MC_Bayes_PP->SetBinContent(93,1.239281);
   hRatio_MC_Bayes_PP->SetBinContent(94,0.8577624);
   hRatio_MC_Bayes_PP->SetBinContent(95,1.07757);
   hRatio_MC_Bayes_PP->SetBinContent(96,0.9516317);
   hRatio_MC_Bayes_PP->SetBinContent(97,0.8328478);
   hRatio_MC_Bayes_PP->SetBinContent(98,1.398229);
   hRatio_MC_Bayes_PP->SetBinContent(99,0.3852763);
   hRatio_MC_Bayes_PP->SetBinContent(100,0.7452292);
   hRatio_MC_Bayes_PP->SetBinContent(101,1);
   hRatio_MC_Bayes_PP->SetBinError(1,0.007424643);
   hRatio_MC_Bayes_PP->SetBinError(2,0.003886817);
   hRatio_MC_Bayes_PP->SetBinError(3,0.003754423);
   hRatio_MC_Bayes_PP->SetBinError(4,0.003028636);
   hRatio_MC_Bayes_PP->SetBinError(5,0.003093015);
   hRatio_MC_Bayes_PP->SetBinError(6,0.002651708);
   hRatio_MC_Bayes_PP->SetBinError(7,0.002428619);
   hRatio_MC_Bayes_PP->SetBinError(8,0.002626059);
   hRatio_MC_Bayes_PP->SetBinError(9,0.002439654);
   hRatio_MC_Bayes_PP->SetBinError(10,0.00245228);
   hRatio_MC_Bayes_PP->SetBinError(11,0.00262754);
   hRatio_MC_Bayes_PP->SetBinError(12,0.002780933);
   hRatio_MC_Bayes_PP->SetBinError(13,0.002854196);
   hRatio_MC_Bayes_PP->SetBinError(14,0.002714738);
   hRatio_MC_Bayes_PP->SetBinError(15,0.002726207);
   hRatio_MC_Bayes_PP->SetBinError(16,0.002669843);
   hRatio_MC_Bayes_PP->SetBinError(17,0.002774408);
   hRatio_MC_Bayes_PP->SetBinError(18,0.002693421);
   hRatio_MC_Bayes_PP->SetBinError(19,0.002818308);
   hRatio_MC_Bayes_PP->SetBinError(20,0.002670735);
   hRatio_MC_Bayes_PP->SetBinError(21,0.002862075);
   hRatio_MC_Bayes_PP->SetBinError(22,0.002701699);
   hRatio_MC_Bayes_PP->SetBinError(23,0.002694);
   hRatio_MC_Bayes_PP->SetBinError(24,0.002727226);
   hRatio_MC_Bayes_PP->SetBinError(25,0.00283859);
   hRatio_MC_Bayes_PP->SetBinError(26,0.002810648);
   hRatio_MC_Bayes_PP->SetBinError(27,0.002769619);
   hRatio_MC_Bayes_PP->SetBinError(28,0.003037027);
   hRatio_MC_Bayes_PP->SetBinError(29,0.002826739);
   hRatio_MC_Bayes_PP->SetBinError(30,0.002553389);
   hRatio_MC_Bayes_PP->SetBinError(31,0.003063594);
   hRatio_MC_Bayes_PP->SetBinError(32,0.002697956);
   hRatio_MC_Bayes_PP->SetBinError(33,0.003080671);
   hRatio_MC_Bayes_PP->SetBinError(34,0.003038351);
   hRatio_MC_Bayes_PP->SetBinError(35,0.003147912);
   hRatio_MC_Bayes_PP->SetBinError(36,0.003252762);
   hRatio_MC_Bayes_PP->SetBinError(37,0.003203566);
   hRatio_MC_Bayes_PP->SetBinError(38,0.002870479);
   hRatio_MC_Bayes_PP->SetBinError(39,0.002892794);
   hRatio_MC_Bayes_PP->SetBinError(40,0.002885469);
   hRatio_MC_Bayes_PP->SetBinError(41,0.003119336);
   hRatio_MC_Bayes_PP->SetBinError(42,0.003118537);
   hRatio_MC_Bayes_PP->SetBinError(43,0.003316421);
   hRatio_MC_Bayes_PP->SetBinError(44,0.00352391);
   hRatio_MC_Bayes_PP->SetBinError(45,0.00356697);
   hRatio_MC_Bayes_PP->SetBinError(46,0.003458456);
   hRatio_MC_Bayes_PP->SetBinError(47,0.003226833);
   hRatio_MC_Bayes_PP->SetBinError(48,0.003172406);
   hRatio_MC_Bayes_PP->SetBinError(49,0.003136954);
   hRatio_MC_Bayes_PP->SetBinError(50,0.003346913);
   hRatio_MC_Bayes_PP->SetBinError(51,0.003672698);
   hRatio_MC_Bayes_PP->SetBinError(52,0.003692224);
   hRatio_MC_Bayes_PP->SetBinError(53,0.003950109);
   hRatio_MC_Bayes_PP->SetBinError(54,0.004156968);
   hRatio_MC_Bayes_PP->SetBinError(55,0.003928183);
   hRatio_MC_Bayes_PP->SetBinError(56,0.003863372);
   hRatio_MC_Bayes_PP->SetBinError(57,0.004376351);
   hRatio_MC_Bayes_PP->SetBinError(58,0.003553609);
   hRatio_MC_Bayes_PP->SetBinError(59,0.003512335);
   hRatio_MC_Bayes_PP->SetBinError(60,0.004536526);
   hRatio_MC_Bayes_PP->SetBinError(61,0.003562773);
   hRatio_MC_Bayes_PP->SetBinError(62,0.005018912);
   hRatio_MC_Bayes_PP->SetBinError(63,0.003759099);
   hRatio_MC_Bayes_PP->SetBinError(64,0.004407221);
   hRatio_MC_Bayes_PP->SetBinError(65,0.00439144);
   hRatio_MC_Bayes_PP->SetBinError(66,0.006600689);
   hRatio_MC_Bayes_PP->SetBinError(67,0.00504544);
   hRatio_MC_Bayes_PP->SetBinError(68,0.005719432);
   hRatio_MC_Bayes_PP->SetBinError(69,0.005451588);
   hRatio_MC_Bayes_PP->SetBinError(70,0.007159489);
   hRatio_MC_Bayes_PP->SetBinError(71,0.006447105);
   hRatio_MC_Bayes_PP->SetBinError(72,0.00801726);
   hRatio_MC_Bayes_PP->SetBinError(73,0.007923905);
   hRatio_MC_Bayes_PP->SetBinError(74,0.008754357);
   hRatio_MC_Bayes_PP->SetBinError(75,0.009740584);
   hRatio_MC_Bayes_PP->SetBinError(76,0.01047242);
   hRatio_MC_Bayes_PP->SetBinError(77,0.01210846);
   hRatio_MC_Bayes_PP->SetBinError(78,0.01311904);
   hRatio_MC_Bayes_PP->SetBinError(79,0.01476455);
   hRatio_MC_Bayes_PP->SetBinError(80,0.01713852);
   hRatio_MC_Bayes_PP->SetBinError(81,0.01910088);
   hRatio_MC_Bayes_PP->SetBinError(82,0.02073718);
   hRatio_MC_Bayes_PP->SetBinError(83,0.02363391);
   hRatio_MC_Bayes_PP->SetBinError(84,0.02680245);
   hRatio_MC_Bayes_PP->SetBinError(85,0.02951668);
   hRatio_MC_Bayes_PP->SetBinError(86,0.03439308);
   hRatio_MC_Bayes_PP->SetBinError(87,0.03892503);
   hRatio_MC_Bayes_PP->SetBinError(88,0.04325946);
   hRatio_MC_Bayes_PP->SetBinError(89,0.0554801);
   hRatio_MC_Bayes_PP->SetBinError(90,0.0587723);
   hRatio_MC_Bayes_PP->SetBinError(91,0.06397853);
   hRatio_MC_Bayes_PP->SetBinError(92,0.08808724);
   hRatio_MC_Bayes_PP->SetBinError(93,0.1196726);
   hRatio_MC_Bayes_PP->SetBinError(94,0.1010142);
   hRatio_MC_Bayes_PP->SetBinError(95,0.131427);
   hRatio_MC_Bayes_PP->SetBinError(96,0.1278906);
   hRatio_MC_Bayes_PP->SetBinError(97,0.1210855);
   hRatio_MC_Bayes_PP->SetBinError(98,0.370082);
   hRatio_MC_Bayes_PP->SetBinError(99,0.1078104);
   hRatio_MC_Bayes_PP->SetBinError(100,0.1514084);
   hRatio_MC_Bayes_PP->SetBinError(101,0.1607095);
   hRatio_MC_Bayes_PP->SetEntries(36662.36);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_PP->SetLineColor(ci);
   hRatio_MC_Bayes_PP->SetMarkerColor(2);
   hRatio_MC_Bayes_PP->SetMarkerStyle(24);
   hRatio_MC_Bayes_PP->GetXaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_PP->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_PP->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_PP->GetXaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_PP->GetYaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_PP->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_PP->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_PP->GetYaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_PP->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_PP->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_PP->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_PP->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_PP->Draw("same");
   Double_t xAxis86[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_PP = new TH1F("hRatio_MC_BinByBin_PP","Unfolded pp MC closure test BinByBin",100, xAxis86);
   hRatio_MC_BinByBin_PP->SetBinContent(2,0.9999999);
   hRatio_MC_BinByBin_PP->SetBinContent(3,1);
   hRatio_MC_BinByBin_PP->SetBinContent(4,0.9999995);
   hRatio_MC_BinByBin_PP->SetBinContent(5,1.074069);
   hRatio_MC_BinByBin_PP->SetBinContent(6,1.00483);
   hRatio_MC_BinByBin_PP->SetBinContent(7,1.000319);
   hRatio_MC_BinByBin_PP->SetBinContent(8,1.000035);
   hRatio_MC_BinByBin_PP->SetBinContent(9,1.000011);
   hRatio_MC_BinByBin_PP->SetBinContent(10,1.000009);
   hRatio_MC_BinByBin_PP->SetBinContent(11,0.9999987);
   hRatio_MC_BinByBin_PP->SetBinContent(12,1);
   hRatio_MC_BinByBin_PP->SetBinContent(13,1.000005);
   hRatio_MC_BinByBin_PP->SetBinContent(14,0.9999912);
   hRatio_MC_BinByBin_PP->SetBinContent(15,1.000003);
   hRatio_MC_BinByBin_PP->SetBinContent(16,0.9999815);
   hRatio_MC_BinByBin_PP->SetBinContent(17,0.9999747);
   hRatio_MC_BinByBin_PP->SetBinContent(18,0.9999866);
   hRatio_MC_BinByBin_PP->SetBinContent(19,0.9999519);
   hRatio_MC_BinByBin_PP->SetBinContent(20,0.9999703);
   hRatio_MC_BinByBin_PP->SetBinContent(21,0.9999538);
   hRatio_MC_BinByBin_PP->SetBinContent(22,1.000013);
   hRatio_MC_BinByBin_PP->SetBinContent(23,1.00004);
   hRatio_MC_BinByBin_PP->SetBinContent(24,1.00001);
   hRatio_MC_BinByBin_PP->SetBinContent(25,0.999998);
   hRatio_MC_BinByBin_PP->SetBinContent(26,0.9999468);
   hRatio_MC_BinByBin_PP->SetBinContent(27,0.9999754);
   hRatio_MC_BinByBin_PP->SetBinContent(28,1.000195);
   hRatio_MC_BinByBin_PP->SetBinContent(29,1.000035);
   hRatio_MC_BinByBin_PP->SetBinContent(30,1.000101);
   hRatio_MC_BinByBin_PP->SetBinContent(31,1.000152);
   hRatio_MC_BinByBin_PP->SetBinContent(32,0.9999397);
   hRatio_MC_BinByBin_PP->SetBinContent(33,1.00003);
   hRatio_MC_BinByBin_PP->SetBinContent(34,1.000117);
   hRatio_MC_BinByBin_PP->SetBinContent(35,1.000091);
   hRatio_MC_BinByBin_PP->SetBinContent(36,0.9998003);
   hRatio_MC_BinByBin_PP->SetBinContent(37,1.000078);
   hRatio_MC_BinByBin_PP->SetBinContent(38,1.000205);
   hRatio_MC_BinByBin_PP->SetBinContent(39,1.000178);
   hRatio_MC_BinByBin_PP->SetBinContent(40,1.000281);
   hRatio_MC_BinByBin_PP->SetBinContent(41,1.000393);
   hRatio_MC_BinByBin_PP->SetBinContent(42,1.000469);
   hRatio_MC_BinByBin_PP->SetBinContent(43,0.9998991);
   hRatio_MC_BinByBin_PP->SetBinContent(44,1.000518);
   hRatio_MC_BinByBin_PP->SetBinContent(45,0.9998658);
   hRatio_MC_BinByBin_PP->SetBinContent(46,1.001504);
   hRatio_MC_BinByBin_PP->SetBinContent(47,1.000413);
   hRatio_MC_BinByBin_PP->SetBinContent(48,1.000345);
   hRatio_MC_BinByBin_PP->SetBinContent(49,1.000153);
   hRatio_MC_BinByBin_PP->SetBinContent(50,1.000136);
   hRatio_MC_BinByBin_PP->SetBinContent(51,0.9998258);
   hRatio_MC_BinByBin_PP->SetBinContent(52,1.000188);
   hRatio_MC_BinByBin_PP->SetBinContent(53,1.00015);
   hRatio_MC_BinByBin_PP->SetBinContent(54,1.000663);
   hRatio_MC_BinByBin_PP->SetBinContent(55,1.001328);
   hRatio_MC_BinByBin_PP->SetBinContent(56,1.001298);
   hRatio_MC_BinByBin_PP->SetBinContent(57,1.000765);
   hRatio_MC_BinByBin_PP->SetBinContent(58,1.000798);
   hRatio_MC_BinByBin_PP->SetBinContent(59,1.001039);
   hRatio_MC_BinByBin_PP->SetBinContent(60,1.000949);
   hRatio_MC_BinByBin_PP->SetBinContent(61,1.000038);
   hRatio_MC_BinByBin_PP->SetBinContent(62,0.9997193);
   hRatio_MC_BinByBin_PP->SetBinContent(63,1.000151);
   hRatio_MC_BinByBin_PP->SetBinContent(64,1.000472);
   hRatio_MC_BinByBin_PP->SetBinContent(65,0.9998371);
   hRatio_MC_BinByBin_PP->SetBinContent(66,0.9982509);
   hRatio_MC_BinByBin_PP->SetBinContent(67,0.9980886);
   hRatio_MC_BinByBin_PP->SetBinContent(68,1.001646);
   hRatio_MC_BinByBin_PP->SetBinContent(69,0.9961435);
   hRatio_MC_BinByBin_PP->SetBinContent(70,0.9980263);
   hRatio_MC_BinByBin_PP->SetBinContent(71,0.9961993);
   hRatio_MC_BinByBin_PP->SetBinContent(72,0.9950866);
   hRatio_MC_BinByBin_PP->SetBinContent(73,1.004024);
   hRatio_MC_BinByBin_PP->SetBinContent(74,0.9946198);
   hRatio_MC_BinByBin_PP->SetBinContent(75,0.9914844);
   hRatio_MC_BinByBin_PP->SetBinContent(76,0.9949422);
   hRatio_MC_BinByBin_PP->SetBinContent(77,0.9893411);
   hRatio_MC_BinByBin_PP->SetBinContent(78,0.9886141);
   hRatio_MC_BinByBin_PP->SetBinContent(79,0.9837822);
   hRatio_MC_BinByBin_PP->SetBinContent(80,0.9772201);
   hRatio_MC_BinByBin_PP->SetBinContent(81,0.9624872);
   hRatio_MC_BinByBin_PP->SetBinContent(82,0.9551928);
   hRatio_MC_BinByBin_PP->SetBinContent(83,0.9426782);
   hRatio_MC_BinByBin_PP->SetBinContent(84,0.936697);
   hRatio_MC_BinByBin_PP->SetBinContent(85,0.9401088);
   hRatio_MC_BinByBin_PP->SetBinContent(86,0.937138);
   hRatio_MC_BinByBin_PP->SetBinContent(87,0.9413091);
   hRatio_MC_BinByBin_PP->SetBinContent(88,0.8948601);
   hRatio_MC_BinByBin_PP->SetBinContent(89,0.9393412);
   hRatio_MC_BinByBin_PP->SetBinContent(90,0.9176177);
   hRatio_MC_BinByBin_PP->SetBinContent(91,0.9993193);
   hRatio_MC_BinByBin_PP->SetBinContent(92,0.9396148);
   hRatio_MC_BinByBin_PP->SetBinContent(93,1.266661);
   hRatio_MC_BinByBin_PP->SetBinContent(94,0.9384885);
   hRatio_MC_BinByBin_PP->SetBinContent(95,1.117521);
   hRatio_MC_BinByBin_PP->SetBinContent(96,1.113165);
   hRatio_MC_BinByBin_PP->SetBinContent(97,1.194308);
   hRatio_MC_BinByBin_PP->SetBinContent(98,1.1877);
   hRatio_MC_BinByBin_PP->SetBinContent(99,1.302212);
   hRatio_MC_BinByBin_PP->SetBinContent(100,1.207726);
   hRatio_MC_BinByBin_PP->SetBinContent(101,1);
   hRatio_MC_BinByBin_PP->SetBinError(2,0.007097612);
   hRatio_MC_BinByBin_PP->SetBinError(3,0.007387087);
   hRatio_MC_BinByBin_PP->SetBinError(4,0.006192277);
   hRatio_MC_BinByBin_PP->SetBinError(5,0.006116888);
   hRatio_MC_BinByBin_PP->SetBinError(6,0.00596888);
   hRatio_MC_BinByBin_PP->SetBinError(7,0.005710345);
   hRatio_MC_BinByBin_PP->SetBinError(8,0.00537514);
   hRatio_MC_BinByBin_PP->SetBinError(9,0.005243431);
   hRatio_MC_BinByBin_PP->SetBinError(10,0.005307783);
   hRatio_MC_BinByBin_PP->SetBinError(11,0.005480524);
   hRatio_MC_BinByBin_PP->SetBinError(12,0.005625567);
   hRatio_MC_BinByBin_PP->SetBinError(13,0.005767161);
   hRatio_MC_BinByBin_PP->SetBinError(14,0.00612948);
   hRatio_MC_BinByBin_PP->SetBinError(15,0.005679643);
   hRatio_MC_BinByBin_PP->SetBinError(16,0.00565664);
   hRatio_MC_BinByBin_PP->SetBinError(17,0.005814273);
   hRatio_MC_BinByBin_PP->SetBinError(18,0.005688402);
   hRatio_MC_BinByBin_PP->SetBinError(19,0.005845402);
   hRatio_MC_BinByBin_PP->SetBinError(20,0.005585994);
   hRatio_MC_BinByBin_PP->SetBinError(21,0.005845996);
   hRatio_MC_BinByBin_PP->SetBinError(22,0.005810143);
   hRatio_MC_BinByBin_PP->SetBinError(23,0.00568196);
   hRatio_MC_BinByBin_PP->SetBinError(24,0.005777854);
   hRatio_MC_BinByBin_PP->SetBinError(25,0.005808653);
   hRatio_MC_BinByBin_PP->SetBinError(26,0.005757674);
   hRatio_MC_BinByBin_PP->SetBinError(27,0.005915692);
   hRatio_MC_BinByBin_PP->SetBinError(28,0.006093266);
   hRatio_MC_BinByBin_PP->SetBinError(29,0.006002427);
   hRatio_MC_BinByBin_PP->SetBinError(30,0.005756818);
   hRatio_MC_BinByBin_PP->SetBinError(31,0.006084065);
   hRatio_MC_BinByBin_PP->SetBinError(32,0.005579191);
   hRatio_MC_BinByBin_PP->SetBinError(33,0.006557044);
   hRatio_MC_BinByBin_PP->SetBinError(34,0.006160177);
   hRatio_MC_BinByBin_PP->SetBinError(35,0.006282561);
   hRatio_MC_BinByBin_PP->SetBinError(36,0.006602713);
   hRatio_MC_BinByBin_PP->SetBinError(37,0.006440577);
   hRatio_MC_BinByBin_PP->SetBinError(38,0.006268208);
   hRatio_MC_BinByBin_PP->SetBinError(39,0.006291294);
   hRatio_MC_BinByBin_PP->SetBinError(40,0.006365207);
   hRatio_MC_BinByBin_PP->SetBinError(41,0.006434499);
   hRatio_MC_BinByBin_PP->SetBinError(42,0.006522384);
   hRatio_MC_BinByBin_PP->SetBinError(43,0.006934035);
   hRatio_MC_BinByBin_PP->SetBinError(44,0.006916809);
   hRatio_MC_BinByBin_PP->SetBinError(45,0.007256192);
   hRatio_MC_BinByBin_PP->SetBinError(46,0.007099121);
   hRatio_MC_BinByBin_PP->SetBinError(47,0.007043358);
   hRatio_MC_BinByBin_PP->SetBinError(48,0.00706835);
   hRatio_MC_BinByBin_PP->SetBinError(49,0.006990085);
   hRatio_MC_BinByBin_PP->SetBinError(50,0.007021003);
   hRatio_MC_BinByBin_PP->SetBinError(51,0.007360374);
   hRatio_MC_BinByBin_PP->SetBinError(52,0.007584217);
   hRatio_MC_BinByBin_PP->SetBinError(53,0.007728877);
   hRatio_MC_BinByBin_PP->SetBinError(54,0.008089613);
   hRatio_MC_BinByBin_PP->SetBinError(55,0.008074011);
   hRatio_MC_BinByBin_PP->SetBinError(56,0.008290496);
   hRatio_MC_BinByBin_PP->SetBinError(57,0.009204118);
   hRatio_MC_BinByBin_PP->SetBinError(58,0.008431286);
   hRatio_MC_BinByBin_PP->SetBinError(59,0.008342364);
   hRatio_MC_BinByBin_PP->SetBinError(60,0.008208994);
   hRatio_MC_BinByBin_PP->SetBinError(61,0.00757165);
   hRatio_MC_BinByBin_PP->SetBinError(62,0.008893158);
   hRatio_MC_BinByBin_PP->SetBinError(63,0.009663535);
   hRatio_MC_BinByBin_PP->SetBinError(64,0.01094071);
   hRatio_MC_BinByBin_PP->SetBinError(65,0.008723612);
   hRatio_MC_BinByBin_PP->SetBinError(66,0.01164792);
   hRatio_MC_BinByBin_PP->SetBinError(67,0.009554165);
   hRatio_MC_BinByBin_PP->SetBinError(68,0.01359176);
   hRatio_MC_BinByBin_PP->SetBinError(69,0.01058235);
   hRatio_MC_BinByBin_PP->SetBinError(70,0.0131075);
   hRatio_MC_BinByBin_PP->SetBinError(71,0.01397879);
   hRatio_MC_BinByBin_PP->SetBinError(72,0.01463786);
   hRatio_MC_BinByBin_PP->SetBinError(73,0.01782404);
   hRatio_MC_BinByBin_PP->SetBinError(74,0.01754041);
   hRatio_MC_BinByBin_PP->SetBinError(75,0.01866629);
   hRatio_MC_BinByBin_PP->SetBinError(76,0.0194436);
   hRatio_MC_BinByBin_PP->SetBinError(77,0.02241212);
   hRatio_MC_BinByBin_PP->SetBinError(78,0.02463879);
   hRatio_MC_BinByBin_PP->SetBinError(79,0.02736125);
   hRatio_MC_BinByBin_PP->SetBinError(80,0.03060353);
   hRatio_MC_BinByBin_PP->SetBinError(81,0.03408242);
   hRatio_MC_BinByBin_PP->SetBinError(82,0.03681323);
   hRatio_MC_BinByBin_PP->SetBinError(83,0.04081575);
   hRatio_MC_BinByBin_PP->SetBinError(84,0.04614282);
   hRatio_MC_BinByBin_PP->SetBinError(85,0.05288706);
   hRatio_MC_BinByBin_PP->SetBinError(86,0.05895832);
   hRatio_MC_BinByBin_PP->SetBinError(87,0.06575039);
   hRatio_MC_BinByBin_PP->SetBinError(88,0.0718017);
   hRatio_MC_BinByBin_PP->SetBinError(89,0.08670242);
   hRatio_MC_BinByBin_PP->SetBinError(90,0.09440499);
   hRatio_MC_BinByBin_PP->SetBinError(91,0.1183693);
   hRatio_MC_BinByBin_PP->SetBinError(92,0.1316429);
   hRatio_MC_BinByBin_PP->SetBinError(93,0.214873);
   hRatio_MC_BinByBin_PP->SetBinError(94,0.1957765);
   hRatio_MC_BinByBin_PP->SetBinError(95,0.2523632);
   hRatio_MC_BinByBin_PP->SetBinError(96,0.2991955);
   hRatio_MC_BinByBin_PP->SetBinError(97,0.317696);
   hRatio_MC_BinByBin_PP->SetBinError(98,0.3938861);
   hRatio_MC_BinByBin_PP->SetBinError(99,0.6215518);
   hRatio_MC_BinByBin_PP->SetBinError(100,0.5675238);
   hRatio_MC_BinByBin_PP->SetBinError(101,0.1986367);
   hRatio_MC_BinByBin_PP->SetEntries(7753.757);
   hRatio_MC_BinByBin_PP->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_PP->SetLineColor(ci);
   hRatio_MC_BinByBin_PP->SetMarkerColor(3);
   hRatio_MC_BinByBin_PP->SetMarkerStyle(24);
   hRatio_MC_BinByBin_PP->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_PP->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_PP->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_PP->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_PP->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_PP->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_PP->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_PP->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_PP->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_PP->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_PP->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_PP->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_PP->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_PP->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_PP->Draw("same");
   Double_t xAxis87[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6 = new TH1F("MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6","Unfold Trans Matrix for mcclosure refpt jtpt from Jet triggers R3 20_eta_20 ",100, xAxis87);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(1,1.000519);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(2,1.000521);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(3,1.000527);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(4,1.000534);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(5,1.074653);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(6,1.005389);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(7,1.000888);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(8,1.000602);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(9,1.000508);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(10,1.000406);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(11,1.000526);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(12,1.001056);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(13,1.00175);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(14,1.002268);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(15,1.002467);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(16,1.002412);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(17,1.002379);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(18,1.002546);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(19,1.002853);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(20,1.003188);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(21,1.0035);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(22,1.003677);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(23,1.003572);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(24,1.003093);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(25,1.002262);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(26,1.00123);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(27,1.00019);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(28,0.9992511);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(29,0.998441);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(30,0.9978131);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(31,0.9974946);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(32,0.9976041);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(33,0.9981596);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(34,0.999078);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(35,1.000234);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(36,1.001519);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(37,1.002858);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(38,1.00421);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(39,1.005556);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(40,1.006888);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(41,1.008199);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(42,1.009492);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(43,1.010763);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(44,1.012013);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(45,1.013241);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(46,1.014449);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(47,1.015635);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(48,1.016799);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(49,1.017942);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(50,1.019062);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(51,1.020162);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(52,1.021239);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(53,1.022294);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(54,1.023329);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(55,1.024341);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(56,1.025332);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(57,1.0263);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(58,1.027247);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(59,1.028172);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(60,1.029074);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(61,1.029956);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(62,1.030815);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(63,1.031653);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(64,1.032469);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(65,1.033263);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(66,1.034035);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(67,1.034785);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(68,1.035513);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(69,1.036219);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(70,1.036903);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(71,1.037565);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(72,1.038206);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(73,1.038824);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(74,1.03942);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(75,1.039994);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(76,1.040547);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(77,1.041077);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(78,1.041585);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(79,1.042071);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(80,1.042535);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(81,1.042977);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(82,1.043397);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(83,1.043795);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(84,1.044171);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(85,1.044525);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(86,1.044856);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(87,1.045166);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(88,1.045454);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(89,1.045719);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(90,1.045962);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(91,1.046183);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(92,1.046382);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(93,1.046559);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(94,1.046714);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(95,1.046847);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(96,1.046957);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(97,1.047046);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(98,1.047112);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(99,1.047157);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(100,1.047179);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(1,0.008404829);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(2,0.005646043);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(3,0.005379933);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(4,0.004596215);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(5,0.004260865);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(6,0.003508327);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(7,0.00294322);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(8,0.00290014);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(9,0.002707553);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(10,0.002784679);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(11,0.00300308);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(12,0.00317348);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(13,0.00325973);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(14,0.003158845);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(15,0.003169589);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(16,0.003074033);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(17,0.003103514);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(18,0.003020047);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(19,0.003188537);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(20,0.003109031);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(21,0.003253887);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(22,0.003042316);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(23,0.002997615);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(24,0.003056202);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(25,0.003194926);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(26,0.003162327);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(27,0.00309525);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(28,0.003349097);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(29,0.003220638);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(30,0.003021839);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(31,0.003415627);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(32,0.003004125);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(33,0.003379356);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(34,0.003641199);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(35,0.004334791);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(36,0.005243197);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(37,0.006199129);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(38,0.00712573);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(39,0.008261906);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(40,0.009400546);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(41,0.01061129);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(42,0.01174284);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(43,0.01291722);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(44,0.01407736);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(45,0.01517997);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(46,0.01623368);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(47,0.01725206);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(48,0.0182933);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(49,0.01932177);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(50,0.02037345);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(51,0.02142627);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(52,0.02240618);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(53,0.02340813);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(54,0.02438166);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(55,0.0252613);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(56,0.02615198);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(57,0.02711606);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(58,0.02785401);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(59,0.02869377);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(60,0.02966672);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(61,0.03033197);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(62,0.03133005);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(63,0.03190857);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(64,0.03274114);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(65,0.03346402);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(66,0.0345469);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(67,0.0349494);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(68,0.03572269);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(69,0.03632043);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(70,0.03725629);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(71,0.03771621);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(72,0.03861757);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(73,0.03915549);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(74,0.03988341);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(75,0.0406469);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(76,0.04133014);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(77,0.04228606);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(78,0.04303465);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(79,0.04402283);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(80,0.04529403);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(81,0.04658651);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(82,0.04756297);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(83,0.04928207);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(84,0.05133837);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(85,0.05278464);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(86,0.0556998);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(87,0.05802021);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(88,0.06309611);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(89,0.06745583);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(90,0.07172641);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(91,0.07758849);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(92,0.09120205);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(93,0.1051719);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(94,0.1218767);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(95,0.126282);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(96,0.1325153);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(97,0.1498823);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(98,0.1861046);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(99,0.2205996);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(100,0.1999033);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetEntries(35949.13);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetStats(0);

   ci = TColor::GetColor("#000099");
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetLineColor(ci);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetMarkerColor(4);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->SetMarkerStyle(33);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->GetXaxis()->SetLabelFont(42);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->GetXaxis()->SetLabelSize(0.035);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->GetXaxis()->SetTitleSize(0.035);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->GetXaxis()->SetTitleFont(42);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->GetYaxis()->SetLabelFont(42);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->GetYaxis()->SetLabelSize(0.035);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->GetYaxis()->SetTitleSize(0.035);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->GetYaxis()->SetTitleFont(42);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->GetZaxis()->SetLabelFont(42);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->GetZaxis()->SetLabelSize(0.035);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->GetZaxis()->SetTitleSize(0.035);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->GetZaxis()->SetTitleFont(42);
   MCClosure_test_oppside_SVD_kReg7_R3_20_eta_20_cent6->Draw("same");
   Double_t xAxis88[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6 = new TH1F("MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6","Unfold Trans Matrix for mcclosure refpt jtpt from Jet triggers R3 20_eta_20 ",100, xAxis88);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(1,0.9999997);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(2,0.9999998);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(3,0.9999999);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(4,0.9999998);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(5,1.074069);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(6,1.00483);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(7,1.000318);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(8,1.000035);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(9,1.000012);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(10,1.00001);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(11,0.9999998);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(12,0.9999996);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(13,1);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(14,0.9999994);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(15,0.9999989);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(16,0.9999995);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(17,0.9999999);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(18,0.999999);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(19,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(20,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(21,1);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(22,1);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(23,1);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(24,0.9999999);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(25,0.9999999);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(26,0.9999997);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(27,0.9999997);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(28,0.9999998);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(29,0.9999999);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(30,1);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(31,1);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(32,1);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(33,0.9999998);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(34,1);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(35,0.9999999);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(36,1);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(37,1);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(38,0.9999998);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(39,0.9999998);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(40,1);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(41,1);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(42,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(43,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(44,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(45,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(46,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(47,1.000002);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(48,1.000002);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(49,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(50,1);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(51,0.9999992);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(52,0.9999979);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(53,0.9999965);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(54,0.9999951);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(55,0.9999938);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(56,0.9999924);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(57,0.9999896);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(58,0.9999876);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(59,0.9999859);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(60,0.9999839);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(61,0.999983);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(62,0.9999828);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(63,0.9999838);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(64,0.999986);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(65,0.9999894);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(66,0.9999948);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(67,1.000002);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(68,1.000011);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(69,1.000024);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(70,1.000039);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(71,1.000056);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(72,1.000077);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(73,1.000101);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(74,1.000129);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(75,1.000159);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(76,1.000192);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(77,1.000229);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(78,1.000268);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(79,1.000309);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(80,1.000352);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(81,1.000398);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(82,1.000444);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(83,1.000491);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(84,1.000539);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(85,1.000587);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(86,1.000634);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(87,1.00068);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(88,1.000725);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(89,1.000768);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(90,1.000808);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(91,1.000846);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(92,1.000881);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(93,1.000913);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(94,1.000941);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(95,1.000965);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(96,1.000985);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(97,1.001002);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(98,1.001014);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(99,1.001022);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinContent(100,1.001026);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(1,0.007307267);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(2,0.003973721);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(3,0.003869641);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(4,0.003167946);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(5,0.003214665);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(6,0.00276641);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(7,0.002535512);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(8,0.002713726);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(9,0.002523885);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(10,0.002523325);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(11,0.002687494);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(12,0.002833683);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(13,0.002901037);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(14,0.002761162);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(15,0.00277699);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(16,0.002727528);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(17,0.00283732);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(18,0.002768339);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(19,0.002901621);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(20,0.002770299);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(21,0.002963309);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(22,0.00281464);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(23,0.002810713);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(24,0.002843193);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(25,0.002948467);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(26,0.002918254);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(27,0.002874768);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(28,0.003129824);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(29,0.002923605);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(30,0.002658669);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(31,0.00314989);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(32,0.002793805);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(33,0.003163553);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(34,0.003122935);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(35,0.003231502);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(36,0.003337526);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(37,0.003293924);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(38,0.002977453);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(39,0.003006754);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(40,0.003007141);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(41,0.003238628);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(42,0.00324242);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(43,0.003436754);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(44,0.003637856);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(45,0.003679466);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(46,0.00357359);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(47,0.003350325);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(48,0.003299231);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(49,0.003267656);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(50,0.003472623);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(51,0.003790716);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(52,0.003813109);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(53,0.004066133);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(54,0.004269175);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(55,0.004051669);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(56,0.003996646);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(57,0.00450121);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(58,0.003722743);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(59,0.003698445);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(60,0.004693087);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(61,0.003779302);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(62,0.005182358);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(63,0.003995428);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(64,0.004625179);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(65,0.004628147);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(66,0.006771796);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(67,0.005286629);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(68,0.005952596);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(69,0.005714488);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(70,0.00738302);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(71,0.006714676);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(72,0.008266142);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(73,0.008209567);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(74,0.009052565);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(75,0.01005706);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(76,0.01078582);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(77,0.0124389);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(78,0.01339584);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(79,0.01502697);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(80,0.01728392);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(81,0.01943434);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(82,0.02081507);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(83,0.02363639);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(84,0.0268791);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(85,0.02891177);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(86,0.0332053);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(87,0.03636649);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(88,0.04318898);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(89,0.04865567);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(90,0.05379343);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(91,0.0606499);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(92,0.07593246);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(93,0.09089029);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(94,0.1082432);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(95,0.1127137);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(96,0.119034);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(97,0.1365411);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(98,0.1725085);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(99,0.2063356);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetBinError(100,0.1860611);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetEntries(50940.8);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetStats(0);

   ci = TColor::GetColor("#000099");
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetLineColor(ci);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetMarkerColor(4);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->SetMarkerStyle(24);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->GetXaxis()->SetLabelFont(42);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->GetXaxis()->SetLabelSize(0.035);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->GetXaxis()->SetTitleSize(0.035);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->GetXaxis()->SetTitleFont(42);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->GetYaxis()->SetLabelFont(42);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->GetYaxis()->SetLabelSize(0.035);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->GetYaxis()->SetTitleSize(0.035);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->GetYaxis()->SetTitleFont(42);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->GetZaxis()->SetLabelFont(42);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->GetZaxis()->SetLabelSize(0.035);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->GetZaxis()->SetTitleSize(0.035);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->GetZaxis()->SetTitleFont(42);
   MCClosure_test_sameside_SVD_kReg7_R3_20_eta_20_cent6->Draw("same");
   TLine *line = new TLine(40,1,499,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.65,0.65,0.85,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(19);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hRatio_MC_Bayes_PP","Training","pl");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(33);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hRatio_MC_Bayes_PP","Closure Test","pl");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   leg->Draw();
   TLatex *   tex = new TLatex(0.25,0.8,"#color[2]{HIN-BayesianUnfold Iter=4}");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(14);
   tex->Draw();
      tex = new TLatex(0.25,0.75,"#color[3]{bn-by-bin}");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(14);
   tex->Draw();
      tex = new TLatex(0.25,0.65,"#color[4]{RooUnfold::SVD, Reg=7}");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(14);
   tex->Draw();
      tex = new TLatex(0.2,0.95,"CMS Preliminary");
tex->SetNDC();
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.23,"Anti-k_{T} PF Jets R=0.3");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
      tex = new TLatex(0.6,0.31,"|#eta|<2, |vz|<15");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(22);
   tex->Draw();
   
   TPaveText *pt = new TPaveText(0.4832886,0.94,0.5167114,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   cPPMCclosure->Modified();
   cPPMCclosure->cd();
   cPPMCclosure->SetSelected(cPPMCclosure);
}


==> Figures/Ch4/PP_unfoldng_mc_closure_test_ak4PF_20_eta_20_20150808.C <==
{
//=========Macro generated from canvas: cPPMCclosure/PP MC closure test
//=========  (Sat Aug  8 02:44:21 2015) by ROOT version5.32/00
   TCanvas *cPPMCclosure = new TCanvas("cPPMCclosure", "PP MC closure test",0,0,600,600);
   gStyle->SetOptStat(0);
   cPPMCclosure->Range(30,0.375,330,1.625);
   cPPMCclosure->SetFillColor(0);
   cPPMCclosure->SetBorderMode(0);
   cPPMCclosure->SetBorderSize(2);
   cPPMCclosure->SetFrameBorderMode(0);
   cPPMCclosure->SetFrameBorderMode(0);
   Double_t xAxis141[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_PP = new TH1D("hRatio_MC_Bayes_PP"," ",100, xAxis141);
   hRatio_MC_Bayes_PP->SetBinContent(1,0.9971832);
   hRatio_MC_Bayes_PP->SetBinContent(2,0.9944409);
   hRatio_MC_Bayes_PP->SetBinContent(3,1.001721);
   hRatio_MC_Bayes_PP->SetBinContent(4,0.9948112);
   hRatio_MC_Bayes_PP->SetBinContent(5,1.156293);
   hRatio_MC_Bayes_PP->SetBinContent(6,1.012428);
   hRatio_MC_Bayes_PP->SetBinContent(7,1.002584);
   hRatio_MC_Bayes_PP->SetBinContent(8,0.9993416);
   hRatio_MC_Bayes_PP->SetBinContent(9,0.9989591);
   hRatio_MC_Bayes_PP->SetBinContent(10,1.000818);
   hRatio_MC_Bayes_PP->SetBinContent(11,0.9995213);
   hRatio_MC_Bayes_PP->SetBinContent(12,0.9989931);
   hRatio_MC_Bayes_PP->SetBinContent(13,1.002555);
   hRatio_MC_Bayes_PP->SetBinContent(14,1.001482);
   hRatio_MC_Bayes_PP->SetBinContent(15,1.003414);
   hRatio_MC_Bayes_PP->SetBinContent(16,1.003913);
   hRatio_MC_Bayes_PP->SetBinContent(17,0.9990385);
   hRatio_MC_Bayes_PP->SetBinContent(18,0.9990486);
   hRatio_MC_Bayes_PP->SetBinContent(19,1.002286);
   hRatio_MC_Bayes_PP->SetBinContent(20,1.002874);
   hRatio_MC_Bayes_PP->SetBinContent(21,1.00291);
   hRatio_MC_Bayes_PP->SetBinContent(22,1.004185);
   hRatio_MC_Bayes_PP->SetBinContent(23,1.005503);
   hRatio_MC_Bayes_PP->SetBinContent(24,1.004413);
   hRatio_MC_Bayes_PP->SetBinContent(25,1.002249);
   hRatio_MC_Bayes_PP->SetBinContent(26,0.9993515);
   hRatio_MC_Bayes_PP->SetBinContent(27,0.9981722);
   hRatio_MC_Bayes_PP->SetBinContent(28,0.9979396);
   hRatio_MC_Bayes_PP->SetBinContent(29,0.9983943);
   hRatio_MC_Bayes_PP->SetBinContent(30,0.9993453);
   hRatio_MC_Bayes_PP->SetBinContent(31,0.9989848);
   hRatio_MC_Bayes_PP->SetBinContent(32,0.9979627);
   hRatio_MC_Bayes_PP->SetBinContent(33,0.9982712);
   hRatio_MC_Bayes_PP->SetBinContent(34,0.9995835);
   hRatio_MC_Bayes_PP->SetBinContent(35,1.002339);
   hRatio_MC_Bayes_PP->SetBinContent(36,1.004497);
   hRatio_MC_Bayes_PP->SetBinContent(37,1.005874);
   hRatio_MC_Bayes_PP->SetBinContent(38,1.004958);
   hRatio_MC_Bayes_PP->SetBinContent(39,1.003081);
   hRatio_MC_Bayes_PP->SetBinContent(40,1.001245);
   hRatio_MC_Bayes_PP->SetBinContent(41,1.000607);
   hRatio_MC_Bayes_PP->SetBinContent(42,1.001509);
   hRatio_MC_Bayes_PP->SetBinContent(43,1.003126);
   hRatio_MC_Bayes_PP->SetBinContent(44,1.003951);
   hRatio_MC_Bayes_PP->SetBinContent(45,1.005035);
   hRatio_MC_Bayes_PP->SetBinContent(46,1.005488);
   hRatio_MC_Bayes_PP->SetBinContent(47,1.004724);
   hRatio_MC_Bayes_PP->SetBinContent(48,1.003385);
   hRatio_MC_Bayes_PP->SetBinContent(49,1.00165);
   hRatio_MC_Bayes_PP->SetBinContent(50,1.00122);
   hRatio_MC_Bayes_PP->SetBinContent(51,1.001108);
   hRatio_MC_Bayes_PP->SetBinContent(52,1.002473);
   hRatio_MC_Bayes_PP->SetBinContent(53,1.002854);
   hRatio_MC_Bayes_PP->SetBinContent(54,1.001766);
   hRatio_MC_Bayes_PP->SetBinContent(55,0.9998501);
   hRatio_MC_Bayes_PP->SetBinContent(56,0.997365);
   hRatio_MC_Bayes_PP->SetBinContent(57,0.9965361);
   hRatio_MC_Bayes_PP->SetBinContent(58,0.9965441);
   hRatio_MC_Bayes_PP->SetBinContent(59,0.998122);
   hRatio_MC_Bayes_PP->SetBinContent(60,0.9995104);
   hRatio_MC_Bayes_PP->SetBinContent(61,1.002288);
   hRatio_MC_Bayes_PP->SetBinContent(62,1.003077);
   hRatio_MC_Bayes_PP->SetBinContent(63,1.005627);
   hRatio_MC_Bayes_PP->SetBinContent(64,1.007317);
   hRatio_MC_Bayes_PP->SetBinContent(65,1.00861);
   hRatio_MC_Bayes_PP->SetBinContent(66,1.007418);
   hRatio_MC_Bayes_PP->SetBinContent(67,1.008004);
   hRatio_MC_Bayes_PP->SetBinContent(68,1.005991);
   hRatio_MC_Bayes_PP->SetBinContent(69,1.003044);
   hRatio_MC_Bayes_PP->SetBinContent(70,0.9990598);
   hRatio_MC_Bayes_PP->SetBinContent(71,0.9971915);
   hRatio_MC_Bayes_PP->SetBinContent(72,0.9961208);
   hRatio_MC_Bayes_PP->SetBinContent(73,0.9951509);
   hRatio_MC_Bayes_PP->SetBinContent(74,0.9955831);
   hRatio_MC_Bayes_PP->SetBinContent(75,0.99596);
   hRatio_MC_Bayes_PP->SetBinContent(76,1.004486);
   hRatio_MC_Bayes_PP->SetBinContent(77,1.00692);
   hRatio_MC_Bayes_PP->SetBinContent(78,1.024152);
   hRatio_MC_Bayes_PP->SetBinContent(79,1.024086);
   hRatio_MC_Bayes_PP->SetBinContent(80,1.016026);
   hRatio_MC_Bayes_PP->SetBinContent(81,1.029848);
   hRatio_MC_Bayes_PP->SetBinContent(82,1.028278);
   hRatio_MC_Bayes_PP->SetBinContent(83,1.023832);
   hRatio_MC_Bayes_PP->SetBinContent(84,1.000691);
   hRatio_MC_Bayes_PP->SetBinContent(85,1.007741);
   hRatio_MC_Bayes_PP->SetBinContent(86,1.004357);
   hRatio_MC_Bayes_PP->SetBinContent(87,0.9736426);
   hRatio_MC_Bayes_PP->SetBinContent(88,1.082307);
   hRatio_MC_Bayes_PP->SetBinContent(89,0.9897663);
   hRatio_MC_Bayes_PP->SetBinContent(90,0.9989123);
   hRatio_MC_Bayes_PP->SetBinContent(91,1.000945);
   hRatio_MC_Bayes_PP->SetBinContent(92,0.9703548);
   hRatio_MC_Bayes_PP->SetBinContent(93,1.07319);
   hRatio_MC_Bayes_PP->SetBinContent(94,0.7602953);
   hRatio_MC_Bayes_PP->SetBinContent(95,1.310112);
   hRatio_MC_Bayes_PP->SetBinContent(96,0.8538011);
   hRatio_MC_Bayes_PP->SetBinContent(97,0.8930877);
   hRatio_MC_Bayes_PP->SetBinContent(98,0.3068267);
   hRatio_MC_Bayes_PP->SetBinContent(99,0.6923962);
   hRatio_MC_Bayes_PP->SetBinContent(100,0.1690836);
   hRatio_MC_Bayes_PP->SetBinContent(101,1);
   hRatio_MC_Bayes_PP->SetBinError(1,0.008280251);
   hRatio_MC_Bayes_PP->SetBinError(2,0.003919772);
   hRatio_MC_Bayes_PP->SetBinError(3,0.003947621);
   hRatio_MC_Bayes_PP->SetBinError(4,0.003040149);
   hRatio_MC_Bayes_PP->SetBinError(5,0.003290644);
   hRatio_MC_Bayes_PP->SetBinError(6,0.002561799);
   hRatio_MC_Bayes_PP->SetBinError(7,0.002342048);
   hRatio_MC_Bayes_PP->SetBinError(8,0.002539933);
   hRatio_MC_Bayes_PP->SetBinError(9,0.002433498);
   hRatio_MC_Bayes_PP->SetBinError(10,0.002384398);
   hRatio_MC_Bayes_PP->SetBinError(11,0.0025598);
   hRatio_MC_Bayes_PP->SetBinError(12,0.002698342);
   hRatio_MC_Bayes_PP->SetBinError(13,0.002619138);
   hRatio_MC_Bayes_PP->SetBinError(14,0.0031148);
   hRatio_MC_Bayes_PP->SetBinError(15,0.002666239);
   hRatio_MC_Bayes_PP->SetBinError(16,0.002664777);
   hRatio_MC_Bayes_PP->SetBinError(17,0.002717788);
   hRatio_MC_Bayes_PP->SetBinError(18,0.002691135);
   hRatio_MC_Bayes_PP->SetBinError(19,0.002721961);
   hRatio_MC_Bayes_PP->SetBinError(20,0.002756496);
   hRatio_MC_Bayes_PP->SetBinError(21,0.002870018);
   hRatio_MC_Bayes_PP->SetBinError(22,0.002691885);
   hRatio_MC_Bayes_PP->SetBinError(23,0.002657965);
   hRatio_MC_Bayes_PP->SetBinError(24,0.002727345);
   hRatio_MC_Bayes_PP->SetBinError(25,0.002797387);
   hRatio_MC_Bayes_PP->SetBinError(26,0.002782088);
   hRatio_MC_Bayes_PP->SetBinError(27,0.002812768);
   hRatio_MC_Bayes_PP->SetBinError(28,0.003025434);
   hRatio_MC_Bayes_PP->SetBinError(29,0.002830743);
   hRatio_MC_Bayes_PP->SetBinError(30,0.002556332);
   hRatio_MC_Bayes_PP->SetBinError(31,0.002914431);
   hRatio_MC_Bayes_PP->SetBinError(32,0.002720423);
   hRatio_MC_Bayes_PP->SetBinError(33,0.00297438);
   hRatio_MC_Bayes_PP->SetBinError(34,0.002985191);
   hRatio_MC_Bayes_PP->SetBinError(35,0.003091961);
   hRatio_MC_Bayes_PP->SetBinError(36,0.003221027);
   hRatio_MC_Bayes_PP->SetBinError(37,0.003218334);
   hRatio_MC_Bayes_PP->SetBinError(38,0.002911807);
   hRatio_MC_Bayes_PP->SetBinError(39,0.002914598);
   hRatio_MC_Bayes_PP->SetBinError(40,0.002868644);
   hRatio_MC_Bayes_PP->SetBinError(41,0.003023924);
   hRatio_MC_Bayes_PP->SetBinError(42,0.003130654);
   hRatio_MC_Bayes_PP->SetBinError(43,0.003209248);
   hRatio_MC_Bayes_PP->SetBinError(44,0.003489527);
   hRatio_MC_Bayes_PP->SetBinError(45,0.00355183);
   hRatio_MC_Bayes_PP->SetBinError(46,0.003448372);
   hRatio_MC_Bayes_PP->SetBinError(47,0.003299424);
   hRatio_MC_Bayes_PP->SetBinError(48,0.003143746);
   hRatio_MC_Bayes_PP->SetBinError(49,0.003191562);
   hRatio_MC_Bayes_PP->SetBinError(50,0.003256995);
   hRatio_MC_Bayes_PP->SetBinError(51,0.003689481);
   hRatio_MC_Bayes_PP->SetBinError(52,0.00372148);
   hRatio_MC_Bayes_PP->SetBinError(53,0.003715239);
   hRatio_MC_Bayes_PP->SetBinError(54,0.004496242);
   hRatio_MC_Bayes_PP->SetBinError(55,0.003665405);
   hRatio_MC_Bayes_PP->SetBinError(56,0.003990836);
   hRatio_MC_Bayes_PP->SetBinError(57,0.004476023);
   hRatio_MC_Bayes_PP->SetBinError(58,0.003517235);
   hRatio_MC_Bayes_PP->SetBinError(59,0.003402976);
   hRatio_MC_Bayes_PP->SetBinError(60,0.004318164);
   hRatio_MC_Bayes_PP->SetBinError(61,0.003698413);
   hRatio_MC_Bayes_PP->SetBinError(62,0.00490391);
   hRatio_MC_Bayes_PP->SetBinError(63,0.003742852);
   hRatio_MC_Bayes_PP->SetBinError(64,0.004055611);
   hRatio_MC_Bayes_PP->SetBinError(65,0.004678911);
   hRatio_MC_Bayes_PP->SetBinError(66,0.006289825);
   hRatio_MC_Bayes_PP->SetBinError(67,0.004739012);
   hRatio_MC_Bayes_PP->SetBinError(68,0.00531502);
   hRatio_MC_Bayes_PP->SetBinError(69,0.006256949);
   hRatio_MC_Bayes_PP->SetBinError(70,0.006694585);
   hRatio_MC_Bayes_PP->SetBinError(71,0.00633953);
   hRatio_MC_Bayes_PP->SetBinError(72,0.007626872);
   hRatio_MC_Bayes_PP->SetBinError(73,0.007646842);
   hRatio_MC_Bayes_PP->SetBinError(74,0.008646617);
   hRatio_MC_Bayes_PP->SetBinError(75,0.009296041);
   hRatio_MC_Bayes_PP->SetBinError(76,0.01032491);
   hRatio_MC_Bayes_PP->SetBinError(77,0.01159892);
   hRatio_MC_Bayes_PP->SetBinError(78,0.01331102);
   hRatio_MC_Bayes_PP->SetBinError(79,0.01464145);
   hRatio_MC_Bayes_PP->SetBinError(80,0.01667255);
   hRatio_MC_Bayes_PP->SetBinError(81,0.01900831);
   hRatio_MC_Bayes_PP->SetBinError(82,0.02075877);
   hRatio_MC_Bayes_PP->SetBinError(83,0.02283491);
   hRatio_MC_Bayes_PP->SetBinError(84,0.02552415);
   hRatio_MC_Bayes_PP->SetBinError(85,0.02841779);
   hRatio_MC_Bayes_PP->SetBinError(86,0.03248983);
   hRatio_MC_Bayes_PP->SetBinError(87,0.03496793);
   hRatio_MC_Bayes_PP->SetBinError(88,0.04530938);
   hRatio_MC_Bayes_PP->SetBinError(89,0.04846052);
   hRatio_MC_Bayes_PP->SetBinError(90,0.05345918);
   hRatio_MC_Bayes_PP->SetBinError(91,0.06048452);
   hRatio_MC_Bayes_PP->SetBinError(92,0.07309505);
   hRatio_MC_Bayes_PP->SetBinError(93,0.09386788);
   hRatio_MC_Bayes_PP->SetBinError(94,0.09064561);
   hRatio_MC_Bayes_PP->SetBinError(95,0.1546938);
   hRatio_MC_Bayes_PP->SetBinError(96,0.1115882);
   hRatio_MC_Bayes_PP->SetBinError(97,0.1162625);
   hRatio_MC_Bayes_PP->SetBinError(98,0.06927789);
   hRatio_MC_Bayes_PP->SetBinError(99,0.1580684);
   hRatio_MC_Bayes_PP->SetBinError(100,0.03400182);
   hRatio_MC_Bayes_PP->SetBinError(101,0.1569458);
   hRatio_MC_Bayes_PP->SetMinimum(0.5);
   hRatio_MC_Bayes_PP->SetMaximum(1.5);
   hRatio_MC_Bayes_PP->SetEntries(79975.35);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_PP->SetLineColor(ci);
   hRatio_MC_Bayes_PP->SetMarkerColor(2);
   hRatio_MC_Bayes_PP->SetMarkerStyle(33);
   hRatio_MC_Bayes_PP->GetXaxis()->SetTitle("Jet p_{T} (GeV/c)");
   hRatio_MC_Bayes_PP->GetXaxis()->SetRange(7,30);
   hRatio_MC_Bayes_PP->GetXaxis()->CenterTitle(true);
   hRatio_MC_Bayes_PP->GetXaxis()->SetNoExponent();
   hRatio_MC_Bayes_PP->GetXaxis()->SetNdivisions(505);
   hRatio_MC_Bayes_PP->GetXaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_PP->GetXaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_PP->GetXaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_PP->GetXaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_PP->GetXaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_PP->GetYaxis()->SetTitle("Reco/Truth");
   hRatio_MC_Bayes_PP->GetYaxis()->CenterTitle(true);
   hRatio_MC_Bayes_PP->GetYaxis()->SetNdivisions(610);
   hRatio_MC_Bayes_PP->GetYaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_PP->GetYaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_PP->GetYaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_PP->GetYaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_PP->GetYaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_PP->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_PP->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_PP->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_PP->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_PP->Draw("");
   Double_t xAxis142[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_PP = new TH1F("hRatio_MC_BinByBin_PP","Unfolded pp MC closure test BinByBin",100, xAxis142);
   hRatio_MC_BinByBin_PP->SetBinContent(2,0.9976297);
   hRatio_MC_BinByBin_PP->SetBinContent(3,0.9983602);
   hRatio_MC_BinByBin_PP->SetBinContent(4,0.9977043);
   hRatio_MC_BinByBin_PP->SetBinContent(5,1.153763);
   hRatio_MC_BinByBin_PP->SetBinContent(6,1.009942);
   hRatio_MC_BinByBin_PP->SetBinContent(7,1.007121);
   hRatio_MC_BinByBin_PP->SetBinContent(8,0.9998402);
   hRatio_MC_BinByBin_PP->SetBinContent(9,0.9964364);
   hRatio_MC_BinByBin_PP->SetBinContent(10,1.001928);
   hRatio_MC_BinByBin_PP->SetBinContent(11,0.9988363);
   hRatio_MC_BinByBin_PP->SetBinContent(12,0.9964383);
   hRatio_MC_BinByBin_PP->SetBinContent(13,1.001344);
   hRatio_MC_BinByBin_PP->SetBinContent(14,1.003548);
   hRatio_MC_BinByBin_PP->SetBinContent(15,0.9959263);
   hRatio_MC_BinByBin_PP->SetBinContent(16,1.011618);
   hRatio_MC_BinByBin_PP->SetBinContent(17,0.9960416);
   hRatio_MC_BinByBin_PP->SetBinContent(18,0.996685);
   hRatio_MC_BinByBin_PP->SetBinContent(19,1.004146);
   hRatio_MC_BinByBin_PP->SetBinContent(20,1.00715);
   hRatio_MC_BinByBin_PP->SetBinContent(21,0.997861);
   hRatio_MC_BinByBin_PP->SetBinContent(22,1.002782);
   hRatio_MC_BinByBin_PP->SetBinContent(23,1.005019);
   hRatio_MC_BinByBin_PP->SetBinContent(24,1.006468);
   hRatio_MC_BinByBin_PP->SetBinContent(25,1.000344);
   hRatio_MC_BinByBin_PP->SetBinContent(26,1.00199);
   hRatio_MC_BinByBin_PP->SetBinContent(27,1.001979);
   hRatio_MC_BinByBin_PP->SetBinContent(28,0.9937599);
   hRatio_MC_BinByBin_PP->SetBinContent(29,1.003977);
   hRatio_MC_BinByBin_PP->SetBinContent(30,0.9943367);
   hRatio_MC_BinByBin_PP->SetBinContent(31,1.004065);
   hRatio_MC_BinByBin_PP->SetBinContent(32,1.000407);
   hRatio_MC_BinByBin_PP->SetBinContent(33,0.9943988);
   hRatio_MC_BinByBin_PP->SetBinContent(34,0.9994957);
   hRatio_MC_BinByBin_PP->SetBinContent(35,0.9997197);
   hRatio_MC_BinByBin_PP->SetBinContent(36,1.000286);
   hRatio_MC_BinByBin_PP->SetBinContent(37,1.008434);
   hRatio_MC_BinByBin_PP->SetBinContent(38,1.007046);
   hRatio_MC_BinByBin_PP->SetBinContent(39,0.9978888);
   hRatio_MC_BinByBin_PP->SetBinContent(40,1.006958);
   hRatio_MC_BinByBin_PP->SetBinContent(41,0.9956911);
   hRatio_MC_BinByBin_PP->SetBinContent(42,1.001764);
   hRatio_MC_BinByBin_PP->SetBinContent(43,1.001056);
   hRatio_MC_BinByBin_PP->SetBinContent(44,1.004972);
   hRatio_MC_BinByBin_PP->SetBinContent(45,1.005579);
   hRatio_MC_BinByBin_PP->SetBinContent(46,1.001683);
   hRatio_MC_BinByBin_PP->SetBinContent(47,1.011036);
   hRatio_MC_BinByBin_PP->SetBinContent(48,1.003474);
   hRatio_MC_BinByBin_PP->SetBinContent(49,1.00298);
   hRatio_MC_BinByBin_PP->SetBinContent(50,0.9994311);
   hRatio_MC_BinByBin_PP->SetBinContent(51,0.9991051);
   hRatio_MC_BinByBin_PP->SetBinContent(52,0.9951993);
   hRatio_MC_BinByBin_PP->SetBinContent(53,1.00366);
   hRatio_MC_BinByBin_PP->SetBinContent(54,1.009406);
   hRatio_MC_BinByBin_PP->SetBinContent(55,1.013523);
   hRatio_MC_BinByBin_PP->SetBinContent(56,0.9962611);
   hRatio_MC_BinByBin_PP->SetBinContent(57,0.9912643);
   hRatio_MC_BinByBin_PP->SetBinContent(58,0.9935987);
   hRatio_MC_BinByBin_PP->SetBinContent(59,0.9943174);
   hRatio_MC_BinByBin_PP->SetBinContent(60,1.00695);
   hRatio_MC_BinByBin_PP->SetBinContent(61,0.9996354);
   hRatio_MC_BinByBin_PP->SetBinContent(62,1.007627);
   hRatio_MC_BinByBin_PP->SetBinContent(63,1.00335);
   hRatio_MC_BinByBin_PP->SetBinContent(64,0.9903172);
   hRatio_MC_BinByBin_PP->SetBinContent(65,1.012708);
   hRatio_MC_BinByBin_PP->SetBinContent(66,1.007999);
   hRatio_MC_BinByBin_PP->SetBinContent(67,1.008304);
   hRatio_MC_BinByBin_PP->SetBinContent(68,1.002306);
   hRatio_MC_BinByBin_PP->SetBinContent(69,1.019994);
   hRatio_MC_BinByBin_PP->SetBinContent(70,0.9946138);
   hRatio_MC_BinByBin_PP->SetBinContent(71,0.9950839);
   hRatio_MC_BinByBin_PP->SetBinContent(72,0.995308);
   hRatio_MC_BinByBin_PP->SetBinContent(73,1.009693);
   hRatio_MC_BinByBin_PP->SetBinContent(74,0.9819681);
   hRatio_MC_BinByBin_PP->SetBinContent(75,0.9959808);
   hRatio_MC_BinByBin_PP->SetBinContent(76,1.00439);
   hRatio_MC_BinByBin_PP->SetBinContent(77,0.9931125);
   hRatio_MC_BinByBin_PP->SetBinContent(78,1.010283);
   hRatio_MC_BinByBin_PP->SetBinContent(79,0.9844163);
   hRatio_MC_BinByBin_PP->SetBinContent(80,0.9786704);
   hRatio_MC_BinByBin_PP->SetBinContent(81,1.01656);
   hRatio_MC_BinByBin_PP->SetBinContent(82,0.9819465);
   hRatio_MC_BinByBin_PP->SetBinContent(83,1.008979);
   hRatio_MC_BinByBin_PP->SetBinContent(84,0.8994724);
   hRatio_MC_BinByBin_PP->SetBinContent(85,1.007281);
   hRatio_MC_BinByBin_PP->SetBinContent(86,0.9235031);
   hRatio_MC_BinByBin_PP->SetBinContent(87,0.8975076);
   hRatio_MC_BinByBin_PP->SetBinContent(88,0.9291829);
   hRatio_MC_BinByBin_PP->SetBinContent(89,0.9852432);
   hRatio_MC_BinByBin_PP->SetBinContent(90,0.9336818);
   hRatio_MC_BinByBin_PP->SetBinContent(91,1.013765);
   hRatio_MC_BinByBin_PP->SetBinContent(92,0.8186781);
   hRatio_MC_BinByBin_PP->SetBinContent(93,1.27859);
   hRatio_MC_BinByBin_PP->SetBinContent(94,1.037786);
   hRatio_MC_BinByBin_PP->SetBinContent(95,1.0788);
   hRatio_MC_BinByBin_PP->SetBinContent(96,1.191502);
   hRatio_MC_BinByBin_PP->SetBinContent(97,1.056517);
   hRatio_MC_BinByBin_PP->SetBinContent(98,1.804329);
   hRatio_MC_BinByBin_PP->SetBinContent(99,0.9348842);
   hRatio_MC_BinByBin_PP->SetBinContent(100,1.319828);
   hRatio_MC_BinByBin_PP->SetBinContent(101,0.9484807);
   hRatio_MC_BinByBin_PP->SetBinError(2,0.007262883);
   hRatio_MC_BinByBin_PP->SetBinError(3,0.007738174);
   hRatio_MC_BinByBin_PP->SetBinError(4,0.006220942);
   hRatio_MC_BinByBin_PP->SetBinError(5,0.006153531);
   hRatio_MC_BinByBin_PP->SetBinError(6,0.005710738);
   hRatio_MC_BinByBin_PP->SetBinError(7,0.005334501);
   hRatio_MC_BinByBin_PP->SetBinError(8,0.005465757);
   hRatio_MC_BinByBin_PP->SetBinError(9,0.005167325);
   hRatio_MC_BinByBin_PP->SetBinError(10,0.005089284);
   hRatio_MC_BinByBin_PP->SetBinError(11,0.005392508);
   hRatio_MC_BinByBin_PP->SetBinError(12,0.005448701);
   hRatio_MC_BinByBin_PP->SetBinError(13,0.005554933);
   hRatio_MC_BinByBin_PP->SetBinError(14,0.005993682);
   hRatio_MC_BinByBin_PP->SetBinError(15,0.005953617);
   hRatio_MC_BinByBin_PP->SetBinError(16,0.005665215);
   hRatio_MC_BinByBin_PP->SetBinError(17,0.005651347);
   hRatio_MC_BinByBin_PP->SetBinError(18,0.005801764);
   hRatio_MC_BinByBin_PP->SetBinError(19,0.005671715);
   hRatio_MC_BinByBin_PP->SetBinError(20,0.005747952);
   hRatio_MC_BinByBin_PP->SetBinError(21,0.005805984);
   hRatio_MC_BinByBin_PP->SetBinError(22,0.005719716);
   hRatio_MC_BinByBin_PP->SetBinError(23,0.005615747);
   hRatio_MC_BinByBin_PP->SetBinError(24,0.00571888);
   hRatio_MC_BinByBin_PP->SetBinError(25,0.005802951);
   hRatio_MC_BinByBin_PP->SetBinError(26,0.005741419);
   hRatio_MC_BinByBin_PP->SetBinError(27,0.005914343);
   hRatio_MC_BinByBin_PP->SetBinError(28,0.006132353);
   hRatio_MC_BinByBin_PP->SetBinError(29,0.005875583);
   hRatio_MC_BinByBin_PP->SetBinError(30,0.005608986);
   hRatio_MC_BinByBin_PP->SetBinError(31,0.005874189);
   hRatio_MC_BinByBin_PP->SetBinError(32,0.005593368);
   hRatio_MC_BinByBin_PP->SetBinError(33,0.006143989);
   hRatio_MC_BinByBin_PP->SetBinError(34,0.006252572);
   hRatio_MC_BinByBin_PP->SetBinError(35,0.006132354);
   hRatio_MC_BinByBin_PP->SetBinError(36,0.006364593);
   hRatio_MC_BinByBin_PP->SetBinError(37,0.006482905);
   hRatio_MC_BinByBin_PP->SetBinError(38,0.006352742);
   hRatio_MC_BinByBin_PP->SetBinError(39,0.006285444);
   hRatio_MC_BinByBin_PP->SetBinError(40,0.006307979);
   hRatio_MC_BinByBin_PP->SetBinError(41,0.006318456);
   hRatio_MC_BinByBin_PP->SetBinError(42,0.006521855);
   hRatio_MC_BinByBin_PP->SetBinError(43,0.00663164);
   hRatio_MC_BinByBin_PP->SetBinError(44,0.007032133);
   hRatio_MC_BinByBin_PP->SetBinError(45,0.007049255);
   hRatio_MC_BinByBin_PP->SetBinError(46,0.007123694);
   hRatio_MC_BinByBin_PP->SetBinError(47,0.007442661);
   hRatio_MC_BinByBin_PP->SetBinError(48,0.006902026);
   hRatio_MC_BinByBin_PP->SetBinError(49,0.006803599);
   hRatio_MC_BinByBin_PP->SetBinError(50,0.007016925);
   hRatio_MC_BinByBin_PP->SetBinError(51,0.007523017);
   hRatio_MC_BinByBin_PP->SetBinError(52,0.007444121);
   hRatio_MC_BinByBin_PP->SetBinError(53,0.007506154);
   hRatio_MC_BinByBin_PP->SetBinError(54,0.008539008);
   hRatio_MC_BinByBin_PP->SetBinError(55,0.007829682);
   hRatio_MC_BinByBin_PP->SetBinError(56,0.008531136);
   hRatio_MC_BinByBin_PP->SetBinError(57,0.008802874);
   hRatio_MC_BinByBin_PP->SetBinError(58,0.008022651);
   hRatio_MC_BinByBin_PP->SetBinError(59,0.007532224);
   hRatio_MC_BinByBin_PP->SetBinError(60,0.008322964);
   hRatio_MC_BinByBin_PP->SetBinError(61,0.007953735);
   hRatio_MC_BinByBin_PP->SetBinError(62,0.009998271);
   hRatio_MC_BinByBin_PP->SetBinError(63,0.008831082);
   hRatio_MC_BinByBin_PP->SetBinError(64,0.009227174);
   hRatio_MC_BinByBin_PP->SetBinError(65,0.009522549);
   hRatio_MC_BinByBin_PP->SetBinError(66,0.01150439);
   hRatio_MC_BinByBin_PP->SetBinError(67,0.009323257);
   hRatio_MC_BinByBin_PP->SetBinError(68,0.01144531);
   hRatio_MC_BinByBin_PP->SetBinError(69,0.01190781);
   hRatio_MC_BinByBin_PP->SetBinError(70,0.01511791);
   hRatio_MC_BinByBin_PP->SetBinError(71,0.01307198);
   hRatio_MC_BinByBin_PP->SetBinError(72,0.01435374);
   hRatio_MC_BinByBin_PP->SetBinError(73,0.01471129);
   hRatio_MC_BinByBin_PP->SetBinError(74,0.01649185);
   hRatio_MC_BinByBin_PP->SetBinError(75,0.01786361);
   hRatio_MC_BinByBin_PP->SetBinError(76,0.01962518);
   hRatio_MC_BinByBin_PP->SetBinError(77,0.021484);
   hRatio_MC_BinByBin_PP->SetBinError(78,0.02458345);
   hRatio_MC_BinByBin_PP->SetBinError(79,0.02643868);
   hRatio_MC_BinByBin_PP->SetBinError(80,0.03032722);
   hRatio_MC_BinByBin_PP->SetBinError(81,0.03503355);
   hRatio_MC_BinByBin_PP->SetBinError(82,0.03662324);
   hRatio_MC_BinByBin_PP->SetBinError(83,0.04236363);
   hRatio_MC_BinByBin_PP->SetBinError(84,0.04259264);
   hRatio_MC_BinByBin_PP->SetBinError(85,0.05794189);
   hRatio_MC_BinByBin_PP->SetBinError(86,0.05555895);
   hRatio_MC_BinByBin_PP->SetBinError(87,0.06070763);
   hRatio_MC_BinByBin_PP->SetBinError(88,0.0854506);
   hRatio_MC_BinByBin_PP->SetBinError(89,0.09651654);
   hRatio_MC_BinByBin_PP->SetBinError(90,0.092973);
   hRatio_MC_BinByBin_PP->SetBinError(91,0.1196844);
   hRatio_MC_BinByBin_PP->SetBinError(92,0.112923);
   hRatio_MC_BinByBin_PP->SetBinError(93,0.2054376);
   hRatio_MC_BinByBin_PP->SetBinError(94,0.2175248);
   hRatio_MC_BinByBin_PP->SetBinError(95,0.2246609);
   hRatio_MC_BinByBin_PP->SetBinError(96,0.3109066);
   hRatio_MC_BinByBin_PP->SetBinError(97,0.2456247);
   hRatio_MC_BinByBin_PP->SetBinError(98,1.254343);
   hRatio_MC_BinByBin_PP->SetBinError(99,0.3971425);
   hRatio_MC_BinByBin_PP->SetBinError(100,0.5326262);
   hRatio_MC_BinByBin_PP->SetBinError(101,0.1820816);
   hRatio_MC_BinByBin_PP->SetEntries(4216.126);
   hRatio_MC_BinByBin_PP->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_PP->SetLineColor(ci);
   hRatio_MC_BinByBin_PP->SetMarkerColor(3);
   hRatio_MC_BinByBin_PP->SetMarkerStyle(33);
   hRatio_MC_BinByBin_PP->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_PP->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_PP->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_PP->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_PP->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_PP->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_PP->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_PP->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_PP->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_PP->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_PP->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_PP->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_PP->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_PP->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_PP->Draw("same");
   Double_t xAxis143[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_PP = new TH1D("hRatio_MC_Bayes_PP","Unfolded pp MC closure test Bayes",100, xAxis143);
   hRatio_MC_Bayes_PP->SetBinContent(1,1.000001);
   hRatio_MC_Bayes_PP->SetBinContent(2,1);
   hRatio_MC_Bayes_PP->SetBinContent(3,1);
   hRatio_MC_Bayes_PP->SetBinContent(4,0.9999995);
   hRatio_MC_Bayes_PP->SetBinContent(5,1.150168);
   hRatio_MC_Bayes_PP->SetBinContent(6,1.01084);
   hRatio_MC_Bayes_PP->SetBinContent(7,1.000456);
   hRatio_MC_Bayes_PP->SetBinContent(8,1.000013);
   hRatio_MC_Bayes_PP->SetBinContent(9,1.000001);
   hRatio_MC_Bayes_PP->SetBinContent(10,0.9999995);
   hRatio_MC_Bayes_PP->SetBinContent(11,1.000002);
   hRatio_MC_Bayes_PP->SetBinContent(12,0.9999921);
   hRatio_MC_Bayes_PP->SetBinContent(13,0.9999955);
   hRatio_MC_Bayes_PP->SetBinContent(14,1.000009);
   hRatio_MC_Bayes_PP->SetBinContent(15,0.9999968);
   hRatio_MC_Bayes_PP->SetBinContent(16,0.9999863);
   hRatio_MC_Bayes_PP->SetBinContent(17,0.9999509);
   hRatio_MC_Bayes_PP->SetBinContent(18,1.000011);
   hRatio_MC_Bayes_PP->SetBinContent(19,1.000033);
   hRatio_MC_Bayes_PP->SetBinContent(20,1.000021);
   hRatio_MC_Bayes_PP->SetBinContent(21,1.000009);
   hRatio_MC_Bayes_PP->SetBinContent(22,0.9999988);
   hRatio_MC_Bayes_PP->SetBinContent(23,1.000033);
   hRatio_MC_Bayes_PP->SetBinContent(24,0.9999986);
   hRatio_MC_Bayes_PP->SetBinContent(25,1.000021);
   hRatio_MC_Bayes_PP->SetBinContent(26,0.9997717);
   hRatio_MC_Bayes_PP->SetBinContent(27,1.000004);
   hRatio_MC_Bayes_PP->SetBinContent(28,1.000161);
   hRatio_MC_Bayes_PP->SetBinContent(29,1.000291);
   hRatio_MC_Bayes_PP->SetBinContent(30,1.000386);
   hRatio_MC_Bayes_PP->SetBinContent(31,1.000269);
   hRatio_MC_Bayes_PP->SetBinContent(32,1.000114);
   hRatio_MC_Bayes_PP->SetBinContent(33,1.000125);
   hRatio_MC_Bayes_PP->SetBinContent(34,0.9999781);
   hRatio_MC_Bayes_PP->SetBinContent(35,1.000131);
   hRatio_MC_Bayes_PP->SetBinContent(36,0.9999861);
   hRatio_MC_Bayes_PP->SetBinContent(37,1.000075);
   hRatio_MC_Bayes_PP->SetBinContent(38,1.000203);
   hRatio_MC_Bayes_PP->SetBinContent(39,1.000252);
   hRatio_MC_Bayes_PP->SetBinContent(40,1.000431);
   hRatio_MC_Bayes_PP->SetBinContent(41,1.000358);
   hRatio_MC_Bayes_PP->SetBinContent(42,1.000529);
   hRatio_MC_Bayes_PP->SetBinContent(43,1.000627);
   hRatio_MC_Bayes_PP->SetBinContent(44,1.000641);
   hRatio_MC_Bayes_PP->SetBinContent(45,1.000914);
   hRatio_MC_Bayes_PP->SetBinContent(46,1.001049);
   hRatio_MC_Bayes_PP->SetBinContent(47,1.001085);
   hRatio_MC_Bayes_PP->SetBinContent(48,1.000843);
   hRatio_MC_Bayes_PP->SetBinContent(49,1.000547);
   hRatio_MC_Bayes_PP->SetBinContent(50,1.000202);
   hRatio_MC_Bayes_PP->SetBinContent(51,0.9998563);
   hRatio_MC_Bayes_PP->SetBinContent(52,0.9998884);
   hRatio_MC_Bayes_PP->SetBinContent(53,0.9999871);
   hRatio_MC_Bayes_PP->SetBinContent(54,1.000454);
   hRatio_MC_Bayes_PP->SetBinContent(55,1.000895);
   hRatio_MC_Bayes_PP->SetBinContent(56,1.000851);
   hRatio_MC_Bayes_PP->SetBinContent(57,1.001113);
   hRatio_MC_Bayes_PP->SetBinContent(58,1.001034);
   hRatio_MC_Bayes_PP->SetBinContent(59,1.000853);
   hRatio_MC_Bayes_PP->SetBinContent(60,1.000891);
   hRatio_MC_Bayes_PP->SetBinContent(61,1.000609);
   hRatio_MC_Bayes_PP->SetBinContent(62,1.000323);
   hRatio_MC_Bayes_PP->SetBinContent(63,0.9995392);
   hRatio_MC_Bayes_PP->SetBinContent(64,0.9999369);
   hRatio_MC_Bayes_PP->SetBinContent(65,0.9998337);
   hRatio_MC_Bayes_PP->SetBinContent(66,0.9989179);
   hRatio_MC_Bayes_PP->SetBinContent(67,0.9992497);
   hRatio_MC_Bayes_PP->SetBinContent(68,0.9985781);
   hRatio_MC_Bayes_PP->SetBinContent(69,0.9991721);
   hRatio_MC_Bayes_PP->SetBinContent(70,0.9991626);
   hRatio_MC_Bayes_PP->SetBinContent(71,0.9996636);
   hRatio_MC_Bayes_PP->SetBinContent(72,0.9975572);
   hRatio_MC_Bayes_PP->SetBinContent(73,0.9975665);
   hRatio_MC_Bayes_PP->SetBinContent(74,0.9962746);
   hRatio_MC_Bayes_PP->SetBinContent(75,0.994462);
   hRatio_MC_Bayes_PP->SetBinContent(76,0.9960791);
   hRatio_MC_Bayes_PP->SetBinContent(77,0.9979765);
   hRatio_MC_Bayes_PP->SetBinContent(78,0.9971945);
   hRatio_MC_Bayes_PP->SetBinContent(79,1.001819);
   hRatio_MC_Bayes_PP->SetBinContent(80,1.000346);
   hRatio_MC_Bayes_PP->SetBinContent(81,0.997753);
   hRatio_MC_Bayes_PP->SetBinContent(82,1.000316);
   hRatio_MC_Bayes_PP->SetBinContent(83,1.013089);
   hRatio_MC_Bayes_PP->SetBinContent(84,1.004925);
   hRatio_MC_Bayes_PP->SetBinContent(85,1.012851);
   hRatio_MC_Bayes_PP->SetBinContent(86,1.021577);
   hRatio_MC_Bayes_PP->SetBinContent(87,1.016237);
   hRatio_MC_Bayes_PP->SetBinContent(88,1.048152);
   hRatio_MC_Bayes_PP->SetBinContent(89,0.9945866);
   hRatio_MC_Bayes_PP->SetBinContent(90,1.079948);
   hRatio_MC_Bayes_PP->SetBinContent(91,1.023731);
   hRatio_MC_Bayes_PP->SetBinContent(92,1.134219);
   hRatio_MC_Bayes_PP->SetBinContent(93,1.124245);
   hRatio_MC_Bayes_PP->SetBinContent(94,0.8823324);
   hRatio_MC_Bayes_PP->SetBinContent(95,1.233201);
   hRatio_MC_Bayes_PP->SetBinContent(96,1.113148);
   hRatio_MC_Bayes_PP->SetBinContent(97,1.118277);
   hRatio_MC_Bayes_PP->SetBinContent(98,0.9425885);
   hRatio_MC_Bayes_PP->SetBinContent(99,0.7006618);
   hRatio_MC_Bayes_PP->SetBinContent(100,0.3745487);
   hRatio_MC_Bayes_PP->SetBinContent(101,1);
   hRatio_MC_Bayes_PP->SetBinError(1,0.008301145);
   hRatio_MC_Bayes_PP->SetBinError(2,0.003943797);
   hRatio_MC_Bayes_PP->SetBinError(3,0.003939453);
   hRatio_MC_Bayes_PP->SetBinError(4,0.003057611);
   hRatio_MC_Bayes_PP->SetBinError(5,0.003272932);
   hRatio_MC_Bayes_PP->SetBinError(6,0.002558728);
   hRatio_MC_Bayes_PP->SetBinError(7,0.00233948);
   hRatio_MC_Bayes_PP->SetBinError(8,0.002552081);
   hRatio_MC_Bayes_PP->SetBinError(9,0.002438498);
   hRatio_MC_Bayes_PP->SetBinError(10,0.002383776);
   hRatio_MC_Bayes_PP->SetBinError(11,0.002563774);
   hRatio_MC_Bayes_PP->SetBinError(12,0.00270236);
   hRatio_MC_Bayes_PP->SetBinError(13,0.002612244);
   hRatio_MC_Bayes_PP->SetBinError(14,0.003115754);
   hRatio_MC_Bayes_PP->SetBinError(15,0.002665981);
   hRatio_MC_Bayes_PP->SetBinError(16,0.002656932);
   hRatio_MC_Bayes_PP->SetBinError(17,0.002719496);
   hRatio_MC_Bayes_PP->SetBinError(18,0.002689053);
   hRatio_MC_Bayes_PP->SetBinError(19,0.002711937);
   hRatio_MC_Bayes_PP->SetBinError(20,0.002747182);
   hRatio_MC_Bayes_PP->SetBinError(21,0.002861647);
   hRatio_MC_Bayes_PP->SetBinError(22,0.002681127);
   hRatio_MC_Bayes_PP->SetBinError(23,0.002643775);
   hRatio_MC_Bayes_PP->SetBinError(24,0.002715716);
   hRatio_MC_Bayes_PP->SetBinError(25,0.002791532);
   hRatio_MC_Bayes_PP->SetBinError(26,0.002783163);
   hRatio_MC_Bayes_PP->SetBinError(27,0.002817563);
   hRatio_MC_Bayes_PP->SetBinError(28,0.003032287);
   hRatio_MC_Bayes_PP->SetBinError(29,0.00283722);
   hRatio_MC_Bayes_PP->SetBinError(30,0.002560681);
   hRatio_MC_Bayes_PP->SetBinError(31,0.002919554);
   hRatio_MC_Bayes_PP->SetBinError(32,0.002727262);
   hRatio_MC_Bayes_PP->SetBinError(33,0.002979919);
   hRatio_MC_Bayes_PP->SetBinError(34,0.002985628);
   hRatio_MC_Bayes_PP->SetBinError(35,0.003084211);
   hRatio_MC_Bayes_PP->SetBinError(36,0.00320595);
   hRatio_MC_Bayes_PP->SetBinError(37,0.003199328);
   hRatio_MC_Bayes_PP->SetBinError(38,0.002897638);
   hRatio_MC_Bayes_PP->SetBinError(39,0.002906089);
   hRatio_MC_Bayes_PP->SetBinError(40,0.002866036);
   hRatio_MC_Bayes_PP->SetBinError(41,0.00302318);
   hRatio_MC_Bayes_PP->SetBinError(42,0.003127639);
   hRatio_MC_Bayes_PP->SetBinError(43,0.003201185);
   hRatio_MC_Bayes_PP->SetBinError(44,0.003477627);
   hRatio_MC_Bayes_PP->SetBinError(45,0.003536136);
   hRatio_MC_Bayes_PP->SetBinError(46,0.003431569);
   hRatio_MC_Bayes_PP->SetBinError(47,0.003285724);
   hRatio_MC_Bayes_PP->SetBinError(48,0.003134252);
   hRatio_MC_Bayes_PP->SetBinError(49,0.003186913);
   hRatio_MC_Bayes_PP->SetBinError(50,0.003252572);
   hRatio_MC_Bayes_PP->SetBinError(51,0.003684021);
   hRatio_MC_Bayes_PP->SetBinError(52,0.003710963);
   hRatio_MC_Bayes_PP->SetBinError(53,0.003703777);
   hRatio_MC_Bayes_PP->SetBinError(54,0.004490254);
   hRatio_MC_Bayes_PP->SetBinError(55,0.003670116);
   hRatio_MC_Bayes_PP->SetBinError(56,0.004006853);
   hRatio_MC_Bayes_PP->SetBinError(57,0.004499029);
   hRatio_MC_Bayes_PP->SetBinError(58,0.003534637);
   hRatio_MC_Bayes_PP->SetBinError(59,0.003411601);
   hRatio_MC_Bayes_PP->SetBinError(60,0.004322914);
   hRatio_MC_Bayes_PP->SetBinError(61,0.003690116);
   hRatio_MC_Bayes_PP->SetBinError(62,0.004890952);
   hRatio_MC_Bayes_PP->SetBinError(63,0.003720899);
   hRatio_MC_Bayes_PP->SetBinError(64,0.004028139);
   hRatio_MC_Bayes_PP->SetBinError(65,0.004640342);
   hRatio_MC_Bayes_PP->SetBinError(66,0.00624124);
   hRatio_MC_Bayes_PP->SetBinError(67,0.004694831);
   hRatio_MC_Bayes_PP->SetBinError(68,0.005273332);
   hRatio_MC_Bayes_PP->SetBinError(69,0.006230195);
   hRatio_MC_Bayes_PP->SetBinError(70,0.006695492);
   hRatio_MC_Bayes_PP->SetBinError(71,0.00635863);
   hRatio_MC_Bayes_PP->SetBinError(72,0.007640691);
   hRatio_MC_Bayes_PP->SetBinError(73,0.007669266);
   hRatio_MC_Bayes_PP->SetBinError(74,0.008654224);
   hRatio_MC_Bayes_PP->SetBinError(75,0.009282544);
   hRatio_MC_Bayes_PP->SetBinError(76,0.01023761);
   hRatio_MC_Bayes_PP->SetBinError(77,0.01149318);
   hRatio_MC_Bayes_PP->SetBinError(78,0.01295415);
   hRatio_MC_Bayes_PP->SetBinError(79,0.01431634);
   hRatio_MC_Bayes_PP->SetBinError(80,0.01639885);
   hRatio_MC_Bayes_PP->SetBinError(81,0.01837105);
   hRatio_MC_Bayes_PP->SetBinError(82,0.02014864);
   hRatio_MC_Bayes_PP->SetBinError(83,0.02257462);
   hRatio_MC_Bayes_PP->SetBinError(84,0.02556389);
   hRatio_MC_Bayes_PP->SetBinError(85,0.02847545);
   hRatio_MC_Bayes_PP->SetBinError(86,0.03284018);
   hRatio_MC_Bayes_PP->SetBinError(87,0.03610335);
   hRatio_MC_Bayes_PP->SetBinError(88,0.04353575);
   hRatio_MC_Bayes_PP->SetBinError(89,0.04828103);
   hRatio_MC_Bayes_PP->SetBinError(90,0.05717937);
   hRatio_MC_Bayes_PP->SetBinError(91,0.06207959);
   hRatio_MC_Bayes_PP->SetBinError(92,0.08591413);
   hRatio_MC_Bayes_PP->SetBinError(93,0.0990544);
   hRatio_MC_Bayes_PP->SetBinError(94,0.1058913);
   hRatio_MC_Bayes_PP->SetBinError(95,0.1513473);
   hRatio_MC_Bayes_PP->SetBinError(96,0.1471658);
   hRatio_MC_Bayes_PP->SetBinError(97,0.1570506);
   hRatio_MC_Bayes_PP->SetBinError(98,0.2145716);
   hRatio_MC_Bayes_PP->SetBinError(99,0.1581077);
   hRatio_MC_Bayes_PP->SetBinError(100,0.08340411);
   hRatio_MC_Bayes_PP->SetBinError(101,0.1569458);
   hRatio_MC_Bayes_PP->SetEntries(51482.86);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_PP->SetLineColor(ci);
   hRatio_MC_Bayes_PP->SetMarkerColor(2);
   hRatio_MC_Bayes_PP->SetMarkerStyle(24);
   hRatio_MC_Bayes_PP->GetXaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_PP->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_PP->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_PP->GetXaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_PP->GetYaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_PP->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_PP->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_PP->GetYaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_PP->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_PP->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_PP->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_PP->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_PP->Draw("same");
   Double_t xAxis144[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_PP = new TH1F("hRatio_MC_BinByBin_PP","Unfolded pp MC closure test BinByBin",100, xAxis144);
   hRatio_MC_BinByBin_PP->SetBinContent(2,1);
   hRatio_MC_BinByBin_PP->SetBinContent(3,1);
   hRatio_MC_BinByBin_PP->SetBinContent(4,0.9999996);
   hRatio_MC_BinByBin_PP->SetBinContent(5,1.150167);
   hRatio_MC_BinByBin_PP->SetBinContent(6,1.01084);
   hRatio_MC_BinByBin_PP->SetBinContent(7,1.000456);
   hRatio_MC_BinByBin_PP->SetBinContent(8,1.000013);
   hRatio_MC_BinByBin_PP->SetBinContent(9,1.000001);
   hRatio_MC_BinByBin_PP->SetBinContent(10,0.999999);
   hRatio_MC_BinByBin_PP->SetBinContent(11,1.000002);
   hRatio_MC_BinByBin_PP->SetBinContent(12,0.9999932);
   hRatio_MC_BinByBin_PP->SetBinContent(13,0.9999918);
   hRatio_MC_BinByBin_PP->SetBinContent(14,1.000005);
   hRatio_MC_BinByBin_PP->SetBinContent(15,0.999999);
   hRatio_MC_BinByBin_PP->SetBinContent(16,0.9999694);
   hRatio_MC_BinByBin_PP->SetBinContent(17,0.9999784);
   hRatio_MC_BinByBin_PP->SetBinContent(18,0.999958);
   hRatio_MC_BinByBin_PP->SetBinContent(19,1.000006);
   hRatio_MC_BinByBin_PP->SetBinContent(20,1.000048);
   hRatio_MC_BinByBin_PP->SetBinContent(21,0.9999669);
   hRatio_MC_BinByBin_PP->SetBinContent(22,1.000022);
   hRatio_MC_BinByBin_PP->SetBinContent(23,1.000014);
   hRatio_MC_BinByBin_PP->SetBinContent(24,0.9999767);
   hRatio_MC_BinByBin_PP->SetBinContent(25,1.000052);
   hRatio_MC_BinByBin_PP->SetBinContent(26,0.9997193);
   hRatio_MC_BinByBin_PP->SetBinContent(27,1.000037);
   hRatio_MC_BinByBin_PP->SetBinContent(28,1.000062);
   hRatio_MC_BinByBin_PP->SetBinContent(29,1.000084);
   hRatio_MC_BinByBin_PP->SetBinContent(30,1.000281);
   hRatio_MC_BinByBin_PP->SetBinContent(31,1.000652);
   hRatio_MC_BinByBin_PP->SetBinContent(32,0.999887);
   hRatio_MC_BinByBin_PP->SetBinContent(33,0.9999385);
   hRatio_MC_BinByBin_PP->SetBinContent(34,0.999965);
   hRatio_MC_BinByBin_PP->SetBinContent(35,1.000196);
   hRatio_MC_BinByBin_PP->SetBinContent(36,0.9999551);
   hRatio_MC_BinByBin_PP->SetBinContent(37,1.000126);
   hRatio_MC_BinByBin_PP->SetBinContent(38,1.000312);
   hRatio_MC_BinByBin_PP->SetBinContent(39,1.000104);
   hRatio_MC_BinByBin_PP->SetBinContent(40,1.000287);
   hRatio_MC_BinByBin_PP->SetBinContent(41,1.000448);
   hRatio_MC_BinByBin_PP->SetBinContent(42,1.000305);
   hRatio_MC_BinByBin_PP->SetBinContent(43,1.00043);
   hRatio_MC_BinByBin_PP->SetBinContent(44,1.000347);
   hRatio_MC_BinByBin_PP->SetBinContent(45,1.000469);
   hRatio_MC_BinByBin_PP->SetBinContent(46,1.001058);
   hRatio_MC_BinByBin_PP->SetBinContent(47,1.001427);
   hRatio_MC_BinByBin_PP->SetBinContent(48,1.000839);
   hRatio_MC_BinByBin_PP->SetBinContent(49,1.000434);
   hRatio_MC_BinByBin_PP->SetBinContent(50,1.000451);
   hRatio_MC_BinByBin_PP->SetBinContent(51,0.9997459);
   hRatio_MC_BinByBin_PP->SetBinContent(52,1.000076);
   hRatio_MC_BinByBin_PP->SetBinContent(53,0.9999467);
   hRatio_MC_BinByBin_PP->SetBinContent(54,1.000481);
   hRatio_MC_BinByBin_PP->SetBinContent(55,1.001034);
   hRatio_MC_BinByBin_PP->SetBinContent(56,1.000837);
   hRatio_MC_BinByBin_PP->SetBinContent(57,1.000686);
   hRatio_MC_BinByBin_PP->SetBinContent(58,1.000815);
   hRatio_MC_BinByBin_PP->SetBinContent(59,1.001134);
   hRatio_MC_BinByBin_PP->SetBinContent(60,1.000685);
   hRatio_MC_BinByBin_PP->SetBinContent(61,1.000472);
   hRatio_MC_BinByBin_PP->SetBinContent(62,0.9999459);
   hRatio_MC_BinByBin_PP->SetBinContent(63,0.9991248);
   hRatio_MC_BinByBin_PP->SetBinContent(64,1.000104);
   hRatio_MC_BinByBin_PP->SetBinContent(65,1.000101);
   hRatio_MC_BinByBin_PP->SetBinContent(66,0.9985207);
   hRatio_MC_BinByBin_PP->SetBinContent(67,1.000316);
   hRatio_MC_BinByBin_PP->SetBinContent(68,0.9973966);
   hRatio_MC_BinByBin_PP->SetBinContent(69,0.9980317);
   hRatio_MC_BinByBin_PP->SetBinContent(70,0.9971507);
   hRatio_MC_BinByBin_PP->SetBinContent(71,0.9965453);
   hRatio_MC_BinByBin_PP->SetBinContent(72,0.9966857);
   hRatio_MC_BinByBin_PP->SetBinContent(73,1.004919);
   hRatio_MC_BinByBin_PP->SetBinContent(74,0.99471);
   hRatio_MC_BinByBin_PP->SetBinContent(75,0.9946752);
   hRatio_MC_BinByBin_PP->SetBinContent(76,0.9938656);
   hRatio_MC_BinByBin_PP->SetBinContent(77,0.9925044);
   hRatio_MC_BinByBin_PP->SetBinContent(78,0.9879934);
   hRatio_MC_BinByBin_PP->SetBinContent(79,0.9863291);
   hRatio_MC_BinByBin_PP->SetBinContent(80,0.9771497);
   hRatio_MC_BinByBin_PP->SetBinContent(81,0.9617335);
   hRatio_MC_BinByBin_PP->SetBinContent(82,0.9648263);
   hRatio_MC_BinByBin_PP->SetBinContent(83,0.9631796);
   hRatio_MC_BinByBin_PP->SetBinContent(84,0.9355115);
   hRatio_MC_BinByBin_PP->SetBinContent(85,0.9394311);
   hRatio_MC_BinByBin_PP->SetBinContent(86,0.9507094);
   hRatio_MC_BinByBin_PP->SetBinContent(87,0.9142003);
   hRatio_MC_BinByBin_PP->SetBinContent(88,0.912816);
   hRatio_MC_BinByBin_PP->SetBinContent(89,0.9823788);
   hRatio_MC_BinByBin_PP->SetBinContent(90,0.9324319);
   hRatio_MC_BinByBin_PP->SetBinContent(91,0.9773952);
   hRatio_MC_BinByBin_PP->SetBinContent(92,0.9239122);
   hRatio_MC_BinByBin_PP->SetBinContent(93,1.157001);
   hRatio_MC_BinByBin_PP->SetBinContent(94,1.024189);
   hRatio_MC_BinByBin_PP->SetBinContent(95,0.9957802);
   hRatio_MC_BinByBin_PP->SetBinContent(96,1.153471);
   hRatio_MC_BinByBin_PP->SetBinContent(97,1.22428);
   hRatio_MC_BinByBin_PP->SetBinContent(98,1.217067);
   hRatio_MC_BinByBin_PP->SetBinContent(99,1.165481);
   hRatio_MC_BinByBin_PP->SetBinContent(100,1.396339);
   hRatio_MC_BinByBin_PP->SetBinContent(101,0.9999999);
   hRatio_MC_BinByBin_PP->SetBinError(2,0.007280903);
   hRatio_MC_BinByBin_PP->SetBinError(3,0.007730912);
   hRatio_MC_BinByBin_PP->SetBinError(4,0.006246971);
   hRatio_MC_BinByBin_PP->SetBinError(5,0.00613131);
   hRatio_MC_BinByBin_PP->SetBinError(6,0.00573393);
   hRatio_MC_BinByBin_PP->SetBinError(7,0.005226174);
   hRatio_MC_BinByBin_PP->SetBinError(8,0.005746754);
   hRatio_MC_BinByBin_PP->SetBinError(9,0.005187364);
   hRatio_MC_BinByBin_PP->SetBinError(10,0.005078149);
   hRatio_MC_BinByBin_PP->SetBinError(11,0.00552098);
   hRatio_MC_BinByBin_PP->SetBinError(12,0.005485635);
   hRatio_MC_BinByBin_PP->SetBinError(13,0.005584536);
   hRatio_MC_BinByBin_PP->SetBinError(14,0.00590373);
   hRatio_MC_BinByBin_PP->SetBinError(15,0.006461007);
   hRatio_MC_BinByBin_PP->SetBinError(16,0.005473929);
   hRatio_MC_BinByBin_PP->SetBinError(17,0.005778189);
   hRatio_MC_BinByBin_PP->SetBinError(18,0.005597021);
   hRatio_MC_BinByBin_PP->SetBinError(19,0.005655869);
   hRatio_MC_BinByBin_PP->SetBinError(20,0.005637491);
   hRatio_MC_BinByBin_PP->SetBinError(21,0.005882014);
   hRatio_MC_BinByBin_PP->SetBinError(22,0.005691484);
   hRatio_MC_BinByBin_PP->SetBinError(23,0.005594558);
   hRatio_MC_BinByBin_PP->SetBinError(24,0.005663107);
   hRatio_MC_BinByBin_PP->SetBinError(25,0.005871159);
   hRatio_MC_BinByBin_PP->SetBinError(26,0.005668767);
   hRatio_MC_BinByBin_PP->SetBinError(27,0.005864795);
   hRatio_MC_BinByBin_PP->SetBinError(28,0.006174179);
   hRatio_MC_BinByBin_PP->SetBinError(29,0.005870812);
   hRatio_MC_BinByBin_PP->SetBinError(30,0.005848948);
   hRatio_MC_BinByBin_PP->SetBinError(31,0.005877393);
   hRatio_MC_BinByBin_PP->SetBinError(32,0.005531589);
   hRatio_MC_BinByBin_PP->SetBinError(33,0.00632853);
   hRatio_MC_BinByBin_PP->SetBinError(34,0.006089245);
   hRatio_MC_BinByBin_PP->SetBinError(35,0.006149954);
   hRatio_MC_BinByBin_PP->SetBinError(36,0.006333599);
   hRatio_MC_BinByBin_PP->SetBinError(37,0.006456052);
   hRatio_MC_BinByBin_PP->SetBinError(38,0.006218135);
   hRatio_MC_BinByBin_PP->SetBinError(39,0.006420362);
   hRatio_MC_BinByBin_PP->SetBinError(40,0.006235285);
   hRatio_MC_BinByBin_PP->SetBinError(41,0.006320791);
   hRatio_MC_BinByBin_PP->SetBinError(42,0.006511944);
   hRatio_MC_BinByBin_PP->SetBinError(43,0.006706578);
   hRatio_MC_BinByBin_PP->SetBinError(44,0.007035599);
   hRatio_MC_BinByBin_PP->SetBinError(45,0.006984926);
   hRatio_MC_BinByBin_PP->SetBinError(46,0.007061051);
   hRatio_MC_BinByBin_PP->SetBinError(47,0.007032707);
   hRatio_MC_BinByBin_PP->SetBinError(48,0.006925373);
   hRatio_MC_BinByBin_PP->SetBinError(49,0.00685366);
   hRatio_MC_BinByBin_PP->SetBinError(50,0.006959153);
   hRatio_MC_BinByBin_PP->SetBinError(51,0.007391411);
   hRatio_MC_BinByBin_PP->SetBinError(52,0.007563833);
   hRatio_MC_BinByBin_PP->SetBinError(53,0.0073895);
   hRatio_MC_BinByBin_PP->SetBinError(54,0.00836505);
   hRatio_MC_BinByBin_PP->SetBinError(55,0.007579631);
   hRatio_MC_BinByBin_PP->SetBinError(56,0.008632742);
   hRatio_MC_BinByBin_PP->SetBinError(57,0.009145186);
   hRatio_MC_BinByBin_PP->SetBinError(58,0.00851969);
   hRatio_MC_BinByBin_PP->SetBinError(59,0.007954696);
   hRatio_MC_BinByBin_PP->SetBinError(60,0.007909894);
   hRatio_MC_BinByBin_PP->SetBinError(61,0.007795976);
   hRatio_MC_BinByBin_PP->SetBinError(62,0.008729847);
   hRatio_MC_BinByBin_PP->SetBinError(63,0.00926009);
   hRatio_MC_BinByBin_PP->SetBinError(64,0.01045281);
   hRatio_MC_BinByBin_PP->SetBinError(65,0.008822394);
   hRatio_MC_BinByBin_PP->SetBinError(66,0.01121699);
   hRatio_MC_BinByBin_PP->SetBinError(67,0.009517606);
   hRatio_MC_BinByBin_PP->SetBinError(68,0.0121849);
   hRatio_MC_BinByBin_PP->SetBinError(69,0.01123113);
   hRatio_MC_BinByBin_PP->SetBinError(70,0.01279294);
   hRatio_MC_BinByBin_PP->SetBinError(71,0.01326428);
   hRatio_MC_BinByBin_PP->SetBinError(72,0.01410417);
   hRatio_MC_BinByBin_PP->SetBinError(73,0.01737852);
   hRatio_MC_BinByBin_PP->SetBinError(74,0.01740862);
   hRatio_MC_BinByBin_PP->SetBinError(75,0.01774362);
   hRatio_MC_BinByBin_PP->SetBinError(76,0.01887656);
   hRatio_MC_BinByBin_PP->SetBinError(77,0.02159082);
   hRatio_MC_BinByBin_PP->SetBinError(78,0.02406127);
   hRatio_MC_BinByBin_PP->SetBinError(79,0.0264247);
   hRatio_MC_BinByBin_PP->SetBinError(80,0.02946959);
   hRatio_MC_BinByBin_PP->SetBinError(81,0.03276835);
   hRatio_MC_BinByBin_PP->SetBinError(82,0.03617323);
   hRatio_MC_BinByBin_PP->SetBinError(83,0.03986512);
   hRatio_MC_BinByBin_PP->SetBinError(84,0.0441133);
   hRatio_MC_BinByBin_PP->SetBinError(85,0.05211881);
   hRatio_MC_BinByBin_PP->SetBinError(86,0.05697525);
   hRatio_MC_BinByBin_PP->SetBinError(87,0.06176631);
   hRatio_MC_BinByBin_PP->SetBinError(88,0.07114431);
   hRatio_MC_BinByBin_PP->SetBinError(89,0.08772747);
   hRatio_MC_BinByBin_PP->SetBinError(90,0.09154725);
   hRatio_MC_BinByBin_PP->SetBinError(91,0.1113589);
   hRatio_MC_BinByBin_PP->SetBinError(92,0.1258539);
   hRatio_MC_BinByBin_PP->SetBinError(93,0.1793112);
   hRatio_MC_BinByBin_PP->SetBinError(94,0.2124668);
   hRatio_MC_BinByBin_PP->SetBinError(95,0.2016293);
   hRatio_MC_BinByBin_PP->SetBinError(96,0.2834034);
   hRatio_MC_BinByBin_PP->SetBinError(97,0.3652798);
   hRatio_MC_BinByBin_PP->SetBinError(98,0.5208786);
   hRatio_MC_BinByBin_PP->SetBinError(99,0.4115047);
   hRatio_MC_BinByBin_PP->SetBinError(100,0.5213255);
   hRatio_MC_BinByBin_PP->SetBinError(101,0.1931162);
   hRatio_MC_BinByBin_PP->SetEntries(8913.589);
   hRatio_MC_BinByBin_PP->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_PP->SetLineColor(ci);
   hRatio_MC_BinByBin_PP->SetMarkerColor(3);
   hRatio_MC_BinByBin_PP->SetMarkerStyle(24);
   hRatio_MC_BinByBin_PP->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_PP->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_PP->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_PP->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_PP->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_PP->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_PP->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_PP->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_PP->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_PP->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_PP->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_PP->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_PP->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_PP->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_PP->Draw("same");
   Double_t xAxis145[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6 = new TH1F("MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6","Unfold Trans Matrix for mcclosure refpt jtpt from Jet triggers R4 20_eta_20 ",100, xAxis145);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(1,1.008677);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(2,1.008355);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(3,1.007712);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(4,1.006746);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(5,1.156448);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(6,1.014737);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(7,1.002456);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(8,1.000298);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(9,0.9991898);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(10,0.9987446);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(11,0.9988395);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(12,0.9993854);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(13,1.000101);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(14,1.000674);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(15,1.000988);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(16,1.001083);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(17,1.001233);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(18,1.00164);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(19,1.00223);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(20,1.002839);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(21,1.003361);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(22,1.003636);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(23,1.003469);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(24,1.0028);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(25,1.001764);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(26,1.000618);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(27,0.9996212);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(28,0.9989293);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(29,0.998547);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(30,0.998381);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(31,0.9983339);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(32,0.9983652);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(33,0.9984761);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(34,0.9986631);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(35,0.9989076);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(36,0.9991868);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(37,0.9994819);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(38,0.9997816);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(39,1.000081);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(40,1.000377);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(41,1.000669);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(42,1.000957);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(43,1.001241);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(44,1.001519);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(45,1.001792);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(46,1.002061);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(47,1.002326);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(48,1.002585);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(49,1.002838);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(50,1.003087);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(51,1.003332);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(52,1.003571);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(53,1.003805);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(54,1.004035);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(55,1.004261);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(56,1.004481);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(57,1.004695);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(58,1.004905);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(59,1.00511);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(60,1.00531);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(61,1.005506);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(62,1.005696);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(63,1.005882);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(64,1.006063);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(65,1.006239);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(66,1.00641);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(67,1.006576);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(68,1.006737);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(69,1.006894);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(70,1.007045);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(71,1.007192);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(72,1.007334);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(73,1.00747);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(74,1.007602);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(75,1.007729);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(76,1.007852);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(77,1.007969);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(78,1.008081);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(79,1.008189);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(80,1.008291);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(81,1.008389);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(82,1.008482);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(83,1.00857);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(84,1.008653);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(85,1.008731);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(86,1.008805);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(87,1.008873);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(88,1.008937);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(89,1.008995);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(90,1.009049);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(91,1.009098);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(92,1.009142);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(93,1.009181);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(94,1.009215);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(95,1.009244);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(96,1.009269);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(97,1.009288);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(98,1.009303);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(99,1.009313);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(100,1.009318);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(1,0.00900655);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(2,0.00537531);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(3,0.005238321);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(4,0.004348316);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(5,0.00419918);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(6,0.003297065);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(7,0.002825339);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(8,0.002876902);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(9,0.002765822);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(10,0.002686646);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(11,0.002790592);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(12,0.002884256);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(13,0.002800313);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(14,0.003297454);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(15,0.002929418);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(16,0.003003357);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(17,0.003124405);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(18,0.003116691);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(19,0.003122472);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(20,0.003135074);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(21,0.003215162);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(22,0.003017561);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(23,0.00294665);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(24,0.002999675);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(25,0.003075307);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(26,0.0030733);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(27,0.00311155);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(28,0.003330223);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(29,0.003187433);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(30,0.002954383);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(31,0.003230145);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(32,0.003014475);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(33,0.003353545);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(34,0.003789394);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(35,0.004635208);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(36,0.00572526);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(37,0.006880769);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(38,0.008003751);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(39,0.009295321);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(40,0.01058281);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(41,0.01191979);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(42,0.01322976);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(43,0.01451759);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(44,0.01583248);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(45,0.01708044);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(46,0.01827904);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(47,0.01945586);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(48,0.02061697);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(49,0.02179089);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(50,0.02294572);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(51,0.02413266);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(52,0.02523728);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(53,0.02631576);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(54,0.02749222);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(55,0.02840647);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(56,0.02946653);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(57,0.03052832);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(58,0.0313735);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(59,0.03231153);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(60,0.03334779);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(61,0.03417773);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(62,0.03521018);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(63,0.03592785);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(64,0.03680032);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(65,0.0376886);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(66,0.03871065);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(67,0.03925973);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(68,0.04008158);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(69,0.0409426);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(70,0.04171541);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(71,0.04233893);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(72,0.0432084);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(73,0.04384338);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(74,0.0446372);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(75,0.04535048);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(76,0.04611293);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(77,0.04693968);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(78,0.04783187);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(79,0.04868365);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(80,0.04979578);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(81,0.05092849);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(82,0.0519759);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(83,0.05320564);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(84,0.05492755);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(85,0.0565107);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(86,0.05888896);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(87,0.06092569);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(88,0.06474448);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(89,0.0692774);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(90,0.07215206);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(91,0.07702774);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(92,0.0893573);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(93,0.09791503);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(94,0.1226466);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(95,0.1211931);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(96,0.1300196);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(97,0.1307871);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(98,0.193434);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(99,0.1871128);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(100,0.1887183);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetEntries(36263);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetStats(0);

   ci = TColor::GetColor("#000099");
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetLineColor(ci);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetMarkerColor(4);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->SetMarkerStyle(33);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->GetXaxis()->SetLabelFont(42);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->GetXaxis()->SetLabelSize(0.035);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->GetXaxis()->SetTitleSize(0.035);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->GetXaxis()->SetTitleFont(42);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->GetYaxis()->SetLabelFont(42);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->GetYaxis()->SetLabelSize(0.035);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->GetYaxis()->SetTitleSize(0.035);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->GetYaxis()->SetTitleFont(42);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->GetZaxis()->SetLabelFont(42);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->GetZaxis()->SetLabelSize(0.035);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->GetZaxis()->SetTitleSize(0.035);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->GetZaxis()->SetTitleFont(42);
   MCClosure_test_oppside_SVD_kReg7_R4_20_eta_20_cent6->Draw("same");
   Double_t xAxis146[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6 = new TH1F("MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6","Unfold Trans Matrix for mcclosure refpt jtpt from Jet triggers R4 20_eta_20 ",100, xAxis146);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(1,0.9999999);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(2,0.9999999);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(3,1);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(4,0.9999996);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(5,1.150168);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(6,1.010839);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(7,1.000455);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(8,1.000013);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(9,1.000002);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(10,1.000002);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(11,1);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(12,0.9999993);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(13,1);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(14,0.9999994);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(15,0.9999987);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(16,0.999999);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(17,1);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(18,0.9999984);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(19,1);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(20,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(21,1);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(22,0.9999999);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(23,1);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(24,0.9999999);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(25,0.9999999);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(26,0.9999996);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(27,0.9999999);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(28,0.9999996);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(29,0.9999998);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(30,0.9999998);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(31,1);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(32,1);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(33,0.9999999);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(34,1);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(35,1);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(36,1);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(37,1);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(38,1);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(39,1);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(40,1);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(41,1);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(42,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(43,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(44,1.000002);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(45,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(46,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(47,1.000002);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(48,1.000002);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(49,1.000001);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(50,1);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(51,0.9999998);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(52,0.9999984);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(53,0.9999971);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(54,0.9999955);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(55,0.9999945);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(56,0.9999931);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(57,0.9999903);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(58,0.9999882);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(59,0.9999864);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(60,0.9999846);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(61,0.9999834);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(62,0.9999827);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(63,0.9999831);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(64,0.9999851);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(65,0.999988);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(66,0.9999928);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(67,0.9999995);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(68,1.000008);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(69,1.000019);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(70,1.000034);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(71,1.00005);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(72,1.00007);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(73,1.000093);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(74,1.000119);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(75,1.000149);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(76,1.000181);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(77,1.000217);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(78,1.000255);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(79,1.000296);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(80,1.000338);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(81,1.000383);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(82,1.000429);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(83,1.000476);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(84,1.000523);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(85,1.000571);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(86,1.000618);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(87,1.000664);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(88,1.000709);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(89,1.000752);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(90,1.000793);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(91,1.000831);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(92,1.000867);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(93,1.000899);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(94,1.000927);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(95,1.000952);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(96,1.000972);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(97,1.000989);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(98,1.001001);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(99,1.00101);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinContent(100,1.001014);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(1,0.008141287);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(2,0.003981203);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(3,0.004014654);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(4,0.003161462);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(5,0.003362001);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(6,0.002651519);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(7,0.002429318);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(8,0.002621504);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(9,0.00250942);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(10,0.002454282);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(11,0.002630376);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(12,0.002771573);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(13,0.002691449);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(14,0.003184428);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(15,0.002751224);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(16,0.00275334);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(17,0.002819218);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(18,0.002791145);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(19,0.002811779);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(20,0.002842292);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(21,0.002948012);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(22,0.00276878);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(23,0.002729662);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(24,0.002798347);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(25,0.002872757);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(26,0.002867491);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(27,0.002903286);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(28,0.003115171);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(29,0.002929724);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(30,0.0026674);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(31,0.003016059);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(32,0.002830868);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(33,0.003073203);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(34,0.003076958);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(35,0.003170669);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(36,0.003289165);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(37,0.003284028);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(38,0.002994848);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(39,0.003010152);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(40,0.002981428);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(41,0.003144474);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(42,0.003256821);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(43,0.003339168);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(44,0.003614963);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(45,0.003678715);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(46,0.003585447);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(47,0.003452606);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(48,0.00331572);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(49,0.003371676);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(50,0.003440345);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(51,0.003856825);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(52,0.003887773);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(53,0.00388531);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(54,0.004642145);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(55,0.003856881);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(56,0.004180086);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(57,0.004653277);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(58,0.003734152);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(59,0.003620334);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(60,0.004487302);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(61,0.00388197);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(62,0.005033006);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(63,0.003907036);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(64,0.004195492);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(65,0.004784135);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(66,0.006350241);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(67,0.004842796);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(68,0.005414926);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(69,0.006358836);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(70,0.006827262);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(71,0.006516571);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(72,0.007815201);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(73,0.007877724);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(74,0.008892922);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(75,0.009567559);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(76,0.01053249);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(77,0.01178831);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(78,0.01327101);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(79,0.01458246);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(80,0.01666722);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(81,0.01868754);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(82,0.02040283);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(83,0.02250373);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(84,0.02558133);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(85,0.02819061);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(86,0.0321469);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(87,0.03527308);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(88,0.04109761);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(89,0.04755396);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(90,0.05136244);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(91,0.05772725);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(92,0.07301581);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(93,0.08301043);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(94,0.1106409);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(95,0.1089953);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(96,0.1185339);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(97,0.1193255);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(98,0.1849618);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(99,0.1784388);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetBinError(100,0.1800882);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetEntries(55674.93);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetStats(0);

   ci = TColor::GetColor("#000099");
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetLineColor(ci);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetMarkerColor(4);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->SetMarkerStyle(24);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->GetXaxis()->SetLabelFont(42);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->GetXaxis()->SetLabelSize(0.035);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->GetXaxis()->SetTitleSize(0.035);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->GetXaxis()->SetTitleFont(42);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->GetYaxis()->SetLabelFont(42);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->GetYaxis()->SetLabelSize(0.035);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->GetYaxis()->SetTitleSize(0.035);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->GetYaxis()->SetTitleFont(42);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->GetZaxis()->SetLabelFont(42);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->GetZaxis()->SetLabelSize(0.035);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->GetZaxis()->SetTitleSize(0.035);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->GetZaxis()->SetTitleFont(42);
   MCClosure_test_sameside_SVD_kReg7_R4_20_eta_20_cent6->Draw("same");
   TLine *line = new TLine(40,1,499,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.65,0.65,0.85,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(19);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hRatio_MC_Bayes_PP","Training","pl");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(33);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hRatio_MC_Bayes_PP","Closure Test","pl");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   leg->Draw();
   TLatex *   tex = new TLatex(0.25,0.8,"#color[2]{HIN-BayesianUnfold Iter=4}");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(14);
   tex->Draw();
      tex = new TLatex(0.25,0.75,"#color[3]{bn-by-bin}");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(14);
   tex->Draw();
      tex = new TLatex(0.25,0.65,"#color[4]{RooUnfold::SVD, Reg=7}");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(14);
   tex->Draw();
      tex = new TLatex(0.2,0.95,"CMS Preliminary");
tex->SetNDC();
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.23,"Anti-k_{T} PF Jets R=0.4");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
      tex = new TLatex(0.6,0.31,"|#eta|<2, |vz|<15");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(22);
   tex->Draw();
   
   TPaveText *pt = new TPaveText(0.4832886,0.94,0.5167114,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   cPPMCclosure->Modified();
   cPPMCclosure->cd();
   cPPMCclosure->SetSelected(cPPMCclosure);
}


==> Figures/Ch4/PbPb_0isATLASCut_normalized_response_matrix_akPu2PF_20_eta_20_20150807.C <==
{
//=========Macro generated from canvas: cPbPb_NormResMat/Normalized Response Matrix for PbPb
//=========  (Fri Aug  7 19:56:37 2015) by ROOT version5.32/00
   TCanvas *cPbPb_NormResMat = new TCanvas("cPbPb_NormResMat", "Normalized Response Matrix for PbPb",0,0,1200,800);
   gStyle->SetOptStat(0);
   cPbPb_NormResMat->Range(0,0,1,1);
   cPbPb_NormResMat->SetFillColor(0);
   cPbPb_NormResMat->SetBorderMode(0);
   cPbPb_NormResMat->SetBorderSize(2);
   cPbPb_NormResMat->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: p_0_0
   TPad *p_0_0 = new TPad("p_0_0", "p_0_0",0,0.5224719,0.3759095,1);
   p_0_0->Draw();
   p_0_0->cd();
   p_0_0->Range(-45,40,330,341.0753);
   p_0_0->SetFillColor(0);
   p_0_0->SetBorderMode(0);
   p_0_0->SetBorderSize(2);
   p_0_0->SetLeftMargin(0.2);
   p_0_0->SetRightMargin(0);
   p_0_0->SetTopMargin(0.07);
   p_0_0->SetBottomMargin(0);
   p_0_0->SetFrameBorderMode(0);
   p_0_0->SetFrameBorderMode(0);
   
   TH2F *PbPb_normalized_response_matrix_cent5 = new TH2F("PbPb_normalized_response_matrix_cent5"," ",33,0,990,50,0,1000);
   PbPb_normalized_response_matrix_cent5->SetBinContent(106,9.207799);
   PbPb_normalized_response_matrix_cent5->SetBinContent(107,23.51991);
   PbPb_normalized_response_matrix_cent5->SetBinContent(108,3.824316);
   PbPb_normalized_response_matrix_cent5->SetBinContent(109,0.1625762);
   PbPb_normalized_response_matrix_cent5->SetBinContent(110,0.008188767);
   PbPb_normalized_response_matrix_cent5->SetBinContent(111,9.002411e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(112,0.0004773094);
   PbPb_normalized_response_matrix_cent5->SetBinContent(113,0.0003881177);
   PbPb_normalized_response_matrix_cent5->SetBinContent(141,0.7880762);
   PbPb_normalized_response_matrix_cent5->SetBinContent(142,6.39345);
   PbPb_normalized_response_matrix_cent5->SetBinContent(143,15.94242);
   PbPb_normalized_response_matrix_cent5->SetBinContent(144,2.1725);
   PbPb_normalized_response_matrix_cent5->SetBinContent(145,0.1222111);
   PbPb_normalized_response_matrix_cent5->SetBinContent(146,0.01359868);
   PbPb_normalized_response_matrix_cent5->SetBinContent(147,0.00404316);
   PbPb_normalized_response_matrix_cent5->SetBinContent(148,0.0008573593);
   PbPb_normalized_response_matrix_cent5->SetBinContent(149,0.0005669306);
   PbPb_normalized_response_matrix_cent5->SetBinContent(152,0.002338005);
   PbPb_normalized_response_matrix_cent5->SetBinContent(176,1.003922);
   PbPb_normalized_response_matrix_cent5->SetBinContent(177,0.08553983);
   PbPb_normalized_response_matrix_cent5->SetBinContent(178,9.15281);
   PbPb_normalized_response_matrix_cent5->SetBinContent(179,9.860257);
   PbPb_normalized_response_matrix_cent5->SetBinContent(180,0.9188622);
   PbPb_normalized_response_matrix_cent5->SetBinContent(181,0.08708923);
   PbPb_normalized_response_matrix_cent5->SetBinContent(182,0.02844233);
   PbPb_normalized_response_matrix_cent5->SetBinContent(183,0.008159218);
   PbPb_normalized_response_matrix_cent5->SetBinContent(184,0.00134013);
   PbPb_normalized_response_matrix_cent5->SetBinContent(186,0.002086585);
   PbPb_normalized_response_matrix_cent5->SetBinContent(211,0.0002025267);
   PbPb_normalized_response_matrix_cent5->SetBinContent(212,0.001099987);
   PbPb_normalized_response_matrix_cent5->SetBinContent(213,1.049566);
   PbPb_normalized_response_matrix_cent5->SetBinContent(214,12.8656);
   PbPb_normalized_response_matrix_cent5->SetBinContent(215,5.468946);
   PbPb_normalized_response_matrix_cent5->SetBinContent(216,0.4935387);
   PbPb_normalized_response_matrix_cent5->SetBinContent(217,0.06788822);
   PbPb_normalized_response_matrix_cent5->SetBinContent(218,0.01651138);
   PbPb_normalized_response_matrix_cent5->SetBinContent(219,0.002740249);
   PbPb_normalized_response_matrix_cent5->SetBinContent(220,0.01069971);
   PbPb_normalized_response_matrix_cent5->SetBinContent(247,4.475266e-06);
   PbPb_normalized_response_matrix_cent5->SetBinContent(248,0.02987579);
   PbPb_normalized_response_matrix_cent5->SetBinContent(249,4.573359);
   PbPb_normalized_response_matrix_cent5->SetBinContent(250,12.05965);
   PbPb_normalized_response_matrix_cent5->SetBinContent(251,2.887282);
   PbPb_normalized_response_matrix_cent5->SetBinContent(252,0.2774648);
   PbPb_normalized_response_matrix_cent5->SetBinContent(253,0.0528007);
   PbPb_normalized_response_matrix_cent5->SetBinContent(254,0.02005408);
   PbPb_normalized_response_matrix_cent5->SetBinContent(255,0.007030792);
   PbPb_normalized_response_matrix_cent5->SetBinContent(256,0.01094227);
   PbPb_normalized_response_matrix_cent5->SetBinContent(257,0.00228084);
   PbPb_normalized_response_matrix_cent5->SetBinContent(259,0.01921602);
   PbPb_normalized_response_matrix_cent5->SetBinContent(282,3.343346e-07);
   PbPb_normalized_response_matrix_cent5->SetBinContent(283,0.0009870343);
   PbPb_normalized_response_matrix_cent5->SetBinContent(284,0.355918);
   PbPb_normalized_response_matrix_cent5->SetBinContent(285,9.215887);
   PbPb_normalized_response_matrix_cent5->SetBinContent(286,8.908875);
   PbPb_normalized_response_matrix_cent5->SetBinContent(287,1.499813);
   PbPb_normalized_response_matrix_cent5->SetBinContent(288,0.1730439);
   PbPb_normalized_response_matrix_cent5->SetBinContent(289,0.04087419);
   PbPb_normalized_response_matrix_cent5->SetBinContent(290,0.02160641);
   PbPb_normalized_response_matrix_cent5->SetBinContent(291,0.010005);
   PbPb_normalized_response_matrix_cent5->SetBinContent(293,0.004973361);
   PbPb_normalized_response_matrix_cent5->SetBinContent(318,2.195356e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(319,0.009374972);
   PbPb_normalized_response_matrix_cent5->SetBinContent(320,2.076925);
   PbPb_normalized_response_matrix_cent5->SetBinContent(321,11.31892);
   PbPb_normalized_response_matrix_cent5->SetBinContent(322,5.474003);
   PbPb_normalized_response_matrix_cent5->SetBinContent(323,0.7482237);
   PbPb_normalized_response_matrix_cent5->SetBinContent(324,0.1153375);
   PbPb_normalized_response_matrix_cent5->SetBinContent(325,0.03024161);
   PbPb_normalized_response_matrix_cent5->SetBinContent(326,0.005258824);
   PbPb_normalized_response_matrix_cent5->SetBinContent(327,0.01485736);
   PbPb_normalized_response_matrix_cent5->SetBinContent(328,0.01149281);
   PbPb_normalized_response_matrix_cent5->SetBinContent(329,0.003062726);
   PbPb_normalized_response_matrix_cent5->SetBinContent(354,0.000290389);
   PbPb_normalized_response_matrix_cent5->SetBinContent(355,0.1220866);
   PbPb_normalized_response_matrix_cent5->SetBinContent(356,5.333774);
   PbPb_normalized_response_matrix_cent5->SetBinContent(357,10.47726);
   PbPb_normalized_response_matrix_cent5->SetBinContent(358,3.361339);
   PbPb_normalized_response_matrix_cent5->SetBinContent(359,0.3410822);
   PbPb_normalized_response_matrix_cent5->SetBinContent(360,0.07763293);
   PbPb_normalized_response_matrix_cent5->SetBinContent(361,0.02395468);
   PbPb_normalized_response_matrix_cent5->SetBinContent(362,0.04241786);
   PbPb_normalized_response_matrix_cent5->SetBinContent(364,0.01348213);
   PbPb_normalized_response_matrix_cent5->SetBinContent(365,0.008360178);
   PbPb_normalized_response_matrix_cent5->SetBinContent(389,9.589964e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(390,0.005962516);
   PbPb_normalized_response_matrix_cent5->SetBinContent(391,0.8861513);
   PbPb_normalized_response_matrix_cent5->SetBinContent(392,8.790933);
   PbPb_normalized_response_matrix_cent5->SetBinContent(393,8.087143);
   PbPb_normalized_response_matrix_cent5->SetBinContent(394,1.684833);
   PbPb_normalized_response_matrix_cent5->SetBinContent(395,0.1638178);
   PbPb_normalized_response_matrix_cent5->SetBinContent(396,0.0686778);
   PbPb_normalized_response_matrix_cent5->SetBinContent(397,0.02304575);
   PbPb_normalized_response_matrix_cent5->SetBinContent(398,0.0353892);
   PbPb_normalized_response_matrix_cent5->SetBinContent(399,0.01770095);
   PbPb_normalized_response_matrix_cent5->SetBinContent(424,3.14063e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(425,0.001101548);
   PbPb_normalized_response_matrix_cent5->SetBinContent(426,0.06637858);
   PbPb_normalized_response_matrix_cent5->SetBinContent(427,2.961328);
   PbPb_normalized_response_matrix_cent5->SetBinContent(428,10.30747);
   PbPb_normalized_response_matrix_cent5->SetBinContent(429,5.619001);
   PbPb_normalized_response_matrix_cent5->SetBinContent(430,0.7865356);
   PbPb_normalized_response_matrix_cent5->SetBinContent(431,0.09378176);
   PbPb_normalized_response_matrix_cent5->SetBinContent(432,0.06024262);
   PbPb_normalized_response_matrix_cent5->SetBinContent(433,0.02756661);
   PbPb_normalized_response_matrix_cent5->SetBinContent(434,0.0384293);
   PbPb_normalized_response_matrix_cent5->SetBinContent(460,7.680197e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(461,0.003322617);
   PbPb_normalized_response_matrix_cent5->SetBinContent(462,0.3998254);
   PbPb_normalized_response_matrix_cent5->SetBinContent(463,5.77567);
   PbPb_normalized_response_matrix_cent5->SetBinContent(464,9.629656);
   PbPb_normalized_response_matrix_cent5->SetBinContent(465,3.322178);
   PbPb_normalized_response_matrix_cent5->SetBinContent(466,0.5202153);
   PbPb_normalized_response_matrix_cent5->SetBinContent(467,0.05738538);
   PbPb_normalized_response_matrix_cent5->SetBinContent(468,0.07052868);
   PbPb_normalized_response_matrix_cent5->SetBinContent(469,0.01947567);
   PbPb_normalized_response_matrix_cent5->SetBinContent(470,0.1127169);
   PbPb_normalized_response_matrix_cent5->SetBinContent(495,2.97765e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(496,0.0003159286);
   PbPb_normalized_response_matrix_cent5->SetBinContent(497,0.01625437);
   PbPb_normalized_response_matrix_cent5->SetBinContent(498,1.335399);
   PbPb_normalized_response_matrix_cent5->SetBinContent(499,8.513429);
   PbPb_normalized_response_matrix_cent5->SetBinContent(500,7.77353);
   PbPb_normalized_response_matrix_cent5->SetBinContent(501,2.200214);
   PbPb_normalized_response_matrix_cent5->SetBinContent(502,0.3522289);
   PbPb_normalized_response_matrix_cent5->SetBinContent(503,0.05030763);
   PbPb_normalized_response_matrix_cent5->SetBinContent(504,0.006924195);
   PbPb_normalized_response_matrix_cent5->SetBinContent(505,0.0168556);
   PbPb_normalized_response_matrix_cent5->SetBinContent(530,7.412022e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(531,0.0005386166);
   PbPb_normalized_response_matrix_cent5->SetBinContent(532,0.001152353);
   PbPb_normalized_response_matrix_cent5->SetBinContent(533,0.1204698);
   PbPb_normalized_response_matrix_cent5->SetBinContent(534,3.419837);
   PbPb_normalized_response_matrix_cent5->SetBinContent(535,9.351648);
   PbPb_normalized_response_matrix_cent5->SetBinContent(536,5.261496);
   PbPb_normalized_response_matrix_cent5->SetBinContent(537,1.149692);
   PbPb_normalized_response_matrix_cent5->SetBinContent(538,0.1868581);
   PbPb_normalized_response_matrix_cent5->SetBinContent(539,0.04967564);
   PbPb_normalized_response_matrix_cent5->SetBinContent(542,0.2269536);
   PbPb_normalized_response_matrix_cent5->SetBinContent(566,9.288324e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(567,0.001118461);
   PbPb_normalized_response_matrix_cent5->SetBinContent(568,0.0112353);
   PbPb_normalized_response_matrix_cent5->SetBinContent(569,0.5595714);
   PbPb_normalized_response_matrix_cent5->SetBinContent(570,6.234035);
   PbPb_normalized_response_matrix_cent5->SetBinContent(571,8.88289);
   PbPb_normalized_response_matrix_cent5->SetBinContent(572,3.305749);
   PbPb_normalized_response_matrix_cent5->SetBinContent(573,0.6248318);
   PbPb_normalized_response_matrix_cent5->SetBinContent(574,0.04162803);
   PbPb_normalized_response_matrix_cent5->SetBinContent(575,0.1245982);
   PbPb_normalized_response_matrix_cent5->SetBinContent(576,0.06898182);
   PbPb_normalized_response_matrix_cent5->SetBinContent(578,0.7475652);
   PbPb_normalized_response_matrix_cent5->SetBinContent(601,2.386553e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(603,0.0005159083);
   PbPb_normalized_response_matrix_cent5->SetBinContent(604,0.04774765);
   PbPb_normalized_response_matrix_cent5->SetBinContent(605,1.968773);
   PbPb_normalized_response_matrix_cent5->SetBinContent(606,8.162833);
   PbPb_normalized_response_matrix_cent5->SetBinContent(607,7.923627);
   PbPb_normalized_response_matrix_cent5->SetBinContent(608,1.928236);
   PbPb_normalized_response_matrix_cent5->SetBinContent(609,0.2400424);
   PbPb_normalized_response_matrix_cent5->SetBinContent(610,0.03945836);
   PbPb_normalized_response_matrix_cent5->SetBinContent(611,0.08294832);
   PbPb_normalized_response_matrix_cent5->SetBinContent(636,6.581221e-06);
   PbPb_normalized_response_matrix_cent5->SetBinContent(638,0.00024147);
   PbPb_normalized_response_matrix_cent5->SetBinContent(639,0.003633022);
   PbPb_normalized_response_matrix_cent5->SetBinContent(640,0.2359141);
   PbPb_normalized_response_matrix_cent5->SetBinContent(641,3.759065);
   PbPb_normalized_response_matrix_cent5->SetBinContent(642,8.805575);
   PbPb_normalized_response_matrix_cent5->SetBinContent(643,5.217206);
   PbPb_normalized_response_matrix_cent5->SetBinContent(644,0.9916977);
   PbPb_normalized_response_matrix_cent5->SetBinContent(645,0.1826385);
   PbPb_normalized_response_matrix_cent5->SetBinContent(646,0.2377414);
   PbPb_normalized_response_matrix_cent5->SetBinContent(647,0.06119078);
   PbPb_normalized_response_matrix_cent5->SetBinContent(673,0.000453738);
   PbPb_normalized_response_matrix_cent5->SetBinContent(674,0.0002967707);
   PbPb_normalized_response_matrix_cent5->SetBinContent(675,0.01196448);
   PbPb_normalized_response_matrix_cent5->SetBinContent(676,0.8897812);
   PbPb_normalized_response_matrix_cent5->SetBinContent(677,5.93726);
   PbPb_normalized_response_matrix_cent5->SetBinContent(678,8.468534);
   PbPb_normalized_response_matrix_cent5->SetBinContent(679,3.548604);
   PbPb_normalized_response_matrix_cent5->SetBinContent(680,0.5927771);
   PbPb_normalized_response_matrix_cent5->SetBinContent(681,0.2740849);
   PbPb_normalized_response_matrix_cent5->SetBinContent(682,0.1711236);
   PbPb_normalized_response_matrix_cent5->SetBinContent(708,7.981237e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(710,0.003655287);
   PbPb_normalized_response_matrix_cent5->SetBinContent(711,0.101305);
   PbPb_normalized_response_matrix_cent5->SetBinContent(712,1.903145);
   PbPb_normalized_response_matrix_cent5->SetBinContent(713,8.28196);
   PbPb_normalized_response_matrix_cent5->SetBinContent(714,7.763034);
   PbPb_normalized_response_matrix_cent5->SetBinContent(715,1.550118);
   PbPb_normalized_response_matrix_cent5->SetBinContent(716,0.6248888);
   PbPb_normalized_response_matrix_cent5->SetBinContent(746,0.00749459);
   PbPb_normalized_response_matrix_cent5->SetBinContent(747,0.3815895);
   PbPb_normalized_response_matrix_cent5->SetBinContent(748,3.882282);
   PbPb_normalized_response_matrix_cent5->SetBinContent(749,8.392632);
   PbPb_normalized_response_matrix_cent5->SetBinContent(750,4.963425);
   PbPb_normalized_response_matrix_cent5->SetBinContent(751,1.018558);
   PbPb_normalized_response_matrix_cent5->SetBinContent(752,0.2652919);
   PbPb_normalized_response_matrix_cent5->SetBinContent(753,0.1128934);
   PbPb_normalized_response_matrix_cent5->SetBinContent(754,0.3650298);
   PbPb_normalized_response_matrix_cent5->SetBinContent(782,0.03279918);
   PbPb_normalized_response_matrix_cent5->SetBinContent(783,1.001035);
   PbPb_normalized_response_matrix_cent5->SetBinContent(784,6.076);
   PbPb_normalized_response_matrix_cent5->SetBinContent(785,8.493744);
   PbPb_normalized_response_matrix_cent5->SetBinContent(786,3.44721);
   PbPb_normalized_response_matrix_cent5->SetBinContent(787,0.5633292);
   PbPb_normalized_response_matrix_cent5->SetBinContent(817,0.005765865);
   PbPb_normalized_response_matrix_cent5->SetBinContent(818,0.1427396);
   PbPb_normalized_response_matrix_cent5->SetBinContent(819,2.243735);
   PbPb_normalized_response_matrix_cent5->SetBinContent(820,7.7887);
   PbPb_normalized_response_matrix_cent5->SetBinContent(821,7.352376);
   PbPb_normalized_response_matrix_cent5->SetBinContent(822,3.03323);
   PbPb_normalized_response_matrix_cent5->SetBinContent(823,1.149571);
   PbPb_normalized_response_matrix_cent5->SetBinContent(853,0.06606054);
   PbPb_normalized_response_matrix_cent5->SetBinContent(854,0.4417909);
   PbPb_normalized_response_matrix_cent5->SetBinContent(855,4.305895);
   PbPb_normalized_response_matrix_cent5->SetBinContent(856,7.73514);
   PbPb_normalized_response_matrix_cent5->SetBinContent(857,4.062687);
   PbPb_normalized_response_matrix_cent5->SetBinContent(858,2.697515);
   PbPb_normalized_response_matrix_cent5->SetBinContent(885,0.0007368773);
   PbPb_normalized_response_matrix_cent5->SetBinContent(889,0.06653081);
   PbPb_normalized_response_matrix_cent5->SetBinContent(890,1.491864);
   PbPb_normalized_response_matrix_cent5->SetBinContent(891,4.857209);
   PbPb_normalized_response_matrix_cent5->SetBinContent(892,6.042112);
   PbPb_normalized_response_matrix_cent5->SetBinContent(893,3.432285);
   PbPb_normalized_response_matrix_cent5->SetBinContent(894,1.38601);
   PbPb_normalized_response_matrix_cent5->SetBinContent(924,0.02633833);
   PbPb_normalized_response_matrix_cent5->SetBinContent(925,0.2135214);
   PbPb_normalized_response_matrix_cent5->SetBinContent(926,3.144491);
   PbPb_normalized_response_matrix_cent5->SetBinContent(927,6.571308);
   PbPb_normalized_response_matrix_cent5->SetBinContent(928,6.456958);
   PbPb_normalized_response_matrix_cent5->SetBinContent(929,1.358918);
   PbPb_normalized_response_matrix_cent5->SetBinContent(960,0.04807407);
   PbPb_normalized_response_matrix_cent5->SetBinContent(961,1.082823);
   PbPb_normalized_response_matrix_cent5->SetBinContent(962,5.754792);
   PbPb_normalized_response_matrix_cent5->SetBinContent(963,6.034191);
   PbPb_normalized_response_matrix_cent5->SetBinContent(964,6.479915);
   PbPb_normalized_response_matrix_cent5->SetBinContent(965,0.2509872);
   PbPb_normalized_response_matrix_cent5->SetBinContent(967,1);
   PbPb_normalized_response_matrix_cent5->SetBinContent(996,0.07354815);
   PbPb_normalized_response_matrix_cent5->SetBinContent(997,2.484371);
   PbPb_normalized_response_matrix_cent5->SetBinContent(998,4.175748);
   PbPb_normalized_response_matrix_cent5->SetBinContent(999,4.892248);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1000,3.537488);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1002,1.8604);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1032,0.4188328);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1033,3.647152);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1034,3.315969);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1035,2.600787);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1036,3.741505);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1067,0.3447784);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1068,0.7601401);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1069,4.367649);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1070,4.610737);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1071,3.107178);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1100,0.06725345);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1103,0.7859814);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1104,1.651936);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1105,2.360322);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1106,0.6445647);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1139,0.1823248);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1140,1.495067);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1141,3.663632);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1175,2.144611);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1176,2.454213);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1177,3);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1211,0.4960847);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1212,0.1396);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1246,1);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1247,2);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1281,0.8928223);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1282,1);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1285,1);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1318,1);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1320,1);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1390,2);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1426,1);
   PbPb_normalized_response_matrix_cent5->SetBinError(106,2.216681);
   PbPb_normalized_response_matrix_cent5->SetBinError(107,0.9794373);
   PbPb_normalized_response_matrix_cent5->SetBinError(108,0.09770258);
   PbPb_normalized_response_matrix_cent5->SetBinError(109,0.01726734);
   PbPb_normalized_response_matrix_cent5->SetBinError(110,0.002208683);
   PbPb_normalized_response_matrix_cent5->SetBinError(111,9.002411e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(112,0.0003437093);
   PbPb_normalized_response_matrix_cent5->SetBinError(113,0.0003153091);
   PbPb_normalized_response_matrix_cent5->SetBinError(141,0.6490716);
   PbPb_normalized_response_matrix_cent5->SetBinError(142,0.2498875);
   PbPb_normalized_response_matrix_cent5->SetBinError(143,0.2407444);
   PbPb_normalized_response_matrix_cent5->SetBinError(144,0.06101758);
   PbPb_normalized_response_matrix_cent5->SetBinError(145,0.01687825);
   PbPb_normalized_response_matrix_cent5->SetBinError(146,0.003198113);
   PbPb_normalized_response_matrix_cent5->SetBinError(147,0.001644611);
   PbPb_normalized_response_matrix_cent5->SetBinError(148,0.0005639764);
   PbPb_normalized_response_matrix_cent5->SetBinError(149,0.0005669306);
   PbPb_normalized_response_matrix_cent5->SetBinError(152,0.002338004);
   PbPb_normalized_response_matrix_cent5->SetBinError(176,1.000001);
   PbPb_normalized_response_matrix_cent5->SetBinError(177,0.01676005);
   PbPb_normalized_response_matrix_cent5->SetBinError(178,0.1306847);
   PbPb_normalized_response_matrix_cent5->SetBinError(179,0.1280996);
   PbPb_normalized_response_matrix_cent5->SetBinError(180,0.03487539);
   PbPb_normalized_response_matrix_cent5->SetBinError(181,0.01062318);
   PbPb_normalized_response_matrix_cent5->SetBinError(182,0.009935972);
   PbPb_normalized_response_matrix_cent5->SetBinError(183,0.002915617);
   PbPb_normalized_response_matrix_cent5->SetBinError(184,0.0009656367);
   PbPb_normalized_response_matrix_cent5->SetBinError(186,0.00148282);
   PbPb_normalized_response_matrix_cent5->SetBinError(211,0.0001326911);
   PbPb_normalized_response_matrix_cent5->SetBinError(212,0.0006455911);
   PbPb_normalized_response_matrix_cent5->SetBinError(213,0.04600312);
   PbPb_normalized_response_matrix_cent5->SetBinError(214,0.1640307);
   PbPb_normalized_response_matrix_cent5->SetBinError(215,0.09720244);
   PbPb_normalized_response_matrix_cent5->SetBinError(216,0.03038421);
   PbPb_normalized_response_matrix_cent5->SetBinError(217,0.009506937);
   PbPb_normalized_response_matrix_cent5->SetBinError(218,0.004231576);
   PbPb_normalized_response_matrix_cent5->SetBinError(219,0.00173826);
   PbPb_normalized_response_matrix_cent5->SetBinError(220,0.005115807);
   PbPb_normalized_response_matrix_cent5->SetBinError(247,2.007142e-06);
   PbPb_normalized_response_matrix_cent5->SetBinError(248,0.007140543);
   PbPb_normalized_response_matrix_cent5->SetBinError(249,0.09836225);
   PbPb_normalized_response_matrix_cent5->SetBinError(250,0.1434869);
   PbPb_normalized_response_matrix_cent5->SetBinError(251,0.08119062);
   PbPb_normalized_response_matrix_cent5->SetBinError(252,0.0208809);
   PbPb_normalized_response_matrix_cent5->SetBinError(253,0.007926704);
   PbPb_normalized_response_matrix_cent5->SetBinError(254,0.006209857);
   PbPb_normalized_response_matrix_cent5->SetBinError(255,0.004282961);
   PbPb_normalized_response_matrix_cent5->SetBinError(256,0.007751345);
   PbPb_normalized_response_matrix_cent5->SetBinError(257,0.00228084);
   PbPb_normalized_response_matrix_cent5->SetBinError(259,0.01921602);
   PbPb_normalized_response_matrix_cent5->SetBinError(282,3.343346e-07);
   PbPb_normalized_response_matrix_cent5->SetBinError(283,0.0006178591);
   PbPb_normalized_response_matrix_cent5->SetBinError(284,0.02022532);
   PbPb_normalized_response_matrix_cent5->SetBinError(285,0.1516621);
   PbPb_normalized_response_matrix_cent5->SetBinError(286,0.1438665);
   PbPb_normalized_response_matrix_cent5->SetBinError(287,0.048655);
   PbPb_normalized_response_matrix_cent5->SetBinError(288,0.02079171);
   PbPb_normalized_response_matrix_cent5->SetBinError(289,0.007861919);
   PbPb_normalized_response_matrix_cent5->SetBinError(290,0.008716374);
   PbPb_normalized_response_matrix_cent5->SetBinError(291,0.006425999);
   PbPb_normalized_response_matrix_cent5->SetBinError(293,0.004973361);
   PbPb_normalized_response_matrix_cent5->SetBinError(318,1.975869e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(319,0.002218847);
   PbPb_normalized_response_matrix_cent5->SetBinError(320,0.05928489);
   PbPb_normalized_response_matrix_cent5->SetBinError(321,0.1545021);
   PbPb_normalized_response_matrix_cent5->SetBinError(322,0.0901279);
   PbPb_normalized_response_matrix_cent5->SetBinError(323,0.03718267);
   PbPb_normalized_response_matrix_cent5->SetBinError(324,0.02734974);
   PbPb_normalized_response_matrix_cent5->SetBinError(325,0.008598607);
   PbPb_normalized_response_matrix_cent5->SetBinError(326,0.005258824);
   PbPb_normalized_response_matrix_cent5->SetBinError(327,0.01485736);
   PbPb_normalized_response_matrix_cent5->SetBinError(328,0.008465446);
   PbPb_normalized_response_matrix_cent5->SetBinError(329,0.003062726);
   PbPb_normalized_response_matrix_cent5->SetBinError(354,9.366227e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(355,0.01009171);
   PbPb_normalized_response_matrix_cent5->SetBinError(356,0.09765401);
   PbPb_normalized_response_matrix_cent5->SetBinError(357,0.1427825);
   PbPb_normalized_response_matrix_cent5->SetBinError(358,0.09663799);
   PbPb_normalized_response_matrix_cent5->SetBinError(359,0.02738008);
   PbPb_normalized_response_matrix_cent5->SetBinError(360,0.01417622);
   PbPb_normalized_response_matrix_cent5->SetBinError(361,0.01190099);
   PbPb_normalized_response_matrix_cent5->SetBinError(362,0.01826671);
   PbPb_normalized_response_matrix_cent5->SetBinError(364,0.01127874);
   PbPb_normalized_response_matrix_cent5->SetBinError(365,0.008360178);
   PbPb_normalized_response_matrix_cent5->SetBinError(389,5.137976e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(390,0.002416981);
   PbPb_normalized_response_matrix_cent5->SetBinError(391,0.0446838);
   PbPb_normalized_response_matrix_cent5->SetBinError(392,0.1353178);
   PbPb_normalized_response_matrix_cent5->SetBinError(393,0.125312);
   PbPb_normalized_response_matrix_cent5->SetBinError(394,0.05777964);
   PbPb_normalized_response_matrix_cent5->SetBinError(395,0.01922701);
   PbPb_normalized_response_matrix_cent5->SetBinError(396,0.01857659);
   PbPb_normalized_response_matrix_cent5->SetBinError(397,0.01191464);
   PbPb_normalized_response_matrix_cent5->SetBinError(398,0.02029734);
   PbPb_normalized_response_matrix_cent5->SetBinError(399,0.01770095);
   PbPb_normalized_response_matrix_cent5->SetBinError(424,1.645031e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(425,0.0006545539);
   PbPb_normalized_response_matrix_cent5->SetBinError(426,0.009998873);
   PbPb_normalized_response_matrix_cent5->SetBinError(427,0.08390081);
   PbPb_normalized_response_matrix_cent5->SetBinError(428,0.1609665);
   PbPb_normalized_response_matrix_cent5->SetBinError(429,0.1113856);
   PbPb_normalized_response_matrix_cent5->SetBinError(430,0.04284742);
   PbPb_normalized_response_matrix_cent5->SetBinError(431,0.0194182);
   PbPb_normalized_response_matrix_cent5->SetBinError(432,0.02130022);
   PbPb_normalized_response_matrix_cent5->SetBinError(433,0.02045809);
   PbPb_normalized_response_matrix_cent5->SetBinError(434,0.02774643);
   PbPb_normalized_response_matrix_cent5->SetBinError(460,3.559316e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(461,0.001025381);
   PbPb_normalized_response_matrix_cent5->SetBinError(462,0.02728982);
   PbPb_normalized_response_matrix_cent5->SetBinError(463,0.1023825);
   PbPb_normalized_response_matrix_cent5->SetBinError(464,0.1814981);
   PbPb_normalized_response_matrix_cent5->SetBinError(465,0.09756563);
   PbPb_normalized_response_matrix_cent5->SetBinError(466,0.04873317);
   PbPb_normalized_response_matrix_cent5->SetBinError(467,0.02369877);
   PbPb_normalized_response_matrix_cent5->SetBinError(468,0.02855079);
   PbPb_normalized_response_matrix_cent5->SetBinError(469,0.01947567);
   PbPb_normalized_response_matrix_cent5->SetBinError(470,0.07657357);
   PbPb_normalized_response_matrix_cent5->SetBinError(495,2.97765e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(496,0.0001185626);
   PbPb_normalized_response_matrix_cent5->SetBinError(497,0.003067416);
   PbPb_normalized_response_matrix_cent5->SetBinError(498,0.04366718);
   PbPb_normalized_response_matrix_cent5->SetBinError(499,0.1810717);
   PbPb_normalized_response_matrix_cent5->SetBinError(500,0.1725337);
   PbPb_normalized_response_matrix_cent5->SetBinError(501,0.1133798);
   PbPb_normalized_response_matrix_cent5->SetBinError(502,0.09703394);
   PbPb_normalized_response_matrix_cent5->SetBinError(503,0.02102453);
   PbPb_normalized_response_matrix_cent5->SetBinError(504,0.005286363);
   PbPb_normalized_response_matrix_cent5->SetBinError(505,0.0168556);
   PbPb_normalized_response_matrix_cent5->SetBinError(530,6.228721e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(531,0.0001709022);
   PbPb_normalized_response_matrix_cent5->SetBinError(532,0.0004366097);
   PbPb_normalized_response_matrix_cent5->SetBinError(533,0.01108908);
   PbPb_normalized_response_matrix_cent5->SetBinError(534,0.08454874);
   PbPb_normalized_response_matrix_cent5->SetBinError(535,0.1725227);
   PbPb_normalized_response_matrix_cent5->SetBinError(536,0.1614153);
   PbPb_normalized_response_matrix_cent5->SetBinError(537,0.1112125);
   PbPb_normalized_response_matrix_cent5->SetBinError(538,0.04829882);
   PbPb_normalized_response_matrix_cent5->SetBinError(539,0.02965);
   PbPb_normalized_response_matrix_cent5->SetBinError(542,0.2000313);
   PbPb_normalized_response_matrix_cent5->SetBinError(566,7.602493e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(567,0.0006832601);
   PbPb_normalized_response_matrix_cent5->SetBinError(568,0.003127751);
   PbPb_normalized_response_matrix_cent5->SetBinError(569,0.03370049);
   PbPb_normalized_response_matrix_cent5->SetBinError(570,0.2031849);
   PbPb_normalized_response_matrix_cent5->SetBinError(571,0.2161013);
   PbPb_normalized_response_matrix_cent5->SetBinError(572,0.1661191);
   PbPb_normalized_response_matrix_cent5->SetBinError(573,0.1029146);
   PbPb_normalized_response_matrix_cent5->SetBinError(574,0.02523509);
   PbPb_normalized_response_matrix_cent5->SetBinError(575,0.07695692);
   PbPb_normalized_response_matrix_cent5->SetBinError(576,0.06898182);
   PbPb_normalized_response_matrix_cent5->SetBinError(578,0.7475652);
   PbPb_normalized_response_matrix_cent5->SetBinError(601,2.386553e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(603,0.0004476819);
   PbPb_normalized_response_matrix_cent5->SetBinError(604,0.009654532);
   PbPb_normalized_response_matrix_cent5->SetBinError(605,0.09496443);
   PbPb_normalized_response_matrix_cent5->SetBinError(606,0.2214071);
   PbPb_normalized_response_matrix_cent5->SetBinError(607,0.2943996);
   PbPb_normalized_response_matrix_cent5->SetBinError(608,0.1662049);
   PbPb_normalized_response_matrix_cent5->SetBinError(609,0.06020793);
   PbPb_normalized_response_matrix_cent5->SetBinError(610,0.02985116);
   PbPb_normalized_response_matrix_cent5->SetBinError(611,0.08294832);
   PbPb_normalized_response_matrix_cent5->SetBinError(636,6.581221e-06);
   PbPb_normalized_response_matrix_cent5->SetBinError(638,0.000171458);
   PbPb_normalized_response_matrix_cent5->SetBinError(639,0.002091947);
   PbPb_normalized_response_matrix_cent5->SetBinError(640,0.03140441);
   PbPb_normalized_response_matrix_cent5->SetBinError(641,0.1484599);
   PbPb_normalized_response_matrix_cent5->SetBinError(642,0.3047895);
   PbPb_normalized_response_matrix_cent5->SetBinError(643,0.2683776);
   PbPb_normalized_response_matrix_cent5->SetBinError(644,0.1477788);
   PbPb_normalized_response_matrix_cent5->SetBinError(645,0.08591773);
   PbPb_normalized_response_matrix_cent5->SetBinError(646,0.1389084);
   PbPb_normalized_response_matrix_cent5->SetBinError(647,0.06119077);
   PbPb_normalized_response_matrix_cent5->SetBinError(673,0.0003385477);
   PbPb_normalized_response_matrix_cent5->SetBinError(674,0.0002120402);
   PbPb_normalized_response_matrix_cent5->SetBinError(675,0.004063962);
   PbPb_normalized_response_matrix_cent5->SetBinError(676,0.06636934);
   PbPb_normalized_response_matrix_cent5->SetBinError(677,0.2477332);
   PbPb_normalized_response_matrix_cent5->SetBinError(678,0.3460098);
   PbPb_normalized_response_matrix_cent5->SetBinError(679,0.2705067);
   PbPb_normalized_response_matrix_cent5->SetBinError(680,0.1285851);
   PbPb_normalized_response_matrix_cent5->SetBinError(681,0.185283);
   PbPb_normalized_response_matrix_cent5->SetBinError(682,0.1226334);
   PbPb_normalized_response_matrix_cent5->SetBinError(708,7.981237e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(710,0.003655287);
   PbPb_normalized_response_matrix_cent5->SetBinError(711,0.04795672);
   PbPb_normalized_response_matrix_cent5->SetBinError(712,0.1428573);
   PbPb_normalized_response_matrix_cent5->SetBinError(713,0.3225608);
   PbPb_normalized_response_matrix_cent5->SetBinError(714,0.433541);
   PbPb_normalized_response_matrix_cent5->SetBinError(715,0.2766682);
   PbPb_normalized_response_matrix_cent5->SetBinError(716,0.260166);
   PbPb_normalized_response_matrix_cent5->SetBinError(746,0.003428163);
   PbPb_normalized_response_matrix_cent5->SetBinError(747,0.07337166);
   PbPb_normalized_response_matrix_cent5->SetBinError(748,0.2237216);
   PbPb_normalized_response_matrix_cent5->SetBinError(749,0.458607);
   PbPb_normalized_response_matrix_cent5->SetBinError(750,0.4702525);
   PbPb_normalized_response_matrix_cent5->SetBinError(751,0.2718547);
   PbPb_normalized_response_matrix_cent5->SetBinError(752,0.2188071);
   PbPb_normalized_response_matrix_cent5->SetBinError(753,0.1128934);
   PbPb_normalized_response_matrix_cent5->SetBinError(754,0.3650298);
   PbPb_normalized_response_matrix_cent5->SetBinError(782,0.01301721);
   PbPb_normalized_response_matrix_cent5->SetBinError(783,0.1249746);
   PbPb_normalized_response_matrix_cent5->SetBinError(784,0.4169234);
   PbPb_normalized_response_matrix_cent5->SetBinError(785,0.7135672);
   PbPb_normalized_response_matrix_cent5->SetBinError(786,0.5657583);
   PbPb_normalized_response_matrix_cent5->SetBinError(787,0.4791878);
   PbPb_normalized_response_matrix_cent5->SetBinError(817,0.004278834);
   PbPb_normalized_response_matrix_cent5->SetBinError(818,0.03712936);
   PbPb_normalized_response_matrix_cent5->SetBinError(819,0.2307614);
   PbPb_normalized_response_matrix_cent5->SetBinError(820,0.6329601);
   PbPb_normalized_response_matrix_cent5->SetBinError(821,1.013175);
   PbPb_normalized_response_matrix_cent5->SetBinError(822,0.9820957);
   PbPb_normalized_response_matrix_cent5->SetBinError(823,0.7455696);
   PbPb_normalized_response_matrix_cent5->SetBinError(853,0.0277734);
   PbPb_normalized_response_matrix_cent5->SetBinError(854,0.1103106);
   PbPb_normalized_response_matrix_cent5->SetBinError(855,0.4733589);
   PbPb_normalized_response_matrix_cent5->SetBinError(856,0.9268311);
   PbPb_normalized_response_matrix_cent5->SetBinError(857,0.9397068);
   PbPb_normalized_response_matrix_cent5->SetBinError(858,0.8459199);
   PbPb_normalized_response_matrix_cent5->SetBinError(885,0.0007368772);
   PbPb_normalized_response_matrix_cent5->SetBinError(889,0.04669403);
   PbPb_normalized_response_matrix_cent5->SetBinError(890,0.2805522);
   PbPb_normalized_response_matrix_cent5->SetBinError(891,0.6329149);
   PbPb_normalized_response_matrix_cent5->SetBinError(892,1.320492);
   PbPb_normalized_response_matrix_cent5->SetBinError(893,1.356098);
   PbPb_normalized_response_matrix_cent5->SetBinError(894,1.071916);
   PbPb_normalized_response_matrix_cent5->SetBinError(924,0.02633833);
   PbPb_normalized_response_matrix_cent5->SetBinError(925,0.1149059);
   PbPb_normalized_response_matrix_cent5->SetBinError(926,0.6001802);
   PbPb_normalized_response_matrix_cent5->SetBinError(927,1.245971);
   PbPb_normalized_response_matrix_cent5->SetBinError(928,1.606023);
   PbPb_normalized_response_matrix_cent5->SetBinError(929,0.7108491);
   PbPb_normalized_response_matrix_cent5->SetBinError(960,0.04807407);
   PbPb_normalized_response_matrix_cent5->SetBinError(961,0.3701716);
   PbPb_normalized_response_matrix_cent5->SetBinError(962,1.467128);
   PbPb_normalized_response_matrix_cent5->SetBinError(963,1.44449);
   PbPb_normalized_response_matrix_cent5->SetBinError(964,2.038922);
   PbPb_normalized_response_matrix_cent5->SetBinError(965,0.2509872);
   PbPb_normalized_response_matrix_cent5->SetBinError(967,1);
   PbPb_normalized_response_matrix_cent5->SetBinError(996,0.05206434);
   PbPb_normalized_response_matrix_cent5->SetBinError(997,0.8500187);
   PbPb_normalized_response_matrix_cent5->SetBinError(998,1.287423);
   PbPb_normalized_response_matrix_cent5->SetBinError(999,1.909433);
   PbPb_normalized_response_matrix_cent5->SetBinError(1000,1.784016);
   PbPb_normalized_response_matrix_cent5->SetBinError(1002,1.3192);
   PbPb_normalized_response_matrix_cent5->SetBinError(1032,0.254647);
   PbPb_normalized_response_matrix_cent5->SetBinError(1033,1.498884);
   PbPb_normalized_response_matrix_cent5->SetBinError(1034,1.178701);
   PbPb_normalized_response_matrix_cent5->SetBinError(1035,1.536537);
   PbPb_normalized_response_matrix_cent5->SetBinError(1036,1.832403);
   PbPb_normalized_response_matrix_cent5->SetBinError(1067,0.2896665);
   PbPb_normalized_response_matrix_cent5->SetBinError(1068,0.6782893);
   PbPb_normalized_response_matrix_cent5->SetBinError(1069,1.673276);
   PbPb_normalized_response_matrix_cent5->SetBinError(1070,2.050393);
   PbPb_normalized_response_matrix_cent5->SetBinError(1071,1.735364);
   PbPb_normalized_response_matrix_cent5->SetBinError(1100,0.06725345);
   PbPb_normalized_response_matrix_cent5->SetBinError(1103,0.5575596);
   PbPb_normalized_response_matrix_cent5->SetBinError(1104,1.193742);
   PbPb_normalized_response_matrix_cent5->SetBinError(1105,1.459394);
   PbPb_normalized_response_matrix_cent5->SetBinError(1106,0.3983699);
   PbPb_normalized_response_matrix_cent5->SetBinError(1139,0.1823248);
   PbPb_normalized_response_matrix_cent5->SetBinError(1140,1.115836);
   PbPb_normalized_response_matrix_cent5->SetBinError(1141,1.667165);
   PbPb_normalized_response_matrix_cent5->SetBinError(1175,1.290017);
   PbPb_normalized_response_matrix_cent5->SetBinError(1176,1.462202);
   PbPb_normalized_response_matrix_cent5->SetBinError(1177,1.732051);
   PbPb_normalized_response_matrix_cent5->SetBinError(1211,0.4960847);
   PbPb_normalized_response_matrix_cent5->SetBinError(1212,0.1396);
   PbPb_normalized_response_matrix_cent5->SetBinError(1246,1);
   PbPb_normalized_response_matrix_cent5->SetBinError(1247,1.414213);
   PbPb_normalized_response_matrix_cent5->SetBinError(1281,0.8928222);
   PbPb_normalized_response_matrix_cent5->SetBinError(1282,1);
   PbPb_normalized_response_matrix_cent5->SetBinError(1285,1);
   PbPb_normalized_response_matrix_cent5->SetBinError(1318,1);
   PbPb_normalized_response_matrix_cent5->SetBinError(1320,1);
   PbPb_normalized_response_matrix_cent5->SetBinError(1390,1.414214);
   PbPb_normalized_response_matrix_cent5->SetBinError(1426,0.9999999);
   PbPb_normalized_response_matrix_cent5->SetMinimum(1e-10);
   PbPb_normalized_response_matrix_cent5->SetMaximum(1);
   PbPb_normalized_response_matrix_cent5->SetEntries(4625421);
   PbPb_normalized_response_matrix_cent5->SetStats(0);
   PbPb_normalized_response_matrix_cent5->SetContour(20);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(0,1e-10);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(1,0.05);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(2,0.1);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(3,0.15);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(4,0.2);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(5,0.25);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(6,0.3);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(7,0.35);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(8,0.4);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(9,0.45);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(10,0.5);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(11,0.55);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(12,0.6);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(13,0.65);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(14,0.7);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(15,0.75);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(16,0.8);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(17,0.85);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(18,0.9);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(329.8125,40,331.875,320,PbPb_normalized_response_matrix_cent5);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.035);
palette->SetTitleOffset(1);
palette->SetTitleSize(0.035);
   palette->SetFillColor(100);
   palette->SetFillStyle(1001);
   PbPb_normalized_response_matrix_cent5->GetListOfFunctions()->Add(palette,"br");

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   PbPb_normalized_response_matrix_cent5->SetLineColor(ci);
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetTitle("Gen p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetRange(2,11);
   PbPb_normalized_response_matrix_cent5->GetXaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetNoExponent();
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetNdivisions(505);
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent5->GetYaxis()->SetTitle("Reco p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent5->GetYaxis()->SetRange(3,16);
   PbPb_normalized_response_matrix_cent5->GetYaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent5->GetYaxis()->SetNdivisions(610);
   PbPb_normalized_response_matrix_cent5->GetYaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent5->GetYaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent5->GetYaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent5->GetYaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent5->GetYaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent5->GetZaxis()->SetLabelFont(42);
   PbPb_normalized_response_matrix_cent5->GetZaxis()->SetLabelSize(0.035);
   PbPb_normalized_response_matrix_cent5->GetZaxis()->SetTitleSize(0.035);
   PbPb_normalized_response_matrix_cent5->GetZaxis()->SetTitleFont(42);
   PbPb_normalized_response_matrix_cent5->Draw("textcolz");
   TLine *line = new TLine(40,40,300,300);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   TLatex *   tex = new TLatex(0.6,0.8,"70-90%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
      tex = new TLatex(0.2,0.95,"CMS Preliminary");
tex->SetNDC();
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.7,"Anti-k_{T} Pu PF Jets R=0.2");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
      tex = new TLatex(0.65,0.31,"|#eta|< 2, |vz|<15");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   TPaveText *pt = new TPaveText(0.4844394,0.94,0.5155606,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_0_0->Modified();
   cPbPb_NormResMat->cd();
  
// ------------>Primitives in pad: p_0_1
   p_0_1 = new TPad("p_0_1", "p_0_1",0,0,0.3759095,0.5224719);
   p_0_1->Draw();
   p_0_1->cd();
   p_0_1->Range(-45,-9.411765,330,320);
   p_0_1->SetFillColor(0);
   p_0_1->SetBorderMode(0);
   p_0_1->SetBorderSize(2);
   p_0_1->SetLeftMargin(0.2);
   p_0_1->SetRightMargin(0);
   p_0_1->SetTopMargin(0);
   p_0_1->SetBottomMargin(0.15);
   p_0_1->SetFrameBorderMode(0);
   p_0_1->SetFrameBorderMode(0);
   
   TH2F *PbPb_normalized_response_matrix_cent2 = new TH2F("PbPb_normalized_response_matrix_cent2"," ",33,0,990,50,0,1000);
   PbPb_normalized_response_matrix_cent2->SetBinContent(106,9.336901);
   PbPb_normalized_response_matrix_cent2->SetBinContent(107,22.5724);
   PbPb_normalized_response_matrix_cent2->SetBinContent(108,4.983541);
   PbPb_normalized_response_matrix_cent2->SetBinContent(109,0.3007314);
   PbPb_normalized_response_matrix_cent2->SetBinContent(110,0.02427367);
   PbPb_normalized_response_matrix_cent2->SetBinContent(111,0.004431359);
   PbPb_normalized_response_matrix_cent2->SetBinContent(112,0.0007173568);
   PbPb_normalized_response_matrix_cent2->SetBinContent(113,0.001308593);
   PbPb_normalized_response_matrix_cent2->SetBinContent(141,1.561814);
   PbPb_normalized_response_matrix_cent2->SetBinContent(142,7.26878);
   PbPb_normalized_response_matrix_cent2->SetBinContent(143,15.98647);
   PbPb_normalized_response_matrix_cent2->SetBinContent(144,3.244971);
   PbPb_normalized_response_matrix_cent2->SetBinContent(145,0.2643671);
   PbPb_normalized_response_matrix_cent2->SetBinContent(146,0.02957174);
   PbPb_normalized_response_matrix_cent2->SetBinContent(147,0.0251449);
   PbPb_normalized_response_matrix_cent2->SetBinContent(148,0.003688544);
   PbPb_normalized_response_matrix_cent2->SetBinContent(149,0.0004229413);
   PbPb_normalized_response_matrix_cent2->SetBinContent(176,0.1010086);
   PbPb_normalized_response_matrix_cent2->SetBinContent(177,0.1555851);
   PbPb_normalized_response_matrix_cent2->SetBinContent(178,7.950915);
   PbPb_normalized_response_matrix_cent2->SetBinContent(179,10.54537);
   PbPb_normalized_response_matrix_cent2->SetBinContent(180,1.607579);
   PbPb_normalized_response_matrix_cent2->SetBinContent(181,0.1598657);
   PbPb_normalized_response_matrix_cent2->SetBinContent(182,0.02919025);
   PbPb_normalized_response_matrix_cent2->SetBinContent(183,0.01181529);
   PbPb_normalized_response_matrix_cent2->SetBinContent(184,0.002063687);
   PbPb_normalized_response_matrix_cent2->SetBinContent(185,0.005908886);
   PbPb_normalized_response_matrix_cent2->SetBinContent(186,0.007614467);
   PbPb_normalized_response_matrix_cent2->SetBinContent(211,0.0002756637);
   PbPb_normalized_response_matrix_cent2->SetBinContent(212,0.003205403);
   PbPb_normalized_response_matrix_cent2->SetBinContent(213,1.039052);
   PbPb_normalized_response_matrix_cent2->SetBinContent(214,11.5903);
   PbPb_normalized_response_matrix_cent2->SetBinContent(215,6.312459);
   PbPb_normalized_response_matrix_cent2->SetBinContent(216,0.8745583);
   PbPb_normalized_response_matrix_cent2->SetBinContent(217,0.08918143);
   PbPb_normalized_response_matrix_cent2->SetBinContent(218,0.03046679);
   PbPb_normalized_response_matrix_cent2->SetBinContent(219,0.01467232);
   PbPb_normalized_response_matrix_cent2->SetBinContent(220,0.00410411);
   PbPb_normalized_response_matrix_cent2->SetBinContent(247,2.174375e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(248,0.03933444);
   PbPb_normalized_response_matrix_cent2->SetBinContent(249,3.911658);
   PbPb_normalized_response_matrix_cent2->SetBinContent(250,11.89057);
   PbPb_normalized_response_matrix_cent2->SetBinContent(251,3.65713);
   PbPb_normalized_response_matrix_cent2->SetBinContent(252,0.4437426);
   PbPb_normalized_response_matrix_cent2->SetBinContent(253,0.06959954);
   PbPb_normalized_response_matrix_cent2->SetBinContent(254,0.01098993);
   PbPb_normalized_response_matrix_cent2->SetBinContent(255,0.01167408);
   PbPb_normalized_response_matrix_cent2->SetBinContent(256,0.004182125);
   PbPb_normalized_response_matrix_cent2->SetBinContent(257,0.01865537);
   PbPb_normalized_response_matrix_cent2->SetBinContent(282,3.96317e-06);
   PbPb_normalized_response_matrix_cent2->SetBinContent(283,0.0006668947);
   PbPb_normalized_response_matrix_cent2->SetBinContent(284,0.3964132);
   PbPb_normalized_response_matrix_cent2->SetBinContent(285,7.865476);
   PbPb_normalized_response_matrix_cent2->SetBinContent(286,9.243813);
   PbPb_normalized_response_matrix_cent2->SetBinContent(287,2.113111);
   PbPb_normalized_response_matrix_cent2->SetBinContent(288,0.2678666);
   PbPb_normalized_response_matrix_cent2->SetBinContent(289,0.04996629);
   PbPb_normalized_response_matrix_cent2->SetBinContent(290,0.02373071);
   PbPb_normalized_response_matrix_cent2->SetBinContent(291,0.008216373);
   PbPb_normalized_response_matrix_cent2->SetBinContent(293,0.00724986);
   PbPb_normalized_response_matrix_cent2->SetBinContent(296,0.0793102);
   PbPb_normalized_response_matrix_cent2->SetBinContent(317,2.187728e-06);
   PbPb_normalized_response_matrix_cent2->SetBinContent(318,1.460937e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(319,0.009753743);
   PbPb_normalized_response_matrix_cent2->SetBinContent(320,1.891423);
   PbPb_normalized_response_matrix_cent2->SetBinContent(321,10.37978);
   PbPb_normalized_response_matrix_cent2->SetBinContent(322,6.358644);
   PbPb_normalized_response_matrix_cent2->SetBinContent(323,1.05561);
   PbPb_normalized_response_matrix_cent2->SetBinContent(324,0.1475016);
   PbPb_normalized_response_matrix_cent2->SetBinContent(325,0.04438364);
   PbPb_normalized_response_matrix_cent2->SetBinContent(326,0.03877904);
   PbPb_normalized_response_matrix_cent2->SetBinContent(327,0.02595125);
   PbPb_normalized_response_matrix_cent2->SetBinContent(330,0.007182871);
   PbPb_normalized_response_matrix_cent2->SetBinContent(353,7.551942e-07);
   PbPb_normalized_response_matrix_cent2->SetBinContent(354,0.0005829104);
   PbPb_normalized_response_matrix_cent2->SetBinContent(355,0.1284774);
   PbPb_normalized_response_matrix_cent2->SetBinContent(356,4.74513);
   PbPb_normalized_response_matrix_cent2->SetBinContent(357,10.04804);
   PbPb_normalized_response_matrix_cent2->SetBinContent(358,3.897897);
   PbPb_normalized_response_matrix_cent2->SetBinContent(359,0.5166577);
   PbPb_normalized_response_matrix_cent2->SetBinContent(360,0.07551335);
   PbPb_normalized_response_matrix_cent2->SetBinContent(361,0.0690925);
   PbPb_normalized_response_matrix_cent2->SetBinContent(362,0.05553285);
   PbPb_normalized_response_matrix_cent2->SetBinContent(363,0.02130936);
   PbPb_normalized_response_matrix_cent2->SetBinContent(365,0.08694068);
   PbPb_normalized_response_matrix_cent2->SetBinContent(389,0.000166347);
   PbPb_normalized_response_matrix_cent2->SetBinContent(390,0.01482058);
   PbPb_normalized_response_matrix_cent2->SetBinContent(391,0.8400653);
   PbPb_normalized_response_matrix_cent2->SetBinContent(392,7.920815);
   PbPb_normalized_response_matrix_cent2->SetBinContent(393,8.443523);
   PbPb_normalized_response_matrix_cent2->SetBinContent(394,2.282571);
   PbPb_normalized_response_matrix_cent2->SetBinContent(395,0.256603);
   PbPb_normalized_response_matrix_cent2->SetBinContent(396,0.08091298);
   PbPb_normalized_response_matrix_cent2->SetBinContent(397,0.04614049);
   PbPb_normalized_response_matrix_cent2->SetBinContent(398,0.01834759);
   PbPb_normalized_response_matrix_cent2->SetBinContent(399,0.06872939);
   PbPb_normalized_response_matrix_cent2->SetBinContent(403,0.8728448);
   PbPb_normalized_response_matrix_cent2->SetBinContent(424,5.763901e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(425,0.0005159718);
   PbPb_normalized_response_matrix_cent2->SetBinContent(426,0.05411618);
   PbPb_normalized_response_matrix_cent2->SetBinContent(427,2.600467);
   PbPb_normalized_response_matrix_cent2->SetBinContent(428,9.596492);
   PbPb_normalized_response_matrix_cent2->SetBinContent(429,6.13904);
   PbPb_normalized_response_matrix_cent2->SetBinContent(430,1.227071);
   PbPb_normalized_response_matrix_cent2->SetBinContent(431,0.1531943);
   PbPb_normalized_response_matrix_cent2->SetBinContent(432,0.04190759);
   PbPb_normalized_response_matrix_cent2->SetBinContent(433,0.0312864);
   PbPb_normalized_response_matrix_cent2->SetBinContent(435,0.03042546);
   PbPb_normalized_response_matrix_cent2->SetBinContent(460,1.798192e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(461,0.01064559);
   PbPb_normalized_response_matrix_cent2->SetBinContent(462,0.3409753);
   PbPb_normalized_response_matrix_cent2->SetBinContent(463,5.182473);
   PbPb_normalized_response_matrix_cent2->SetBinContent(464,9.348123);
   PbPb_normalized_response_matrix_cent2->SetBinContent(465,3.841749);
   PbPb_normalized_response_matrix_cent2->SetBinContent(466,0.5931621);
   PbPb_normalized_response_matrix_cent2->SetBinContent(467,0.2267519);
   PbPb_normalized_response_matrix_cent2->SetBinContent(468,0.003863571);
   PbPb_normalized_response_matrix_cent2->SetBinContent(495,4.850949e-06);
   PbPb_normalized_response_matrix_cent2->SetBinContent(496,0.0005935879);
   PbPb_normalized_response_matrix_cent2->SetBinContent(497,0.02543908);
   PbPb_normalized_response_matrix_cent2->SetBinContent(498,1.288183);
   PbPb_normalized_response_matrix_cent2->SetBinContent(499,7.882273);
   PbPb_normalized_response_matrix_cent2->SetBinContent(500,7.894601);
   PbPb_normalized_response_matrix_cent2->SetBinContent(501,2.352651);
   PbPb_normalized_response_matrix_cent2->SetBinContent(502,0.3440204);
   PbPb_normalized_response_matrix_cent2->SetBinContent(503,0.1169305);
   PbPb_normalized_response_matrix_cent2->SetBinContent(504,0.07213079);
   PbPb_normalized_response_matrix_cent2->SetBinContent(505,0.135808);
   PbPb_normalized_response_matrix_cent2->SetBinContent(531,0.0002345013);
   PbPb_normalized_response_matrix_cent2->SetBinContent(532,0.003831811);
   PbPb_normalized_response_matrix_cent2->SetBinContent(533,0.1356584);
   PbPb_normalized_response_matrix_cent2->SetBinContent(534,3.091617);
   PbPb_normalized_response_matrix_cent2->SetBinContent(535,8.858182);
   PbPb_normalized_response_matrix_cent2->SetBinContent(536,5.553098);
   PbPb_normalized_response_matrix_cent2->SetBinContent(537,1.109578);
   PbPb_normalized_response_matrix_cent2->SetBinContent(538,0.3790335);
   PbPb_normalized_response_matrix_cent2->SetBinContent(539,0.06555179);
   PbPb_normalized_response_matrix_cent2->SetBinContent(540,0.05552468);
   PbPb_normalized_response_matrix_cent2->SetBinContent(565,1.488557e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(566,6.299192e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(567,9.196196e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(568,0.01038691);
   PbPb_normalized_response_matrix_cent2->SetBinContent(569,0.4556761);
   PbPb_normalized_response_matrix_cent2->SetBinContent(570,5.68795);
   PbPb_normalized_response_matrix_cent2->SetBinContent(571,8.698758);
   PbPb_normalized_response_matrix_cent2->SetBinContent(572,3.57532);
   PbPb_normalized_response_matrix_cent2->SetBinContent(573,1.091283);
   PbPb_normalized_response_matrix_cent2->SetBinContent(574,0.1552258);
   PbPb_normalized_response_matrix_cent2->SetBinContent(575,0.07869016);
   PbPb_normalized_response_matrix_cent2->SetBinContent(602,0.0003421993);
   PbPb_normalized_response_matrix_cent2->SetBinContent(603,0.0003470571);
   PbPb_normalized_response_matrix_cent2->SetBinContent(604,0.05188764);
   PbPb_normalized_response_matrix_cent2->SetBinContent(605,1.786932);
   PbPb_normalized_response_matrix_cent2->SetBinContent(606,7.91113);
   PbPb_normalized_response_matrix_cent2->SetBinContent(607,7.438613);
   PbPb_normalized_response_matrix_cent2->SetBinContent(608,2.20391);
   PbPb_normalized_response_matrix_cent2->SetBinContent(609,0.5004365);
   PbPb_normalized_response_matrix_cent2->SetBinContent(610,0.1172931);
   PbPb_normalized_response_matrix_cent2->SetBinContent(637,9.763343e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(638,0.004081158);
   PbPb_normalized_response_matrix_cent2->SetBinContent(639,0.005700866);
   PbPb_normalized_response_matrix_cent2->SetBinContent(640,0.243142);
   PbPb_normalized_response_matrix_cent2->SetBinContent(641,3.5414);
   PbPb_normalized_response_matrix_cent2->SetBinContent(642,8.633907);
   PbPb_normalized_response_matrix_cent2->SetBinContent(643,6.139888);
   PbPb_normalized_response_matrix_cent2->SetBinContent(644,1.199692);
   PbPb_normalized_response_matrix_cent2->SetBinContent(645,0.3762424);
   PbPb_normalized_response_matrix_cent2->SetBinContent(647,0.09801456);
   PbPb_normalized_response_matrix_cent2->SetBinContent(675,0.02962859);
   PbPb_normalized_response_matrix_cent2->SetBinContent(676,0.9088033);
   PbPb_normalized_response_matrix_cent2->SetBinContent(677,5.633068);
   PbPb_normalized_response_matrix_cent2->SetBinContent(678,8.523367);
   PbPb_normalized_response_matrix_cent2->SetBinContent(679,3.875041);
   PbPb_normalized_response_matrix_cent2->SetBinContent(680,0.9760343);
   PbPb_normalized_response_matrix_cent2->SetBinContent(681,0.04286019);
   PbPb_normalized_response_matrix_cent2->SetBinContent(684,0.3688543);
   PbPb_normalized_response_matrix_cent2->SetBinContent(708,6.129655e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(709,0.0006354665);
   PbPb_normalized_response_matrix_cent2->SetBinContent(710,0.004395452);
   PbPb_normalized_response_matrix_cent2->SetBinContent(711,0.06790858);
   PbPb_normalized_response_matrix_cent2->SetBinContent(712,2.060704);
   PbPb_normalized_response_matrix_cent2->SetBinContent(713,7.021825);
   PbPb_normalized_response_matrix_cent2->SetBinContent(714,6.788352);
   PbPb_normalized_response_matrix_cent2->SetBinContent(715,2.34174);
   PbPb_normalized_response_matrix_cent2->SetBinContent(716,1.058633);
   PbPb_normalized_response_matrix_cent2->SetBinContent(717,0.08270576);
   PbPb_normalized_response_matrix_cent2->SetBinContent(722,0.5);
   PbPb_normalized_response_matrix_cent2->SetBinContent(745,0.004431144);
   PbPb_normalized_response_matrix_cent2->SetBinContent(746,0.0110965);
   PbPb_normalized_response_matrix_cent2->SetBinContent(747,0.5619045);
   PbPb_normalized_response_matrix_cent2->SetBinContent(748,3.445728);
   PbPb_normalized_response_matrix_cent2->SetBinContent(749,7.843696);
   PbPb_normalized_response_matrix_cent2->SetBinContent(750,4.756528);
   PbPb_normalized_response_matrix_cent2->SetBinContent(751,2.34998);
   PbPb_normalized_response_matrix_cent2->SetBinContent(752,0.5650796);
   PbPb_normalized_response_matrix_cent2->SetBinContent(754,0.4217463);
   PbPb_normalized_response_matrix_cent2->SetBinContent(779,0.0002016058);
   PbPb_normalized_response_matrix_cent2->SetBinContent(782,0.2279464);
   PbPb_normalized_response_matrix_cent2->SetBinContent(783,0.7630251);
   PbPb_normalized_response_matrix_cent2->SetBinContent(784,6.601935);
   PbPb_normalized_response_matrix_cent2->SetBinContent(785,9.048041);
   PbPb_normalized_response_matrix_cent2->SetBinContent(786,4.385954);
   PbPb_normalized_response_matrix_cent2->SetBinContent(787,1.706178);
   PbPb_normalized_response_matrix_cent2->SetBinContent(818,0.2286599);
   PbPb_normalized_response_matrix_cent2->SetBinContent(819,2.000926);
   PbPb_normalized_response_matrix_cent2->SetBinContent(820,6.037399);
   PbPb_normalized_response_matrix_cent2->SetBinContent(821,5.703392);
   PbPb_normalized_response_matrix_cent2->SetBinContent(822,3.388799);
   PbPb_normalized_response_matrix_cent2->SetBinContent(823,0.3981775);
   PbPb_normalized_response_matrix_cent2->SetBinContent(853,0.004293527);
   PbPb_normalized_response_matrix_cent2->SetBinContent(854,0.7146704);
   PbPb_normalized_response_matrix_cent2->SetBinContent(855,4.557745);
   PbPb_normalized_response_matrix_cent2->SetBinContent(856,7.625796);
   PbPb_normalized_response_matrix_cent2->SetBinContent(857,3.484491);
   PbPb_normalized_response_matrix_cent2->SetBinContent(858,3.942868);
   PbPb_normalized_response_matrix_cent2->SetBinContent(859,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(889,0.1136139);
   PbPb_normalized_response_matrix_cent2->SetBinContent(890,1.229704);
   PbPb_normalized_response_matrix_cent2->SetBinContent(891,4.828013);
   PbPb_normalized_response_matrix_cent2->SetBinContent(892,6.12102);
   PbPb_normalized_response_matrix_cent2->SetBinContent(893,1.408535);
   PbPb_normalized_response_matrix_cent2->SetBinContent(894,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(925,0.1209238);
   PbPb_normalized_response_matrix_cent2->SetBinContent(926,2.75127);
   PbPb_normalized_response_matrix_cent2->SetBinContent(927,6.847017);
   PbPb_normalized_response_matrix_cent2->SetBinContent(928,4.214303);
   PbPb_normalized_response_matrix_cent2->SetBinContent(929,0.9932546);
   PbPb_normalized_response_matrix_cent2->SetBinContent(960,0.04377614);
   PbPb_normalized_response_matrix_cent2->SetBinContent(961,0.6556904);
   PbPb_normalized_response_matrix_cent2->SetBinContent(962,3.277668);
   PbPb_normalized_response_matrix_cent2->SetBinContent(963,5.847089);
   PbPb_normalized_response_matrix_cent2->SetBinContent(964,2.501189);
   PbPb_normalized_response_matrix_cent2->SetBinContent(965,2.02724);
   PbPb_normalized_response_matrix_cent2->SetBinContent(987,0.0001716133);
   PbPb_normalized_response_matrix_cent2->SetBinContent(988,0.0005403195);
   PbPb_normalized_response_matrix_cent2->SetBinContent(996,0.5191012);
   PbPb_normalized_response_matrix_cent2->SetBinContent(997,2.557209);
   PbPb_normalized_response_matrix_cent2->SetBinContent(998,6.424314);
   PbPb_normalized_response_matrix_cent2->SetBinContent(999,7.208763);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1000,1.576571);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1032,0.8718185);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1033,1.846783);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1034,4.792587);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1035,2.269349);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1036,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1068,0.6796992);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1069,4.142372);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1070,5.060873);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1071,3);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1072,2);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1103,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1104,1.217138);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1105,2.642416);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1107,3);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1138,0.3653874);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1139,0.3540956);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1140,0.6256979);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1141,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1142,1.5);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1143,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1175,0.7978535);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1176,2);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1177,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1178,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1211,3);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1212,3);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1213,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1216,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1248,0.2870229);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1281,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1283,0.7129771);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1284,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1322,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1355,2);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1391,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1424,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1533,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(106,2.183623);
   PbPb_normalized_response_matrix_cent2->SetBinError(107,1.135258);
   PbPb_normalized_response_matrix_cent2->SetBinError(108,0.1025547);
   PbPb_normalized_response_matrix_cent2->SetBinError(109,0.0223812);
   PbPb_normalized_response_matrix_cent2->SetBinError(110,0.006895306);
   PbPb_normalized_response_matrix_cent2->SetBinError(111,0.00196765);
   PbPb_normalized_response_matrix_cent2->SetBinError(112,0.0005095994);
   PbPb_normalized_response_matrix_cent2->SetBinError(113,0.001308593);
   PbPb_normalized_response_matrix_cent2->SetBinError(141,0.7408522);
   PbPb_normalized_response_matrix_cent2->SetBinError(142,0.3015016);
   PbPb_normalized_response_matrix_cent2->SetBinError(143,0.3134625);
   PbPb_normalized_response_matrix_cent2->SetBinError(144,0.08398881);
   PbPb_normalized_response_matrix_cent2->SetBinError(145,0.02259314);
   PbPb_normalized_response_matrix_cent2->SetBinError(146,0.006550479);
   PbPb_normalized_response_matrix_cent2->SetBinError(147,0.01751094);
   PbPb_normalized_response_matrix_cent2->SetBinError(148,0.002157131);
   PbPb_normalized_response_matrix_cent2->SetBinError(149,0.0004229413);
   PbPb_normalized_response_matrix_cent2->SetBinError(176,0.0760012);
   PbPb_normalized_response_matrix_cent2->SetBinError(177,0.02742647);
   PbPb_normalized_response_matrix_cent2->SetBinError(178,0.134891);
   PbPb_normalized_response_matrix_cent2->SetBinError(179,0.1539293);
   PbPb_normalized_response_matrix_cent2->SetBinError(180,0.05957795);
   PbPb_normalized_response_matrix_cent2->SetBinError(181,0.01762049);
   PbPb_normalized_response_matrix_cent2->SetBinError(182,0.004706893);
   PbPb_normalized_response_matrix_cent2->SetBinError(183,0.004275984);
   PbPb_normalized_response_matrix_cent2->SetBinError(184,0.001494451);
   PbPb_normalized_response_matrix_cent2->SetBinError(185,0.004578781);
   PbPb_normalized_response_matrix_cent2->SetBinError(186,0.007614467);
   PbPb_normalized_response_matrix_cent2->SetBinError(211,0.0002756636);
   PbPb_normalized_response_matrix_cent2->SetBinError(212,0.002142946);
   PbPb_normalized_response_matrix_cent2->SetBinError(213,0.05702696);
   PbPb_normalized_response_matrix_cent2->SetBinError(214,0.176343);
   PbPb_normalized_response_matrix_cent2->SetBinError(215,0.10491);
   PbPb_normalized_response_matrix_cent2->SetBinError(216,0.05595811);
   PbPb_normalized_response_matrix_cent2->SetBinError(217,0.009393094);
   PbPb_normalized_response_matrix_cent2->SetBinError(218,0.00595037);
   PbPb_normalized_response_matrix_cent2->SetBinError(219,0.005779949);
   PbPb_normalized_response_matrix_cent2->SetBinError(220,0.002771721);
   PbPb_normalized_response_matrix_cent2->SetBinError(247,1.746333e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(248,0.007182387);
   PbPb_normalized_response_matrix_cent2->SetBinError(249,0.09590449);
   PbPb_normalized_response_matrix_cent2->SetBinError(250,0.1691627);
   PbPb_normalized_response_matrix_cent2->SetBinError(251,0.09480616);
   PbPb_normalized_response_matrix_cent2->SetBinError(252,0.02914718);
   PbPb_normalized_response_matrix_cent2->SetBinError(253,0.008911553);
   PbPb_normalized_response_matrix_cent2->SetBinError(254,0.003865759);
   PbPb_normalized_response_matrix_cent2->SetBinError(255,0.00529494);
   PbPb_normalized_response_matrix_cent2->SetBinError(256,0.004182125);
   PbPb_normalized_response_matrix_cent2->SetBinError(257,0.01269972);
   PbPb_normalized_response_matrix_cent2->SetBinError(282,3.96317e-06);
   PbPb_normalized_response_matrix_cent2->SetBinError(283,0.0003988664);
   PbPb_normalized_response_matrix_cent2->SetBinError(284,0.02448324);
   PbPb_normalized_response_matrix_cent2->SetBinError(285,0.1337701);
   PbPb_normalized_response_matrix_cent2->SetBinError(286,0.1571699);
   PbPb_normalized_response_matrix_cent2->SetBinError(287,0.08686809);
   PbPb_normalized_response_matrix_cent2->SetBinError(288,0.02058181);
   PbPb_normalized_response_matrix_cent2->SetBinError(289,0.009932942);
   PbPb_normalized_response_matrix_cent2->SetBinError(290,0.007494786);
   PbPb_normalized_response_matrix_cent2->SetBinError(291,0.007406424);
   PbPb_normalized_response_matrix_cent2->SetBinError(293,0.00724986);
   PbPb_normalized_response_matrix_cent2->SetBinError(296,0.0793102);
   PbPb_normalized_response_matrix_cent2->SetBinError(317,1.666084e-06);
   PbPb_normalized_response_matrix_cent2->SetBinError(318,7.204282e-06);
   PbPb_normalized_response_matrix_cent2->SetBinError(319,0.00371986);
   PbPb_normalized_response_matrix_cent2->SetBinError(320,0.06513282);
   PbPb_normalized_response_matrix_cent2->SetBinError(321,0.166605);
   PbPb_normalized_response_matrix_cent2->SetBinError(322,0.1722598);
   PbPb_normalized_response_matrix_cent2->SetBinError(323,0.04487006);
   PbPb_normalized_response_matrix_cent2->SetBinError(324,0.01876831);
   PbPb_normalized_response_matrix_cent2->SetBinError(325,0.01143538);
   PbPb_normalized_response_matrix_cent2->SetBinError(326,0.02043692);
   PbPb_normalized_response_matrix_cent2->SetBinError(327,0.01930512);
   PbPb_normalized_response_matrix_cent2->SetBinError(330,0.007182872);
   PbPb_normalized_response_matrix_cent2->SetBinError(353,7.551942e-07);
   PbPb_normalized_response_matrix_cent2->SetBinError(354,0.0003614016);
   PbPb_normalized_response_matrix_cent2->SetBinError(355,0.01163522);
   PbPb_normalized_response_matrix_cent2->SetBinError(356,0.1136815);
   PbPb_normalized_response_matrix_cent2->SetBinError(357,0.1525851);
   PbPb_normalized_response_matrix_cent2->SetBinError(358,0.1037386);
   PbPb_normalized_response_matrix_cent2->SetBinError(359,0.03644988);
   PbPb_normalized_response_matrix_cent2->SetBinError(360,0.0150772);
   PbPb_normalized_response_matrix_cent2->SetBinError(361,0.02361539);
   PbPb_normalized_response_matrix_cent2->SetBinError(362,0.02839613);
   PbPb_normalized_response_matrix_cent2->SetBinError(363,0.02130936);
   PbPb_normalized_response_matrix_cent2->SetBinError(365,0.08694068);
   PbPb_normalized_response_matrix_cent2->SetBinError(389,5.667353e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(390,0.007190146);
   PbPb_normalized_response_matrix_cent2->SetBinError(391,0.04748234);
   PbPb_normalized_response_matrix_cent2->SetBinError(392,0.1325538);
   PbPb_normalized_response_matrix_cent2->SetBinError(393,0.1664984);
   PbPb_normalized_response_matrix_cent2->SetBinError(394,0.1183018);
   PbPb_normalized_response_matrix_cent2->SetBinError(395,0.03443254);
   PbPb_normalized_response_matrix_cent2->SetBinError(396,0.02290605);
   PbPb_normalized_response_matrix_cent2->SetBinError(397,0.03477105);
   PbPb_normalized_response_matrix_cent2->SetBinError(398,0.01834759);
   PbPb_normalized_response_matrix_cent2->SetBinError(399,0.05211894);
   PbPb_normalized_response_matrix_cent2->SetBinError(403,0.8728448);
   PbPb_normalized_response_matrix_cent2->SetBinError(424,4.788153e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(425,0.0002181137);
   PbPb_normalized_response_matrix_cent2->SetBinError(426,0.007759808);
   PbPb_normalized_response_matrix_cent2->SetBinError(427,0.07433542);
   PbPb_normalized_response_matrix_cent2->SetBinError(428,0.1592063);
   PbPb_normalized_response_matrix_cent2->SetBinError(429,0.1703902);
   PbPb_normalized_response_matrix_cent2->SetBinError(430,0.07077653);
   PbPb_normalized_response_matrix_cent2->SetBinError(431,0.03506001);
   PbPb_normalized_response_matrix_cent2->SetBinError(432,0.01791616);
   PbPb_normalized_response_matrix_cent2->SetBinError(433,0.02002801);
   PbPb_normalized_response_matrix_cent2->SetBinError(435,0.03042546);
   PbPb_normalized_response_matrix_cent2->SetBinError(460,1.798192e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(461,0.007267837);
   PbPb_normalized_response_matrix_cent2->SetBinError(462,0.02562089);
   PbPb_normalized_response_matrix_cent2->SetBinError(463,0.09765894);
   PbPb_normalized_response_matrix_cent2->SetBinError(464,0.1790396);
   PbPb_normalized_response_matrix_cent2->SetBinError(465,0.1200218);
   PbPb_normalized_response_matrix_cent2->SetBinError(466,0.07220367);
   PbPb_normalized_response_matrix_cent2->SetBinError(467,0.06166686);
   PbPb_normalized_response_matrix_cent2->SetBinError(468,0.003863571);
   PbPb_normalized_response_matrix_cent2->SetBinError(495,4.850949e-06);
   PbPb_normalized_response_matrix_cent2->SetBinError(496,0.0003979738);
   PbPb_normalized_response_matrix_cent2->SetBinError(497,0.005994314);
   PbPb_normalized_response_matrix_cent2->SetBinError(498,0.04480043);
   PbPb_normalized_response_matrix_cent2->SetBinError(499,0.1716207);
   PbPb_normalized_response_matrix_cent2->SetBinError(500,0.1816997);
   PbPb_normalized_response_matrix_cent2->SetBinError(501,0.1291023);
   PbPb_normalized_response_matrix_cent2->SetBinError(502,0.0698224);
   PbPb_normalized_response_matrix_cent2->SetBinError(503,0.04210586);
   PbPb_normalized_response_matrix_cent2->SetBinError(504,0.04405068);
   PbPb_normalized_response_matrix_cent2->SetBinError(505,0.1133839);
   PbPb_normalized_response_matrix_cent2->SetBinError(531,0.0001226992);
   PbPb_normalized_response_matrix_cent2->SetBinError(532,0.002528463);
   PbPb_normalized_response_matrix_cent2->SetBinError(533,0.01505205);
   PbPb_normalized_response_matrix_cent2->SetBinError(534,0.09569191);
   PbPb_normalized_response_matrix_cent2->SetBinError(535,0.1896875);
   PbPb_normalized_response_matrix_cent2->SetBinError(536,0.193131);
   PbPb_normalized_response_matrix_cent2->SetBinError(537,0.1164318);
   PbPb_normalized_response_matrix_cent2->SetBinError(538,0.08552335);
   PbPb_normalized_response_matrix_cent2->SetBinError(539,0.03460438);
   PbPb_normalized_response_matrix_cent2->SetBinError(540,0.05552468);
   PbPb_normalized_response_matrix_cent2->SetBinError(565,1.488557e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(566,5.382058e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(567,5.52631e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(568,0.003135588);
   PbPb_normalized_response_matrix_cent2->SetBinError(569,0.03401095);
   PbPb_normalized_response_matrix_cent2->SetBinError(570,0.1510874);
   PbPb_normalized_response_matrix_cent2->SetBinError(571,0.253029);
   PbPb_normalized_response_matrix_cent2->SetBinError(572,0.2137009);
   PbPb_normalized_response_matrix_cent2->SetBinError(573,0.1887812);
   PbPb_normalized_response_matrix_cent2->SetBinError(574,0.05706489);
   PbPb_normalized_response_matrix_cent2->SetBinError(575,0.06736953);
   PbPb_normalized_response_matrix_cent2->SetBinError(602,0.0002796722);
   PbPb_normalized_response_matrix_cent2->SetBinError(603,0.0003470571);
   PbPb_normalized_response_matrix_cent2->SetBinError(604,0.0137852);
   PbPb_normalized_response_matrix_cent2->SetBinError(605,0.09383995);
   PbPb_normalized_response_matrix_cent2->SetBinError(606,0.2533884);
   PbPb_normalized_response_matrix_cent2->SetBinError(607,0.3131722);
   PbPb_normalized_response_matrix_cent2->SetBinError(608,0.1958196);
   PbPb_normalized_response_matrix_cent2->SetBinError(609,0.1376002);
   PbPb_normalized_response_matrix_cent2->SetBinError(610,0.08547748);
   PbPb_normalized_response_matrix_cent2->SetBinError(637,9.763343e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(638,0.002395901);
   PbPb_normalized_response_matrix_cent2->SetBinError(639,0.003188801);
   PbPb_normalized_response_matrix_cent2->SetBinError(640,0.0316749);
   PbPb_normalized_response_matrix_cent2->SetBinError(641,0.1699815);
   PbPb_normalized_response_matrix_cent2->SetBinError(642,0.3647756);
   PbPb_normalized_response_matrix_cent2->SetBinError(643,0.3601939);
   PbPb_normalized_response_matrix_cent2->SetBinError(644,0.1880948);
   PbPb_normalized_response_matrix_cent2->SetBinError(645,0.1495525);
   PbPb_normalized_response_matrix_cent2->SetBinError(647,0.09801456);
   PbPb_normalized_response_matrix_cent2->SetBinError(675,0.00997829);
   PbPb_normalized_response_matrix_cent2->SetBinError(676,0.09337439);
   PbPb_normalized_response_matrix_cent2->SetBinError(677,0.3333578);
   PbPb_normalized_response_matrix_cent2->SetBinError(678,0.4211904);
   PbPb_normalized_response_matrix_cent2->SetBinError(679,0.3685771);
   PbPb_normalized_response_matrix_cent2->SetBinError(680,0.2591286);
   PbPb_normalized_response_matrix_cent2->SetBinError(681,0.03075773);
   PbPb_normalized_response_matrix_cent2->SetBinError(684,0.3688542);
   PbPb_normalized_response_matrix_cent2->SetBinError(708,6.129654e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(709,0.0006354665);
   PbPb_normalized_response_matrix_cent2->SetBinError(710,0.004395452);
   PbPb_normalized_response_matrix_cent2->SetBinError(711,0.02439927);
   PbPb_normalized_response_matrix_cent2->SetBinError(712,0.176372);
   PbPb_normalized_response_matrix_cent2->SetBinError(713,0.378226);
   PbPb_normalized_response_matrix_cent2->SetBinError(714,0.5015603);
   PbPb_normalized_response_matrix_cent2->SetBinError(715,0.3808477);
   PbPb_normalized_response_matrix_cent2->SetBinError(716,0.4375759);
   PbPb_normalized_response_matrix_cent2->SetBinError(717,0.08270576);
   PbPb_normalized_response_matrix_cent2->SetBinError(722,0.5);
   PbPb_normalized_response_matrix_cent2->SetBinError(745,0.004431144);
   PbPb_normalized_response_matrix_cent2->SetBinError(746,0.006913499);
   PbPb_normalized_response_matrix_cent2->SetBinError(747,0.09023552);
   PbPb_normalized_response_matrix_cent2->SetBinError(748,0.2631123);
   PbPb_normalized_response_matrix_cent2->SetBinError(749,0.5675901);
   PbPb_normalized_response_matrix_cent2->SetBinError(750,0.5279396);
   PbPb_normalized_response_matrix_cent2->SetBinError(751,0.5741555);
   PbPb_normalized_response_matrix_cent2->SetBinError(752,0.4410559);
   PbPb_normalized_response_matrix_cent2->SetBinError(754,0.4217463);
   PbPb_normalized_response_matrix_cent2->SetBinError(779,0.0002016058);
   PbPb_normalized_response_matrix_cent2->SetBinError(782,0.08420532);
   PbPb_normalized_response_matrix_cent2->SetBinError(783,0.1356496);
   PbPb_normalized_response_matrix_cent2->SetBinError(784,0.50231);
   PbPb_normalized_response_matrix_cent2->SetBinError(785,0.8131505);
   PbPb_normalized_response_matrix_cent2->SetBinError(786,0.9477079);
   PbPb_normalized_response_matrix_cent2->SetBinError(787,0.8099664);
   PbPb_normalized_response_matrix_cent2->SetBinError(818,0.07399995);
   PbPb_normalized_response_matrix_cent2->SetBinError(819,0.267927);
   PbPb_normalized_response_matrix_cent2->SetBinError(820,0.6540431);
   PbPb_normalized_response_matrix_cent2->SetBinError(821,0.9228868);
   PbPb_normalized_response_matrix_cent2->SetBinError(822,1.250796);
   PbPb_normalized_response_matrix_cent2->SetBinError(823,0.3981775);
   PbPb_normalized_response_matrix_cent2->SetBinError(853,0.004293527);
   PbPb_normalized_response_matrix_cent2->SetBinError(854,0.167899);
   PbPb_normalized_response_matrix_cent2->SetBinError(855,0.5881267);
   PbPb_normalized_response_matrix_cent2->SetBinError(856,1.180439);
   PbPb_normalized_response_matrix_cent2->SetBinError(857,0.9410843);
   PbPb_normalized_response_matrix_cent2->SetBinError(858,1.629745);
   PbPb_normalized_response_matrix_cent2->SetBinError(859,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(889,0.05817076);
   PbPb_normalized_response_matrix_cent2->SetBinError(890,0.3199421);
   PbPb_normalized_response_matrix_cent2->SetBinError(891,0.8908135);
   PbPb_normalized_response_matrix_cent2->SetBinError(892,1.52623);
   PbPb_normalized_response_matrix_cent2->SetBinError(893,1.036275);
   PbPb_normalized_response_matrix_cent2->SetBinError(894,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(925,0.089273);
   PbPb_normalized_response_matrix_cent2->SetBinError(926,0.6919654);
   PbPb_normalized_response_matrix_cent2->SetBinError(927,1.525805);
   PbPb_normalized_response_matrix_cent2->SetBinError(928,1.647713);
   PbPb_normalized_response_matrix_cent2->SetBinError(929,0.700881);
   PbPb_normalized_response_matrix_cent2->SetBinError(960,0.03619771);
   PbPb_normalized_response_matrix_cent2->SetBinError(961,0.376777);
   PbPb_normalized_response_matrix_cent2->SetBinError(962,0.9555632);
   PbPb_normalized_response_matrix_cent2->SetBinError(963,1.616445);
   PbPb_normalized_response_matrix_cent2->SetBinError(964,1.312174);
   PbPb_normalized_response_matrix_cent2->SetBinError(965,1.312114);
   PbPb_normalized_response_matrix_cent2->SetBinError(987,0.0001716133);
   PbPb_normalized_response_matrix_cent2->SetBinError(988,0.0005403195);
   PbPb_normalized_response_matrix_cent2->SetBinError(996,0.3802623);
   PbPb_normalized_response_matrix_cent2->SetBinError(997,1.045175);
   PbPb_normalized_response_matrix_cent2->SetBinError(998,1.897495);
   PbPb_normalized_response_matrix_cent2->SetBinError(999,2.417797);
   PbPb_normalized_response_matrix_cent2->SetBinError(1000,1.099591);
   PbPb_normalized_response_matrix_cent2->SetBinError(1032,0.5127634);
   PbPb_normalized_response_matrix_cent2->SetBinError(1033,0.8480438);
   PbPb_normalized_response_matrix_cent2->SetBinError(1034,1.825472);
   PbPb_normalized_response_matrix_cent2->SetBinError(1035,1.347313);
   PbPb_normalized_response_matrix_cent2->SetBinError(1036,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1068,0.5115087);
   PbPb_normalized_response_matrix_cent2->SetBinError(1069,1.493369);
   PbPb_normalized_response_matrix_cent2->SetBinError(1070,2.030372);
   PbPb_normalized_response_matrix_cent2->SetBinError(1071,1.732051);
   PbPb_normalized_response_matrix_cent2->SetBinError(1072,1.414214);
   PbPb_normalized_response_matrix_cent2->SetBinError(1103,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1104,0.7364688);
   PbPb_normalized_response_matrix_cent2->SetBinError(1105,1.553286);
   PbPb_normalized_response_matrix_cent2->SetBinError(1107,1.732051);
   PbPb_normalized_response_matrix_cent2->SetBinError(1138,0.3653874);
   PbPb_normalized_response_matrix_cent2->SetBinError(1139,0.3540956);
   PbPb_normalized_response_matrix_cent2->SetBinError(1140,0.4469355);
   PbPb_normalized_response_matrix_cent2->SetBinError(1141,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1142,1.118034);
   PbPb_normalized_response_matrix_cent2->SetBinError(1143,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1175,0.7978535);
   PbPb_normalized_response_matrix_cent2->SetBinError(1176,1.414214);
   PbPb_normalized_response_matrix_cent2->SetBinError(1177,0.7188068);
   PbPb_normalized_response_matrix_cent2->SetBinError(1178,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1211,1.732051);
   PbPb_normalized_response_matrix_cent2->SetBinError(1212,1.732051);
   PbPb_normalized_response_matrix_cent2->SetBinError(1213,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1216,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1248,0.287023);
   PbPb_normalized_response_matrix_cent2->SetBinError(1281,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1283,0.712977);
   PbPb_normalized_response_matrix_cent2->SetBinError(1284,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1322,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1355,1.414214);
   PbPb_normalized_response_matrix_cent2->SetBinError(1391,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1424,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1533,1);
   PbPb_normalized_response_matrix_cent2->SetMinimum(1e-10);
   PbPb_normalized_response_matrix_cent2->SetMaximum(1);
   PbPb_normalized_response_matrix_cent2->SetEntries(4386328);
   PbPb_normalized_response_matrix_cent2->SetStats(0);
   PbPb_normalized_response_matrix_cent2->SetContour(20);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(0,1e-10);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(1,0.05);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(2,0.1);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(3,0.15);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(4,0.2);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(5,0.25);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(6,0.3);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(7,0.35);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(8,0.4);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(9,0.45);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(10,0.5);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(11,0.55);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(12,0.6);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(13,0.65);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(14,0.7);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(15,0.75);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(16,0.8);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(17,0.85);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(18,0.9);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(19,0.95);
   
   palette = new TPaletteAxis(329.8125,40,331.875,320,PbPb_normalized_response_matrix_cent2);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.035);
palette->SetTitleOffset(1);
palette->SetTitleSize(0.035);
   palette->SetFillColor(100);
   palette->SetFillStyle(1001);
   PbPb_normalized_response_matrix_cent2->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   PbPb_normalized_response_matrix_cent2->SetLineColor(ci);
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetTitle("Gen p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetRange(2,11);
   PbPb_normalized_response_matrix_cent2->GetXaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetNoExponent();
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetNdivisions(505);
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent2->GetYaxis()->SetTitle("Reco p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent2->GetYaxis()->SetRange(3,16);
   PbPb_normalized_response_matrix_cent2->GetYaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent2->GetYaxis()->SetNdivisions(610);
   PbPb_normalized_response_matrix_cent2->GetYaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent2->GetYaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent2->GetYaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent2->GetYaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent2->GetYaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent2->GetZaxis()->SetLabelFont(42);
   PbPb_normalized_response_matrix_cent2->GetZaxis()->SetLabelSize(0.035);
   PbPb_normalized_response_matrix_cent2->GetZaxis()->SetTitleSize(0.035);
   PbPb_normalized_response_matrix_cent2->GetZaxis()->SetTitleFont(42);
   PbPb_normalized_response_matrix_cent2->Draw("textcolz");
   line = new TLine(40,40,300,300);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.8,"10-30%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
   
   pt = new TPaveText(0.4844394,0.94,0.5155606,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_0_1->Modified();
   cPbPb_NormResMat->cd();
  
// ------------>Primitives in pad: p_1_0
   p_1_0 = new TPad("p_1_0", "p_1_0",0.3759095,0.5224719,0.6766371,1);
   p_1_0->Draw();
   p_1_0->cd();
   p_1_0->Range(30,40,330,341.0753);
   p_1_0->SetFillColor(0);
   p_1_0->SetBorderMode(0);
   p_1_0->SetBorderSize(2);
   p_1_0->SetLeftMargin(0);
   p_1_0->SetRightMargin(0);
   p_1_0->SetTopMargin(0.07);
   p_1_0->SetBottomMargin(0);
   p_1_0->SetFrameBorderMode(0);
   p_1_0->SetFrameBorderMode(0);
   
   TH2F *PbPb_normalized_response_matrix_cent4 = new TH2F("PbPb_normalized_response_matrix_cent4"," ",33,0,990,50,0,1000);
   PbPb_normalized_response_matrix_cent4->SetBinContent(106,8.850593);
   PbPb_normalized_response_matrix_cent4->SetBinContent(107,22.75335);
   PbPb_normalized_response_matrix_cent4->SetBinContent(108,4.468588);
   PbPb_normalized_response_matrix_cent4->SetBinContent(109,0.1700152);
   PbPb_normalized_response_matrix_cent4->SetBinContent(110,0.01274482);
   PbPb_normalized_response_matrix_cent4->SetBinContent(111,0.000642495);
   PbPb_normalized_response_matrix_cent4->SetBinContent(112,0.008688668);
   PbPb_normalized_response_matrix_cent4->SetBinContent(113,0.0001768926);
   PbPb_normalized_response_matrix_cent4->SetBinContent(141,1.366);
   PbPb_normalized_response_matrix_cent4->SetBinContent(142,7.145173);
   PbPb_normalized_response_matrix_cent4->SetBinContent(143,15.71967);
   PbPb_normalized_response_matrix_cent4->SetBinContent(144,2.27435);
   PbPb_normalized_response_matrix_cent4->SetBinContent(145,0.1073948);
   PbPb_normalized_response_matrix_cent4->SetBinContent(146,0.01548493);
   PbPb_normalized_response_matrix_cent4->SetBinContent(147,0.007644653);
   PbPb_normalized_response_matrix_cent4->SetBinContent(148,0.00196937);
   PbPb_normalized_response_matrix_cent4->SetBinContent(149,0.0003815943);
   PbPb_normalized_response_matrix_cent4->SetBinContent(176,0.7826847);
   PbPb_normalized_response_matrix_cent4->SetBinContent(177,0.1012383);
   PbPb_normalized_response_matrix_cent4->SetBinContent(178,8.721025);
   PbPb_normalized_response_matrix_cent4->SetBinContent(179,10.31534);
   PbPb_normalized_response_matrix_cent4->SetBinContent(180,1.122053);
   PbPb_normalized_response_matrix_cent4->SetBinContent(181,0.09453189);
   PbPb_normalized_response_matrix_cent4->SetBinContent(182,0.02308224);
   PbPb_normalized_response_matrix_cent4->SetBinContent(183,0.006972656);
   PbPb_normalized_response_matrix_cent4->SetBinContent(184,0.005019913);
   PbPb_normalized_response_matrix_cent4->SetBinContent(185,0.000995597);
   PbPb_normalized_response_matrix_cent4->SetBinContent(211,0.0007230449);
   PbPb_normalized_response_matrix_cent4->SetBinContent(212,0.0002331384);
   PbPb_normalized_response_matrix_cent4->SetBinContent(213,1.062067);
   PbPb_normalized_response_matrix_cent4->SetBinContent(214,12.66902);
   PbPb_normalized_response_matrix_cent4->SetBinContent(215,5.81951);
   PbPb_normalized_response_matrix_cent4->SetBinContent(216,0.5943358);
   PbPb_normalized_response_matrix_cent4->SetBinContent(217,0.05589088);
   PbPb_normalized_response_matrix_cent4->SetBinContent(218,0.02363588);
   PbPb_normalized_response_matrix_cent4->SetBinContent(219,0.006696574);
   PbPb_normalized_response_matrix_cent4->SetBinContent(221,0.002270038);
   PbPb_normalized_response_matrix_cent4->SetBinContent(222,0.002350698);
   PbPb_normalized_response_matrix_cent4->SetBinContent(224,0.01802337);
   PbPb_normalized_response_matrix_cent4->SetBinContent(247,1.193652e-06);
   PbPb_normalized_response_matrix_cent4->SetBinContent(248,0.02773756);
   PbPb_normalized_response_matrix_cent4->SetBinContent(249,4.227963);
   PbPb_normalized_response_matrix_cent4->SetBinContent(250,12.28915);
   PbPb_normalized_response_matrix_cent4->SetBinContent(251,2.947984);
   PbPb_normalized_response_matrix_cent4->SetBinContent(252,0.2897092);
   PbPb_normalized_response_matrix_cent4->SetBinContent(253,0.05193827);
   PbPb_normalized_response_matrix_cent4->SetBinContent(254,0.02715375);
   PbPb_normalized_response_matrix_cent4->SetBinContent(258,0.00746882);
   PbPb_normalized_response_matrix_cent4->SetBinContent(282,5.994983e-07);
   PbPb_normalized_response_matrix_cent4->SetBinContent(283,0.0008952389);
   PbPb_normalized_response_matrix_cent4->SetBinContent(284,0.3328673);
   PbPb_normalized_response_matrix_cent4->SetBinContent(285,8.756684);
   PbPb_normalized_response_matrix_cent4->SetBinContent(286,9.099619);
   PbPb_normalized_response_matrix_cent4->SetBinContent(287,1.499379);
   PbPb_normalized_response_matrix_cent4->SetBinContent(288,0.1967258);
   PbPb_normalized_response_matrix_cent4->SetBinContent(289,0.04476177);
   PbPb_normalized_response_matrix_cent4->SetBinContent(290,0.01819642);
   PbPb_normalized_response_matrix_cent4->SetBinContent(291,0.02111851);
   PbPb_normalized_response_matrix_cent4->SetBinContent(292,0.00365822);
   PbPb_normalized_response_matrix_cent4->SetBinContent(318,5.720135e-06);
   PbPb_normalized_response_matrix_cent4->SetBinContent(319,0.008559586);
   PbPb_normalized_response_matrix_cent4->SetBinContent(320,1.762362);
   PbPb_normalized_response_matrix_cent4->SetBinContent(321,11.24389);
   PbPb_normalized_response_matrix_cent4->SetBinContent(322,5.760006);
   PbPb_normalized_response_matrix_cent4->SetBinContent(323,0.7339221);
   PbPb_normalized_response_matrix_cent4->SetBinContent(324,0.09745392);
   PbPb_normalized_response_matrix_cent4->SetBinContent(325,0.02833902);
   PbPb_normalized_response_matrix_cent4->SetBinContent(326,0.01396553);
   PbPb_normalized_response_matrix_cent4->SetBinContent(327,0.01391389);
   PbPb_normalized_response_matrix_cent4->SetBinContent(328,0.01472235);
   PbPb_normalized_response_matrix_cent4->SetBinContent(353,7.364366e-06);
   PbPb_normalized_response_matrix_cent4->SetBinContent(354,0.00157908);
   PbPb_normalized_response_matrix_cent4->SetBinContent(355,0.1275034);
   PbPb_normalized_response_matrix_cent4->SetBinContent(356,5.181996);
   PbPb_normalized_response_matrix_cent4->SetBinContent(357,10.73103);
   PbPb_normalized_response_matrix_cent4->SetBinContent(358,3.347104);
   PbPb_normalized_response_matrix_cent4->SetBinContent(359,0.4209597);
   PbPb_normalized_response_matrix_cent4->SetBinContent(360,0.08399335);
   PbPb_normalized_response_matrix_cent4->SetBinContent(361,0.03816934);
   PbPb_normalized_response_matrix_cent4->SetBinContent(362,0.03802794);
   PbPb_normalized_response_matrix_cent4->SetBinContent(363,0.009744502);
   PbPb_normalized_response_matrix_cent4->SetBinContent(364,0.05483951);
   PbPb_normalized_response_matrix_cent4->SetBinContent(389,0.0002970322);
   PbPb_normalized_response_matrix_cent4->SetBinContent(390,0.00219381);
   PbPb_normalized_response_matrix_cent4->SetBinContent(391,0.7663821);
   PbPb_normalized_response_matrix_cent4->SetBinContent(392,8.538827);
   PbPb_normalized_response_matrix_cent4->SetBinContent(393,8.395273);
   PbPb_normalized_response_matrix_cent4->SetBinContent(394,1.84552);
   PbPb_normalized_response_matrix_cent4->SetBinContent(395,0.1886531);
   PbPb_normalized_response_matrix_cent4->SetBinContent(396,0.03390991);
   PbPb_normalized_response_matrix_cent4->SetBinContent(397,0.01906362);
   PbPb_normalized_response_matrix_cent4->SetBinContent(398,0.02920356);
   PbPb_normalized_response_matrix_cent4->SetBinContent(424,8.978603e-06);
   PbPb_normalized_response_matrix_cent4->SetBinContent(425,0.0001775629);
   PbPb_normalized_response_matrix_cent4->SetBinContent(426,0.05196577);
   PbPb_normalized_response_matrix_cent4->SetBinContent(427,2.689141);
   PbPb_normalized_response_matrix_cent4->SetBinContent(428,10.28092);
   PbPb_normalized_response_matrix_cent4->SetBinContent(429,5.566994);
   PbPb_normalized_response_matrix_cent4->SetBinContent(430,0.8649937);
   PbPb_normalized_response_matrix_cent4->SetBinContent(431,0.1593961);
   PbPb_normalized_response_matrix_cent4->SetBinContent(432,0.02092457);
   PbPb_normalized_response_matrix_cent4->SetBinContent(433,0.01113453);
   PbPb_normalized_response_matrix_cent4->SetBinContent(435,0.02561527);
   PbPb_normalized_response_matrix_cent4->SetBinContent(436,0.04369828);
   PbPb_normalized_response_matrix_cent4->SetBinContent(460,0.0001038129);
   PbPb_normalized_response_matrix_cent4->SetBinContent(461,0.00243564);
   PbPb_normalized_response_matrix_cent4->SetBinContent(462,0.3692015);
   PbPb_normalized_response_matrix_cent4->SetBinContent(463,5.49988);
   PbPb_normalized_response_matrix_cent4->SetBinContent(464,9.828001);
   PbPb_normalized_response_matrix_cent4->SetBinContent(465,3.650017);
   PbPb_normalized_response_matrix_cent4->SetBinContent(466,0.4234814);
   PbPb_normalized_response_matrix_cent4->SetBinContent(467,0.1378243);
   PbPb_normalized_response_matrix_cent4->SetBinContent(468,0.0481576);
   PbPb_normalized_response_matrix_cent4->SetBinContent(469,0.007240441);
   PbPb_normalized_response_matrix_cent4->SetBinContent(470,0.01830135);
   PbPb_normalized_response_matrix_cent4->SetBinContent(495,7.585584e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(496,0.0004596096);
   PbPb_normalized_response_matrix_cent4->SetBinContent(497,0.02433871);
   PbPb_normalized_response_matrix_cent4->SetBinContent(498,1.307146);
   PbPb_normalized_response_matrix_cent4->SetBinContent(499,8.045405);
   PbPb_normalized_response_matrix_cent4->SetBinContent(500,7.974139);
   PbPb_normalized_response_matrix_cent4->SetBinContent(501,1.908001);
   PbPb_normalized_response_matrix_cent4->SetBinContent(502,0.2082538);
   PbPb_normalized_response_matrix_cent4->SetBinContent(503,0.06344132);
   PbPb_normalized_response_matrix_cent4->SetBinContent(504,0.063177);
   PbPb_normalized_response_matrix_cent4->SetBinContent(509,0.1808107);
   PbPb_normalized_response_matrix_cent4->SetBinContent(530,3.520029e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(531,0.0002252856);
   PbPb_normalized_response_matrix_cent4->SetBinContent(532,0.002780913);
   PbPb_normalized_response_matrix_cent4->SetBinContent(533,0.1393265);
   PbPb_normalized_response_matrix_cent4->SetBinContent(534,3.506285);
   PbPb_normalized_response_matrix_cent4->SetBinContent(535,9.553453);
   PbPb_normalized_response_matrix_cent4->SetBinContent(536,5.454209);
   PbPb_normalized_response_matrix_cent4->SetBinContent(537,0.9269735);
   PbPb_normalized_response_matrix_cent4->SetBinContent(538,0.1534512);
   PbPb_normalized_response_matrix_cent4->SetBinContent(539,0.09599309);
   PbPb_normalized_response_matrix_cent4->SetBinContent(540,0.02028992);
   PbPb_normalized_response_matrix_cent4->SetBinContent(565,8.747696e-06);
   PbPb_normalized_response_matrix_cent4->SetBinContent(566,1.072121e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(568,0.007129531);
   PbPb_normalized_response_matrix_cent4->SetBinContent(569,0.5613153);
   PbPb_normalized_response_matrix_cent4->SetBinContent(570,5.746368);
   PbPb_normalized_response_matrix_cent4->SetBinContent(571,9.070719);
   PbPb_normalized_response_matrix_cent4->SetBinContent(572,3.766299);
   PbPb_normalized_response_matrix_cent4->SetBinContent(573,0.5559575);
   PbPb_normalized_response_matrix_cent4->SetBinContent(574,0.0626988);
   PbPb_normalized_response_matrix_cent4->SetBinContent(575,0.06928658);
   PbPb_normalized_response_matrix_cent4->SetBinContent(576,0.06943927);
   PbPb_normalized_response_matrix_cent4->SetBinContent(601,3.32334e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(602,6.868013e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(603,0.003165552);
   PbPb_normalized_response_matrix_cent4->SetBinContent(604,0.03440355);
   PbPb_normalized_response_matrix_cent4->SetBinContent(605,1.670847);
   PbPb_normalized_response_matrix_cent4->SetBinContent(606,8.452794);
   PbPb_normalized_response_matrix_cent4->SetBinContent(607,7.898692);
   PbPb_normalized_response_matrix_cent4->SetBinContent(608,2.314366);
   PbPb_normalized_response_matrix_cent4->SetBinContent(609,0.3523099);
   PbPb_normalized_response_matrix_cent4->SetBinContent(610,0.02208168);
   PbPb_normalized_response_matrix_cent4->SetBinContent(611,0.07590359);
   PbPb_normalized_response_matrix_cent4->SetBinContent(637,0.0002071332);
   PbPb_normalized_response_matrix_cent4->SetBinContent(638,0.004588791);
   PbPb_normalized_response_matrix_cent4->SetBinContent(639,0.00597722);
   PbPb_normalized_response_matrix_cent4->SetBinContent(640,0.1839802);
   PbPb_normalized_response_matrix_cent4->SetBinContent(641,3.540926);
   PbPb_normalized_response_matrix_cent4->SetBinContent(642,8.693986);
   PbPb_normalized_response_matrix_cent4->SetBinContent(643,5.89999);
   PbPb_normalized_response_matrix_cent4->SetBinContent(644,1.111091);
   PbPb_normalized_response_matrix_cent4->SetBinContent(645,0.3857842);
   PbPb_normalized_response_matrix_cent4->SetBinContent(646,0.1296033);
   PbPb_normalized_response_matrix_cent4->SetBinContent(648,0.5334589);
   PbPb_normalized_response_matrix_cent4->SetBinContent(673,0.0001258382);
   PbPb_normalized_response_matrix_cent4->SetBinContent(674,0.002976152);
   PbPb_normalized_response_matrix_cent4->SetBinContent(675,0.02338937);
   PbPb_normalized_response_matrix_cent4->SetBinContent(676,0.7996664);
   PbPb_normalized_response_matrix_cent4->SetBinContent(677,6.016608);
   PbPb_normalized_response_matrix_cent4->SetBinContent(678,8.185928);
   PbPb_normalized_response_matrix_cent4->SetBinContent(679,3.962704);
   PbPb_normalized_response_matrix_cent4->SetBinContent(680,0.2945405);
   PbPb_normalized_response_matrix_cent4->SetBinContent(681,0.3617989);
   PbPb_normalized_response_matrix_cent4->SetBinContent(709,0.000338178);
   PbPb_normalized_response_matrix_cent4->SetBinContent(710,0.009031331);
   PbPb_normalized_response_matrix_cent4->SetBinContent(711,0.06144257);
   PbPb_normalized_response_matrix_cent4->SetBinContent(712,1.719725);
   PbPb_normalized_response_matrix_cent4->SetBinContent(713,7.577643);
   PbPb_normalized_response_matrix_cent4->SetBinContent(714,6.892192);
   PbPb_normalized_response_matrix_cent4->SetBinContent(715,3.140003);
   PbPb_normalized_response_matrix_cent4->SetBinContent(716,0.3660391);
   PbPb_normalized_response_matrix_cent4->SetBinContent(717,0.06317036);
   PbPb_normalized_response_matrix_cent4->SetBinContent(744,0.000357268);
   PbPb_normalized_response_matrix_cent4->SetBinContent(745,0.002336494);
   PbPb_normalized_response_matrix_cent4->SetBinContent(746,0.0165252);
   PbPb_normalized_response_matrix_cent4->SetBinContent(747,0.3896147);
   PbPb_normalized_response_matrix_cent4->SetBinContent(748,3.775263);
   PbPb_normalized_response_matrix_cent4->SetBinContent(749,7.997356);
   PbPb_normalized_response_matrix_cent4->SetBinContent(750,4.792031);
   PbPb_normalized_response_matrix_cent4->SetBinContent(751,1.36255);
   PbPb_normalized_response_matrix_cent4->SetBinContent(752,0.214232);
   PbPb_normalized_response_matrix_cent4->SetBinContent(780,0.001266998);
   PbPb_normalized_response_matrix_cent4->SetBinContent(782,0.1292588);
   PbPb_normalized_response_matrix_cent4->SetBinContent(783,1.147713);
   PbPb_normalized_response_matrix_cent4->SetBinContent(784,6.331642);
   PbPb_normalized_response_matrix_cent4->SetBinContent(785,7.879406);
   PbPb_normalized_response_matrix_cent4->SetBinContent(786,4.034241);
   PbPb_normalized_response_matrix_cent4->SetBinContent(787,1.429776);
   PbPb_normalized_response_matrix_cent4->SetBinContent(816,0.003406415);
   PbPb_normalized_response_matrix_cent4->SetBinContent(817,0.01482582);
   PbPb_normalized_response_matrix_cent4->SetBinContent(818,0.1364863);
   PbPb_normalized_response_matrix_cent4->SetBinContent(819,2.451901);
   PbPb_normalized_response_matrix_cent4->SetBinContent(820,6.956427);
   PbPb_normalized_response_matrix_cent4->SetBinContent(821,6.483553);
   PbPb_normalized_response_matrix_cent4->SetBinContent(822,2.751822);
   PbPb_normalized_response_matrix_cent4->SetBinContent(853,0.06932958);
   PbPb_normalized_response_matrix_cent4->SetBinContent(854,0.5419503);
   PbPb_normalized_response_matrix_cent4->SetBinContent(855,5.324699);
   PbPb_normalized_response_matrix_cent4->SetBinContent(856,7.567249);
   PbPb_normalized_response_matrix_cent4->SetBinContent(857,5.143404);
   PbPb_normalized_response_matrix_cent4->SetBinContent(858,1.623775);
   PbPb_normalized_response_matrix_cent4->SetBinContent(889,0.0365162);
   PbPb_normalized_response_matrix_cent4->SetBinContent(890,0.7866703);
   PbPb_normalized_response_matrix_cent4->SetBinContent(891,5.964421);
   PbPb_normalized_response_matrix_cent4->SetBinContent(892,6.561892);
   PbPb_normalized_response_matrix_cent4->SetBinContent(893,4.120917);
   PbPb_normalized_response_matrix_cent4->SetBinContent(924,0.02036586);
   PbPb_normalized_response_matrix_cent4->SetBinContent(925,0.2848637);
   PbPb_normalized_response_matrix_cent4->SetBinContent(926,1.063713);
   PbPb_normalized_response_matrix_cent4->SetBinContent(927,6.059643);
   PbPb_normalized_response_matrix_cent4->SetBinContent(928,7.54205);
   PbPb_normalized_response_matrix_cent4->SetBinContent(929,0.9783432);
   PbPb_normalized_response_matrix_cent4->SetBinContent(930,2);
   PbPb_normalized_response_matrix_cent4->SetBinContent(961,2.096544);
   PbPb_normalized_response_matrix_cent4->SetBinContent(962,5.213005);
   PbPb_normalized_response_matrix_cent4->SetBinContent(963,5.166547);
   PbPb_normalized_response_matrix_cent4->SetBinContent(964,4.647161);
   PbPb_normalized_response_matrix_cent4->SetBinContent(996,0.1444276);
   PbPb_normalized_response_matrix_cent4->SetBinContent(997,0.9952687);
   PbPb_normalized_response_matrix_cent4->SetBinContent(998,4.999144);
   PbPb_normalized_response_matrix_cent4->SetBinContent(999,3.592878);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1000,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1001,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1031,0.2368196);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1032,0.5677888);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1033,3.189378);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1034,4.146164);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1035,1.226461);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1068,0.5448525);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1069,5.454642);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1070,3);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1071,1.374236);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1103,0.2798768);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1104,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1105,3);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1106,2.625764);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1107,2);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1139,0.3770691);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1140,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1141,1.414506);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1175,0.7735394);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1176,2.585494);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1177,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1179,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1180,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1209,0.6229309);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1213,2);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1214,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1247,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1248,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1249,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1250,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1284,2);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1286,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1320,2);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1354,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1388,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1496,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1567,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1711,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1815,1.017722e-14);
   PbPb_normalized_response_matrix_cent4->SetBinError(106,1.84756);
   PbPb_normalized_response_matrix_cent4->SetBinError(107,1.141464);
   PbPb_normalized_response_matrix_cent4->SetBinError(108,0.1189453);
   PbPb_normalized_response_matrix_cent4->SetBinError(109,0.01235523);
   PbPb_normalized_response_matrix_cent4->SetBinError(110,0.003458069);
   PbPb_normalized_response_matrix_cent4->SetBinError(111,0.0003860183);
   PbPb_normalized_response_matrix_cent4->SetBinError(112,0.008076979);
   PbPb_normalized_response_matrix_cent4->SetBinError(113,0.0001768926);
   PbPb_normalized_response_matrix_cent4->SetBinError(141,0.682787);
   PbPb_normalized_response_matrix_cent4->SetBinError(142,0.4325663);
   PbPb_normalized_response_matrix_cent4->SetBinError(143,0.1845533);
   PbPb_normalized_response_matrix_cent4->SetBinError(144,0.06435231);
   PbPb_normalized_response_matrix_cent4->SetBinError(145,0.009222858);
   PbPb_normalized_response_matrix_cent4->SetBinError(146,0.00485749);
   PbPb_normalized_response_matrix_cent4->SetBinError(147,0.002365726);
   PbPb_normalized_response_matrix_cent4->SetBinError(148,0.0009997273);
   PbPb_normalized_response_matrix_cent4->SetBinError(149,0.0003815943);
   PbPb_normalized_response_matrix_cent4->SetBinError(176,0.543186);
   PbPb_normalized_response_matrix_cent4->SetBinError(177,0.0192148);
   PbPb_normalized_response_matrix_cent4->SetBinError(178,0.1548814);
   PbPb_normalized_response_matrix_cent4->SetBinError(179,0.1434858);
   PbPb_normalized_response_matrix_cent4->SetBinError(180,0.06138081);
   PbPb_normalized_response_matrix_cent4->SetBinError(181,0.01019668);
   PbPb_normalized_response_matrix_cent4->SetBinError(182,0.007263075);
   PbPb_normalized_response_matrix_cent4->SetBinError(183,0.002594365);
   PbPb_normalized_response_matrix_cent4->SetBinError(184,0.002561966);
   PbPb_normalized_response_matrix_cent4->SetBinError(185,0.0009955969);
   PbPb_normalized_response_matrix_cent4->SetBinError(211,0.0003812236);
   PbPb_normalized_response_matrix_cent4->SetBinError(212,9.625929e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(213,0.03801771);
   PbPb_normalized_response_matrix_cent4->SetBinError(214,0.1610461);
   PbPb_normalized_response_matrix_cent4->SetBinError(215,0.1108578);
   PbPb_normalized_response_matrix_cent4->SetBinError(216,0.04669548);
   PbPb_normalized_response_matrix_cent4->SetBinError(217,0.006859307);
   PbPb_normalized_response_matrix_cent4->SetBinError(218,0.006052962);
   PbPb_normalized_response_matrix_cent4->SetBinError(219,0.002928701);
   PbPb_normalized_response_matrix_cent4->SetBinError(221,0.002270039);
   PbPb_normalized_response_matrix_cent4->SetBinError(222,0.002350698);
   PbPb_normalized_response_matrix_cent4->SetBinError(224,0.01802337);
   PbPb_normalized_response_matrix_cent4->SetBinError(247,9.227379e-07);
   PbPb_normalized_response_matrix_cent4->SetBinError(248,0.007563084);
   PbPb_normalized_response_matrix_cent4->SetBinError(249,0.09052393);
   PbPb_normalized_response_matrix_cent4->SetBinError(250,0.1519974);
   PbPb_normalized_response_matrix_cent4->SetBinError(251,0.08800297);
   PbPb_normalized_response_matrix_cent4->SetBinError(252,0.02866011);
   PbPb_normalized_response_matrix_cent4->SetBinError(253,0.007164653);
   PbPb_normalized_response_matrix_cent4->SetBinError(254,0.00644435);
   PbPb_normalized_response_matrix_cent4->SetBinError(258,0.00746882);
   PbPb_normalized_response_matrix_cent4->SetBinError(282,5.994983e-07);
   PbPb_normalized_response_matrix_cent4->SetBinError(283,0.0005696206);
   PbPb_normalized_response_matrix_cent4->SetBinError(284,0.02019842);
   PbPb_normalized_response_matrix_cent4->SetBinError(285,0.1403);
   PbPb_normalized_response_matrix_cent4->SetBinError(286,0.1469151);
   PbPb_normalized_response_matrix_cent4->SetBinError(287,0.05846346);
   PbPb_normalized_response_matrix_cent4->SetBinError(288,0.02591706);
   PbPb_normalized_response_matrix_cent4->SetBinError(289,0.008848433);
   PbPb_normalized_response_matrix_cent4->SetBinError(290,0.007378741);
   PbPb_normalized_response_matrix_cent4->SetBinError(291,0.01162192);
   PbPb_normalized_response_matrix_cent4->SetBinError(292,0.00365822);
   PbPb_normalized_response_matrix_cent4->SetBinError(318,4.570714e-06);
   PbPb_normalized_response_matrix_cent4->SetBinError(319,0.002012118);
   PbPb_normalized_response_matrix_cent4->SetBinError(320,0.05004364);
   PbPb_normalized_response_matrix_cent4->SetBinError(321,0.1560373);
   PbPb_normalized_response_matrix_cent4->SetBinError(322,0.1384347);
   PbPb_normalized_response_matrix_cent4->SetBinError(323,0.04211958);
   PbPb_normalized_response_matrix_cent4->SetBinError(324,0.01381477);
   PbPb_normalized_response_matrix_cent4->SetBinError(325,0.009095181);
   PbPb_normalized_response_matrix_cent4->SetBinError(326,0.008839351);
   PbPb_normalized_response_matrix_cent4->SetBinError(327,0.01073681);
   PbPb_normalized_response_matrix_cent4->SetBinError(328,0.01075772);
   PbPb_normalized_response_matrix_cent4->SetBinError(353,5.212612e-06);
   PbPb_normalized_response_matrix_cent4->SetBinError(354,0.000839079);
   PbPb_normalized_response_matrix_cent4->SetBinError(355,0.01117095);
   PbPb_normalized_response_matrix_cent4->SetBinError(356,0.1028395);
   PbPb_normalized_response_matrix_cent4->SetBinError(357,0.1654404);
   PbPb_normalized_response_matrix_cent4->SetBinError(358,0.087045);
   PbPb_normalized_response_matrix_cent4->SetBinError(359,0.04222702);
   PbPb_normalized_response_matrix_cent4->SetBinError(360,0.01672044);
   PbPb_normalized_response_matrix_cent4->SetBinError(361,0.01442156);
   PbPb_normalized_response_matrix_cent4->SetBinError(362,0.02579909);
   PbPb_normalized_response_matrix_cent4->SetBinError(363,0.007065392);
   PbPb_normalized_response_matrix_cent4->SetBinError(364,0.03884457);
   PbPb_normalized_response_matrix_cent4->SetBinError(389,0.0002062007);
   PbPb_normalized_response_matrix_cent4->SetBinError(390,0.001143995);
   PbPb_normalized_response_matrix_cent4->SetBinError(391,0.02776848);
   PbPb_normalized_response_matrix_cent4->SetBinError(392,0.1421562);
   PbPb_normalized_response_matrix_cent4->SetBinError(393,0.1378264);
   PbPb_normalized_response_matrix_cent4->SetBinError(394,0.08000257);
   PbPb_normalized_response_matrix_cent4->SetBinError(395,0.02131227);
   PbPb_normalized_response_matrix_cent4->SetBinError(396,0.01089061);
   PbPb_normalized_response_matrix_cent4->SetBinError(397,0.01169864);
   PbPb_normalized_response_matrix_cent4->SetBinError(398,0.02094007);
   PbPb_normalized_response_matrix_cent4->SetBinError(424,8.978602e-06);
   PbPb_normalized_response_matrix_cent4->SetBinError(425,6.897349e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(426,0.00751328);
   PbPb_normalized_response_matrix_cent4->SetBinError(427,0.06818669);
   PbPb_normalized_response_matrix_cent4->SetBinError(428,0.164849);
   PbPb_normalized_response_matrix_cent4->SetBinError(429,0.1127328);
   PbPb_normalized_response_matrix_cent4->SetBinError(430,0.04898988);
   PbPb_normalized_response_matrix_cent4->SetBinError(431,0.02912895);
   PbPb_normalized_response_matrix_cent4->SetBinError(432,0.01137326);
   PbPb_normalized_response_matrix_cent4->SetBinError(433,0.006712648);
   PbPb_normalized_response_matrix_cent4->SetBinError(435,0.02561527);
   PbPb_normalized_response_matrix_cent4->SetBinError(436,0.04369828);
   PbPb_normalized_response_matrix_cent4->SetBinError(460,5.851629e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(461,0.00095884);
   PbPb_normalized_response_matrix_cent4->SetBinError(462,0.0265574);
   PbPb_normalized_response_matrix_cent4->SetBinError(463,0.09623903);
   PbPb_normalized_response_matrix_cent4->SetBinError(464,0.2091505);
   PbPb_normalized_response_matrix_cent4->SetBinError(465,0.1038532);
   PbPb_normalized_response_matrix_cent4->SetBinError(466,0.04408505);
   PbPb_normalized_response_matrix_cent4->SetBinError(467,0.03900882);
   PbPb_normalized_response_matrix_cent4->SetBinError(468,0.02697136);
   PbPb_normalized_response_matrix_cent4->SetBinError(469,0.007240441);
   PbPb_normalized_response_matrix_cent4->SetBinError(470,0.01830134);
   PbPb_normalized_response_matrix_cent4->SetBinError(495,5.265503e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(496,0.0001858549);
   PbPb_normalized_response_matrix_cent4->SetBinError(497,0.008713069);
   PbPb_normalized_response_matrix_cent4->SetBinError(498,0.04357964);
   PbPb_normalized_response_matrix_cent4->SetBinError(499,0.1379093);
   PbPb_normalized_response_matrix_cent4->SetBinError(500,0.1706342);
   PbPb_normalized_response_matrix_cent4->SetBinError(501,0.1063705);
   PbPb_normalized_response_matrix_cent4->SetBinError(502,0.04265496);
   PbPb_normalized_response_matrix_cent4->SetBinError(503,0.0378427);
   PbPb_normalized_response_matrix_cent4->SetBinError(504,0.03791344);
   PbPb_normalized_response_matrix_cent4->SetBinError(509,0.1808107);
   PbPb_normalized_response_matrix_cent4->SetBinError(530,2.183968e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(531,0.0001045454);
   PbPb_normalized_response_matrix_cent4->SetBinError(532,0.001278806);
   PbPb_normalized_response_matrix_cent4->SetBinError(533,0.01418201);
   PbPb_normalized_response_matrix_cent4->SetBinError(534,0.1266969);
   PbPb_normalized_response_matrix_cent4->SetBinError(535,0.1790418);
   PbPb_normalized_response_matrix_cent4->SetBinError(536,0.1709749);
   PbPb_normalized_response_matrix_cent4->SetBinError(537,0.09139202);
   PbPb_normalized_response_matrix_cent4->SetBinError(538,0.04955333);
   PbPb_normalized_response_matrix_cent4->SetBinError(539,0.04665063);
   PbPb_normalized_response_matrix_cent4->SetBinError(540,0.02028992);
   PbPb_normalized_response_matrix_cent4->SetBinError(565,8.747695e-06);
   PbPb_normalized_response_matrix_cent4->SetBinError(566,1.072121e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(568,0.002634726);
   PbPb_normalized_response_matrix_cent4->SetBinError(569,0.03615921);
   PbPb_normalized_response_matrix_cent4->SetBinError(570,0.1315513);
   PbPb_normalized_response_matrix_cent4->SetBinError(571,0.2351678);
   PbPb_normalized_response_matrix_cent4->SetBinError(572,0.1917678);
   PbPb_normalized_response_matrix_cent4->SetBinError(573,0.1038621);
   PbPb_normalized_response_matrix_cent4->SetBinError(574,0.04136979);
   PbPb_normalized_response_matrix_cent4->SetBinError(575,0.04912342);
   PbPb_normalized_response_matrix_cent4->SetBinError(576,0.06943927);
   PbPb_normalized_response_matrix_cent4->SetBinError(601,3.32334e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(602,6.868013e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(603,0.001711114);
   PbPb_normalized_response_matrix_cent4->SetBinError(604,0.007098918);
   PbPb_normalized_response_matrix_cent4->SetBinError(605,0.07601586);
   PbPb_normalized_response_matrix_cent4->SetBinError(606,0.2356855);
   PbPb_normalized_response_matrix_cent4->SetBinError(607,0.2827084);
   PbPb_normalized_response_matrix_cent4->SetBinError(608,0.1828689);
   PbPb_normalized_response_matrix_cent4->SetBinError(609,0.1093583);
   PbPb_normalized_response_matrix_cent4->SetBinError(610,0.02208168);
   PbPb_normalized_response_matrix_cent4->SetBinError(611,0.07590359);
   PbPb_normalized_response_matrix_cent4->SetBinError(637,0.0001921893);
   PbPb_normalized_response_matrix_cent4->SetBinError(638,0.004486372);
   PbPb_normalized_response_matrix_cent4->SetBinError(639,0.00312699);
   PbPb_normalized_response_matrix_cent4->SetBinError(640,0.02347807);
   PbPb_normalized_response_matrix_cent4->SetBinError(641,0.1412445);
   PbPb_normalized_response_matrix_cent4->SetBinError(642,0.3039801);
   PbPb_normalized_response_matrix_cent4->SetBinError(643,0.2948833);
   PbPb_normalized_response_matrix_cent4->SetBinError(644,0.1621509);
   PbPb_normalized_response_matrix_cent4->SetBinError(645,0.1605368);
   PbPb_normalized_response_matrix_cent4->SetBinError(646,0.1296032);
   PbPb_normalized_response_matrix_cent4->SetBinError(648,0.533459);
   PbPb_normalized_response_matrix_cent4->SetBinError(673,0.0001258382);
   PbPb_normalized_response_matrix_cent4->SetBinError(674,0.002008228);
   PbPb_normalized_response_matrix_cent4->SetBinError(675,0.008121009);
   PbPb_normalized_response_matrix_cent4->SetBinError(676,0.07326948);
   PbPb_normalized_response_matrix_cent4->SetBinError(677,0.249385);
   PbPb_normalized_response_matrix_cent4->SetBinError(678,0.3414288);
   PbPb_normalized_response_matrix_cent4->SetBinError(679,0.3065215);
   PbPb_normalized_response_matrix_cent4->SetBinError(680,0.1179034);
   PbPb_normalized_response_matrix_cent4->SetBinError(681,0.181277);
   PbPb_normalized_response_matrix_cent4->SetBinError(709,0.0003381781);
   PbPb_normalized_response_matrix_cent4->SetBinError(710,0.007124725);
   PbPb_normalized_response_matrix_cent4->SetBinError(711,0.01726937);
   PbPb_normalized_response_matrix_cent4->SetBinError(712,0.1342686);
   PbPb_normalized_response_matrix_cent4->SetBinError(713,0.3383911);
   PbPb_normalized_response_matrix_cent4->SetBinError(714,0.3956283);
   PbPb_normalized_response_matrix_cent4->SetBinError(715,0.4590195);
   PbPb_normalized_response_matrix_cent4->SetBinError(716,0.1528436);
   PbPb_normalized_response_matrix_cent4->SetBinError(717,0.06317036);
   PbPb_normalized_response_matrix_cent4->SetBinError(744,0.000357268);
   PbPb_normalized_response_matrix_cent4->SetBinError(745,0.001752513);
   PbPb_normalized_response_matrix_cent4->SetBinError(746,0.007223575);
   PbPb_normalized_response_matrix_cent4->SetBinError(747,0.06701949);
   PbPb_normalized_response_matrix_cent4->SetBinError(748,0.2331927);
   PbPb_normalized_response_matrix_cent4->SetBinError(749,0.4319817);
   PbPb_normalized_response_matrix_cent4->SetBinError(750,0.4718997);
   PbPb_normalized_response_matrix_cent4->SetBinError(751,0.4016604);
   PbPb_normalized_response_matrix_cent4->SetBinError(752,0.1287188);
   PbPb_normalized_response_matrix_cent4->SetBinError(780,0.000914767);
   PbPb_normalized_response_matrix_cent4->SetBinError(782,0.03746176);
   PbPb_normalized_response_matrix_cent4->SetBinError(783,0.138888);
   PbPb_normalized_response_matrix_cent4->SetBinError(784,0.4346183);
   PbPb_normalized_response_matrix_cent4->SetBinError(785,0.6540129);
   PbPb_normalized_response_matrix_cent4->SetBinError(786,0.6628432);
   PbPb_normalized_response_matrix_cent4->SetBinError(787,0.5039924);
   PbPb_normalized_response_matrix_cent4->SetBinError(816,0.003406415);
   PbPb_normalized_response_matrix_cent4->SetBinError(817,0.01482582);
   PbPb_normalized_response_matrix_cent4->SetBinError(818,0.04694928);
   PbPb_normalized_response_matrix_cent4->SetBinError(819,0.2691868);
   PbPb_normalized_response_matrix_cent4->SetBinError(820,0.6642048);
   PbPb_normalized_response_matrix_cent4->SetBinError(821,0.9452167);
   PbPb_normalized_response_matrix_cent4->SetBinError(822,0.8196218);
   PbPb_normalized_response_matrix_cent4->SetBinError(853,0.03418468);
   PbPb_normalized_response_matrix_cent4->SetBinError(854,0.1162186);
   PbPb_normalized_response_matrix_cent4->SetBinError(855,0.6036827);
   PbPb_normalized_response_matrix_cent4->SetBinError(856,0.9482273);
   PbPb_normalized_response_matrix_cent4->SetBinError(857,1.169032);
   PbPb_normalized_response_matrix_cent4->SetBinError(858,0.8523589);
   PbPb_normalized_response_matrix_cent4->SetBinError(889,0.0212773);
   PbPb_normalized_response_matrix_cent4->SetBinError(890,0.1939071);
   PbPb_normalized_response_matrix_cent4->SetBinError(891,0.8666327);
   PbPb_normalized_response_matrix_cent4->SetBinError(892,1.33609);
   PbPb_normalized_response_matrix_cent4->SetBinError(893,1.259945);
   PbPb_normalized_response_matrix_cent4->SetBinError(924,0.02036586);
   PbPb_normalized_response_matrix_cent4->SetBinError(925,0.1410322);
   PbPb_normalized_response_matrix_cent4->SetBinError(926,0.341008);
   PbPb_normalized_response_matrix_cent4->SetBinError(927,1.049766);
   PbPb_normalized_response_matrix_cent4->SetBinError(928,2.199828);
   PbPb_normalized_response_matrix_cent4->SetBinError(929,0.5702624);
   PbPb_normalized_response_matrix_cent4->SetBinError(930,1.414214);
   PbPb_normalized_response_matrix_cent4->SetBinError(961,0.8379398);
   PbPb_normalized_response_matrix_cent4->SetBinError(962,1.582237);
   PbPb_normalized_response_matrix_cent4->SetBinError(963,1.401576);
   PbPb_normalized_response_matrix_cent4->SetBinError(964,1.814399);
   PbPb_normalized_response_matrix_cent4->SetBinError(996,0.1444276);
   PbPb_normalized_response_matrix_cent4->SetBinError(997,0.4006837);
   PbPb_normalized_response_matrix_cent4->SetBinError(998,1.576818);
   PbPb_normalized_response_matrix_cent4->SetBinError(999,1.491158);
   PbPb_normalized_response_matrix_cent4->SetBinError(1000,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1001,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1031,0.2368196);
   PbPb_normalized_response_matrix_cent4->SetBinError(1032,0.2948784);
   PbPb_normalized_response_matrix_cent4->SetBinError(1033,1.001517);
   PbPb_normalized_response_matrix_cent4->SetBinError(1034,1.684757);
   PbPb_normalized_response_matrix_cent4->SetBinError(1035,0.7504388);
   PbPb_normalized_response_matrix_cent4->SetBinError(1068,0.2784823);
   PbPb_normalized_response_matrix_cent4->SetBinError(1069,1.902317);
   PbPb_normalized_response_matrix_cent4->SetBinError(1070,1.581164);
   PbPb_normalized_response_matrix_cent4->SetBinError(1071,1.067732);
   PbPb_normalized_response_matrix_cent4->SetBinError(1103,0.2798768);
   PbPb_normalized_response_matrix_cent4->SetBinError(1104,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1105,1.732051);
   PbPb_normalized_response_matrix_cent4->SetBinError(1106,1.546473);
   PbPb_normalized_response_matrix_cent4->SetBinError(1107,1.414214);
   PbPb_normalized_response_matrix_cent4->SetBinError(1139,0.3770691);
   PbPb_normalized_response_matrix_cent4->SetBinError(1140,0.9999999);
   PbPb_normalized_response_matrix_cent4->SetBinError(1141,1.082504);
   PbPb_normalized_response_matrix_cent4->SetBinError(1175,0.7735393);
   PbPb_normalized_response_matrix_cent4->SetBinError(1176,1.530622);
   PbPb_normalized_response_matrix_cent4->SetBinError(1177,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1179,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1180,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1209,0.6229308);
   PbPb_normalized_response_matrix_cent4->SetBinError(1213,1.414214);
   PbPb_normalized_response_matrix_cent4->SetBinError(1214,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1247,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1248,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1249,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1250,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1284,1.414214);
   PbPb_normalized_response_matrix_cent4->SetBinError(1286,0.7071068);
   PbPb_normalized_response_matrix_cent4->SetBinError(1320,1.414214);
   PbPb_normalized_response_matrix_cent4->SetBinError(1354,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1388,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1496,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1567,0.7071068);
   PbPb_normalized_response_matrix_cent4->SetBinError(1711,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1815,1.017722e-14);
   PbPb_normalized_response_matrix_cent4->SetMinimum(1e-10);
   PbPb_normalized_response_matrix_cent4->SetMaximum(1);
   PbPb_normalized_response_matrix_cent4->SetEntries(4434204);
   PbPb_normalized_response_matrix_cent4->SetStats(0);
   PbPb_normalized_response_matrix_cent4->SetContour(20);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(0,1e-10);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(1,0.05);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(2,0.1);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(3,0.15);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(4,0.2);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(5,0.25);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(6,0.3);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(7,0.35);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(8,0.4);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(9,0.45);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(10,0.5);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(11,0.55);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(12,0.6);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(13,0.65);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(14,0.7);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(15,0.75);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(16,0.8);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(17,0.85);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(18,0.9);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(19,0.95);
   
   palette = new TPaletteAxis(329.85,40,331.5,320,PbPb_normalized_response_matrix_cent4);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.035);
palette->SetTitleOffset(1);
palette->SetTitleSize(0.035);
   palette->SetFillColor(100);
   palette->SetFillStyle(1001);
   PbPb_normalized_response_matrix_cent4->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   PbPb_normalized_response_matrix_cent4->SetLineColor(ci);
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetTitle("Gen p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetRange(2,11);
   PbPb_normalized_response_matrix_cent4->GetXaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetNoExponent();
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetNdivisions(505);
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent4->GetYaxis()->SetTitle("Reco p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent4->GetYaxis()->SetRange(3,16);
   PbPb_normalized_response_matrix_cent4->GetYaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent4->GetYaxis()->SetNdivisions(610);
   PbPb_normalized_response_matrix_cent4->GetYaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent4->GetYaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent4->GetYaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent4->GetYaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent4->GetYaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent4->GetZaxis()->SetLabelFont(42);
   PbPb_normalized_response_matrix_cent4->GetZaxis()->SetLabelSize(0.035);
   PbPb_normalized_response_matrix_cent4->GetZaxis()->SetTitleSize(0.035);
   PbPb_normalized_response_matrix_cent4->GetZaxis()->SetTitleFont(42);
   PbPb_normalized_response_matrix_cent4->Draw("textcolz");
   line = new TLine(40,40,300,300);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.8,"50-70%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
   
   pt = new TPaveText(0.4830492,0.94,0.5169508,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_1_0->Modified();
   cPbPb_NormResMat->cd();
  
// ------------>Primitives in pad: p_1_1
   p_1_1 = new TPad("p_1_1", "p_1_1",0.3759095,0,0.6766371,0.5224719);
   p_1_1->Draw();
   p_1_1->cd();
   p_1_1->Range(30,-9.411765,330,320);
   p_1_1->SetFillColor(0);
   p_1_1->SetBorderMode(0);
   p_1_1->SetBorderSize(2);
   p_1_1->SetLeftMargin(0);
   p_1_1->SetRightMargin(0);
   p_1_1->SetTopMargin(0);
   p_1_1->SetBottomMargin(0.15);
   p_1_1->SetFrameBorderMode(0);
   p_1_1->SetFrameBorderMode(0);
   
   TH2F *PbPb_normalized_response_matrix_cent1 = new TH2F("PbPb_normalized_response_matrix_cent1"," ",33,0,990,50,0,1000);
   PbPb_normalized_response_matrix_cent1->SetBinContent(106,8.941723);
   PbPb_normalized_response_matrix_cent1->SetBinContent(107,19.99223);
   PbPb_normalized_response_matrix_cent1->SetBinContent(108,5.139519);
   PbPb_normalized_response_matrix_cent1->SetBinContent(109,0.3917312);
   PbPb_normalized_response_matrix_cent1->SetBinContent(110,0.0236557);
   PbPb_normalized_response_matrix_cent1->SetBinContent(111,0.0010492);
   PbPb_normalized_response_matrix_cent1->SetBinContent(112,0.005431455);
   PbPb_normalized_response_matrix_cent1->SetBinContent(141,1.058157);
   PbPb_normalized_response_matrix_cent1->SetBinContent(142,9.824203);
   PbPb_normalized_response_matrix_cent1->SetBinContent(143,16.01531);
   PbPb_normalized_response_matrix_cent1->SetBinContent(144,3.582511);
   PbPb_normalized_response_matrix_cent1->SetBinContent(145,0.3065585);
   PbPb_normalized_response_matrix_cent1->SetBinContent(146,0.04822545);
   PbPb_normalized_response_matrix_cent1->SetBinContent(147,0.011537);
   PbPb_normalized_response_matrix_cent1->SetBinContent(148,0.001655546);
   PbPb_normalized_response_matrix_cent1->SetBinContent(149,0.005066374);
   PbPb_normalized_response_matrix_cent1->SetBinContent(177,0.1829409);
   PbPb_normalized_response_matrix_cent1->SetBinContent(178,7.708338);
   PbPb_normalized_response_matrix_cent1->SetBinContent(179,10.29424);
   PbPb_normalized_response_matrix_cent1->SetBinContent(180,1.753731);
   PbPb_normalized_response_matrix_cent1->SetBinContent(181,0.147721);
   PbPb_normalized_response_matrix_cent1->SetBinContent(182,0.03946343);
   PbPb_normalized_response_matrix_cent1->SetBinContent(183,0.02363606);
   PbPb_normalized_response_matrix_cent1->SetBinContent(184,0.001116709);
   PbPb_normalized_response_matrix_cent1->SetBinContent(211,0.0001190602);
   PbPb_normalized_response_matrix_cent1->SetBinContent(212,0.0006270466);
   PbPb_normalized_response_matrix_cent1->SetBinContent(213,1.100663);
   PbPb_normalized_response_matrix_cent1->SetBinContent(214,11.06651);
   PbPb_normalized_response_matrix_cent1->SetBinContent(215,6.812455);
   PbPb_normalized_response_matrix_cent1->SetBinContent(216,0.9287422);
   PbPb_normalized_response_matrix_cent1->SetBinContent(217,0.1158962);
   PbPb_normalized_response_matrix_cent1->SetBinContent(218,0.02937938);
   PbPb_normalized_response_matrix_cent1->SetBinContent(219,0.01511258);
   PbPb_normalized_response_matrix_cent1->SetBinContent(220,0.01542999);
   PbPb_normalized_response_matrix_cent1->SetBinContent(248,0.03449541);
   PbPb_normalized_response_matrix_cent1->SetBinContent(249,4.171084);
   PbPb_normalized_response_matrix_cent1->SetBinContent(250,11.25358);
   PbPb_normalized_response_matrix_cent1->SetBinContent(251,3.684212);
   PbPb_normalized_response_matrix_cent1->SetBinContent(252,0.4481415);
   PbPb_normalized_response_matrix_cent1->SetBinContent(253,0.07707321);
   PbPb_normalized_response_matrix_cent1->SetBinContent(254,0.02254034);
   PbPb_normalized_response_matrix_cent1->SetBinContent(283,0.001510725);
   PbPb_normalized_response_matrix_cent1->SetBinContent(284,0.4873319);
   PbPb_normalized_response_matrix_cent1->SetBinContent(285,7.852927);
   PbPb_normalized_response_matrix_cent1->SetBinContent(286,9.417085);
   PbPb_normalized_response_matrix_cent1->SetBinContent(287,1.992708);
   PbPb_normalized_response_matrix_cent1->SetBinContent(288,0.2330207);
   PbPb_normalized_response_matrix_cent1->SetBinContent(289,0.07069915);
   PbPb_normalized_response_matrix_cent1->SetBinContent(290,0.01241874);
   PbPb_normalized_response_matrix_cent1->SetBinContent(291,0.01615076);
   PbPb_normalized_response_matrix_cent1->SetBinContent(294,0.05948851);
   PbPb_normalized_response_matrix_cent1->SetBinContent(317,4.996671e-07);
   PbPb_normalized_response_matrix_cent1->SetBinContent(318,0.0001610919);
   PbPb_normalized_response_matrix_cent1->SetBinContent(319,0.006366982);
   PbPb_normalized_response_matrix_cent1->SetBinContent(320,1.835141);
   PbPb_normalized_response_matrix_cent1->SetBinContent(321,10.16186);
   PbPb_normalized_response_matrix_cent1->SetBinContent(322,6.409149);
   PbPb_normalized_response_matrix_cent1->SetBinContent(323,1.230873);
   PbPb_normalized_response_matrix_cent1->SetBinContent(324,0.1151086);
   PbPb_normalized_response_matrix_cent1->SetBinContent(325,0.02520403);
   PbPb_normalized_response_matrix_cent1->SetBinContent(326,0.05339755);
   PbPb_normalized_response_matrix_cent1->SetBinContent(327,0.06227399);
   PbPb_normalized_response_matrix_cent1->SetBinContent(354,0.0002211483);
   PbPb_normalized_response_matrix_cent1->SetBinContent(355,0.1561412);
   PbPb_normalized_response_matrix_cent1->SetBinContent(356,4.728378);
   PbPb_normalized_response_matrix_cent1->SetBinContent(357,9.969537);
   PbPb_normalized_response_matrix_cent1->SetBinContent(358,3.723318);
   PbPb_normalized_response_matrix_cent1->SetBinContent(359,0.6198943);
   PbPb_normalized_response_matrix_cent1->SetBinContent(360,0.2018121);
   PbPb_normalized_response_matrix_cent1->SetBinContent(361,0.03438203);
   PbPb_normalized_response_matrix_cent1->SetBinContent(362,0.09237672);
   PbPb_normalized_response_matrix_cent1->SetBinContent(390,0.005475468);
   PbPb_normalized_response_matrix_cent1->SetBinContent(391,0.8173896);
   PbPb_normalized_response_matrix_cent1->SetBinContent(392,8.119829);
   PbPb_normalized_response_matrix_cent1->SetBinContent(393,8.957144);
   PbPb_normalized_response_matrix_cent1->SetBinContent(394,2.039186);
   PbPb_normalized_response_matrix_cent1->SetBinContent(395,0.371281);
   PbPb_normalized_response_matrix_cent1->SetBinContent(396,0.1377021);
   PbPb_normalized_response_matrix_cent1->SetBinContent(397,0.05824628);
   PbPb_normalized_response_matrix_cent1->SetBinContent(399,0.1101278);
   PbPb_normalized_response_matrix_cent1->SetBinContent(401,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(425,8.761472e-05);
   PbPb_normalized_response_matrix_cent1->SetBinContent(426,0.0515866);
   PbPb_normalized_response_matrix_cent1->SetBinContent(427,2.579779);
   PbPb_normalized_response_matrix_cent1->SetBinContent(428,9.241961);
   PbPb_normalized_response_matrix_cent1->SetBinContent(429,5.838415);
   PbPb_normalized_response_matrix_cent1->SetBinContent(430,1.082964);
   PbPb_normalized_response_matrix_cent1->SetBinContent(431,0.2218917);
   PbPb_normalized_response_matrix_cent1->SetBinContent(432,0.1364464);
   PbPb_normalized_response_matrix_cent1->SetBinContent(433,0.2334338);
   PbPb_normalized_response_matrix_cent1->SetBinContent(460,0.0002432387);
   PbPb_normalized_response_matrix_cent1->SetBinContent(461,0.01273891);
   PbPb_normalized_response_matrix_cent1->SetBinContent(462,0.2664349);
   PbPb_normalized_response_matrix_cent1->SetBinContent(463,5.335608);
   PbPb_normalized_response_matrix_cent1->SetBinContent(464,9.991159);
   PbPb_normalized_response_matrix_cent1->SetBinContent(465,4.197893);
   PbPb_normalized_response_matrix_cent1->SetBinContent(466,0.4713641);
   PbPb_normalized_response_matrix_cent1->SetBinContent(467,0.08806625);
   PbPb_normalized_response_matrix_cent1->SetBinContent(470,0.2182416);
   PbPb_normalized_response_matrix_cent1->SetBinContent(471,0.1861381);
   PbPb_normalized_response_matrix_cent1->SetBinContent(491,1.065394e-06);
   PbPb_normalized_response_matrix_cent1->SetBinContent(496,0.000856754);
   PbPb_normalized_response_matrix_cent1->SetBinContent(497,0.04209322);
   PbPb_normalized_response_matrix_cent1->SetBinContent(498,1.035879);
   PbPb_normalized_response_matrix_cent1->SetBinContent(499,7.461871);
   PbPb_normalized_response_matrix_cent1->SetBinContent(500,8.141318);
   PbPb_normalized_response_matrix_cent1->SetBinContent(501,2.492834);
   PbPb_normalized_response_matrix_cent1->SetBinContent(502,0.235763);
   PbPb_normalized_response_matrix_cent1->SetBinContent(503,0.04284786);
   PbPb_normalized_response_matrix_cent1->SetBinContent(504,0.2116931);
   PbPb_normalized_response_matrix_cent1->SetBinContent(505,0.1597377);
   PbPb_normalized_response_matrix_cent1->SetBinContent(531,0.000152948);
   PbPb_normalized_response_matrix_cent1->SetBinContent(533,0.0903139);
   PbPb_normalized_response_matrix_cent1->SetBinContent(534,3.097993);
   PbPb_normalized_response_matrix_cent1->SetBinContent(535,9.04672);
   PbPb_normalized_response_matrix_cent1->SetBinContent(536,5.946749);
   PbPb_normalized_response_matrix_cent1->SetBinContent(537,1.780841);
   PbPb_normalized_response_matrix_cent1->SetBinContent(538,0.4471333);
   PbPb_normalized_response_matrix_cent1->SetBinContent(568,0.01889689);
   PbPb_normalized_response_matrix_cent1->SetBinContent(569,0.6501638);
   PbPb_normalized_response_matrix_cent1->SetBinContent(570,5.409533);
   PbPb_normalized_response_matrix_cent1->SetBinContent(571,9.268353);
   PbPb_normalized_response_matrix_cent1->SetBinContent(572,4.233463);
   PbPb_normalized_response_matrix_cent1->SetBinContent(573,1.2285);
   PbPb_normalized_response_matrix_cent1->SetBinContent(574,0.3801329);
   PbPb_normalized_response_matrix_cent1->SetBinContent(577,1.186277);
   PbPb_normalized_response_matrix_cent1->SetBinContent(603,0.001241033);
   PbPb_normalized_response_matrix_cent1->SetBinContent(604,0.07167319);
   PbPb_normalized_response_matrix_cent1->SetBinContent(605,1.252528);
   PbPb_normalized_response_matrix_cent1->SetBinContent(606,7.268239);
   PbPb_normalized_response_matrix_cent1->SetBinContent(607,7.352742);
   PbPb_normalized_response_matrix_cent1->SetBinContent(608,2.46653);
   PbPb_normalized_response_matrix_cent1->SetBinContent(609,0.2309273);
   PbPb_normalized_response_matrix_cent1->SetBinContent(640,0.1923437);
   PbPb_normalized_response_matrix_cent1->SetBinContent(641,2.977826);
   PbPb_normalized_response_matrix_cent1->SetBinContent(642,8.663754);
   PbPb_normalized_response_matrix_cent1->SetBinContent(643,5.371131);
   PbPb_normalized_response_matrix_cent1->SetBinContent(644,1.121349);
   PbPb_normalized_response_matrix_cent1->SetBinContent(645,0.1363859);
   PbPb_normalized_response_matrix_cent1->SetBinContent(675,0.01591952);
   PbPb_normalized_response_matrix_cent1->SetBinContent(676,0.9587818);
   PbPb_normalized_response_matrix_cent1->SetBinContent(677,5.081695);
   PbPb_normalized_response_matrix_cent1->SetBinContent(678,6.878314);
   PbPb_normalized_response_matrix_cent1->SetBinContent(679,4.153565);
   PbPb_normalized_response_matrix_cent1->SetBinContent(680,0.4073456);
   PbPb_normalized_response_matrix_cent1->SetBinContent(681,0.4238762);
   PbPb_normalized_response_matrix_cent1->SetBinContent(710,0.03126031);
   PbPb_normalized_response_matrix_cent1->SetBinContent(711,0.1523294);
   PbPb_normalized_response_matrix_cent1->SetBinContent(712,1.767841);
   PbPb_normalized_response_matrix_cent1->SetBinContent(713,8.877049);
   PbPb_normalized_response_matrix_cent1->SetBinContent(714,6.6728);
   PbPb_normalized_response_matrix_cent1->SetBinContent(715,2.336554);
   PbPb_normalized_response_matrix_cent1->SetBinContent(716,1.441678);
   PbPb_normalized_response_matrix_cent1->SetBinContent(745,0.003375242);
   PbPb_normalized_response_matrix_cent1->SetBinContent(747,0.3141131);
   PbPb_normalized_response_matrix_cent1->SetBinContent(748,3.428535);
   PbPb_normalized_response_matrix_cent1->SetBinContent(749,7.268624);
   PbPb_normalized_response_matrix_cent1->SetBinContent(750,3.340481);
   PbPb_normalized_response_matrix_cent1->SetBinContent(751,0.6812952);
   PbPb_normalized_response_matrix_cent1->SetBinContent(752,0.3003822);
   PbPb_normalized_response_matrix_cent1->SetBinContent(782,0.1323784);
   PbPb_normalized_response_matrix_cent1->SetBinContent(783,0.8727922);
   PbPb_normalized_response_matrix_cent1->SetBinContent(784,6.414454);
   PbPb_normalized_response_matrix_cent1->SetBinContent(785,7.936065);
   PbPb_normalized_response_matrix_cent1->SetBinContent(786,5.417144);
   PbPb_normalized_response_matrix_cent1->SetBinContent(787,0.2184822);
   PbPb_normalized_response_matrix_cent1->SetBinContent(818,0.05384891);
   PbPb_normalized_response_matrix_cent1->SetBinContent(819,2.72897);
   PbPb_normalized_response_matrix_cent1->SetBinContent(820,8.315228);
   PbPb_normalized_response_matrix_cent1->SetBinContent(821,4.856995);
   PbPb_normalized_response_matrix_cent1->SetBinContent(822,3.0512);
   PbPb_normalized_response_matrix_cent1->SetBinContent(854,0.5027516);
   PbPb_normalized_response_matrix_cent1->SetBinContent(855,4.787413);
   PbPb_normalized_response_matrix_cent1->SetBinContent(856,7.465845);
   PbPb_normalized_response_matrix_cent1->SetBinContent(857,3.455669);
   PbPb_normalized_response_matrix_cent1->SetBinContent(858,1.496529);
   PbPb_normalized_response_matrix_cent1->SetBinContent(888,0.09988549);
   PbPb_normalized_response_matrix_cent1->SetBinContent(889,0.1451159);
   PbPb_normalized_response_matrix_cent1->SetBinContent(890,0.700712);
   PbPb_normalized_response_matrix_cent1->SetBinContent(891,3.962588);
   PbPb_normalized_response_matrix_cent1->SetBinContent(892,4.687427);
   PbPb_normalized_response_matrix_cent1->SetBinContent(893,2);
   PbPb_normalized_response_matrix_cent1->SetBinContent(925,0.6618376);
   PbPb_normalized_response_matrix_cent1->SetBinContent(926,2.718835);
   PbPb_normalized_response_matrix_cent1->SetBinContent(927,4.5);
   PbPb_normalized_response_matrix_cent1->SetBinContent(928,2.512212);
   PbPb_normalized_response_matrix_cent1->SetBinContent(929,3);
   PbPb_normalized_response_matrix_cent1->SetBinContent(961,1.511593);
   PbPb_normalized_response_matrix_cent1->SetBinContent(962,4.351239);
   PbPb_normalized_response_matrix_cent1->SetBinContent(963,3.503471);
   PbPb_normalized_response_matrix_cent1->SetBinContent(964,2);
   PbPb_normalized_response_matrix_cent1->SetBinContent(996,0.3340128);
   PbPb_normalized_response_matrix_cent1->SetBinContent(997,1.295745);
   PbPb_normalized_response_matrix_cent1->SetBinContent(998,2.487788);
   PbPb_normalized_response_matrix_cent1->SetBinContent(999,3);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1032,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1036,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1037,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1067,0.9535789);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1069,2);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1070,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1104,2);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1106,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1141,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1174,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1176,2);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1212,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1283,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(106,2.475169);
   PbPb_normalized_response_matrix_cent1->SetBinError(107,1.047886);
   PbPb_normalized_response_matrix_cent1->SetBinError(108,0.2132503);
   PbPb_normalized_response_matrix_cent1->SetBinError(109,0.04007907);
   PbPb_normalized_response_matrix_cent1->SetBinError(110,0.006290377);
   PbPb_normalized_response_matrix_cent1->SetBinError(111,0.000784395);
   PbPb_normalized_response_matrix_cent1->SetBinError(112,0.003639715);
   PbPb_normalized_response_matrix_cent1->SetBinError(141,0.6341936);
   PbPb_normalized_response_matrix_cent1->SetBinError(142,0.8550924);
   PbPb_normalized_response_matrix_cent1->SetBinError(143,0.3666681);
   PbPb_normalized_response_matrix_cent1->SetBinError(144,0.1407601);
   PbPb_normalized_response_matrix_cent1->SetBinError(145,0.08614747);
   PbPb_normalized_response_matrix_cent1->SetBinError(146,0.01593268);
   PbPb_normalized_response_matrix_cent1->SetBinError(147,0.005393808);
   PbPb_normalized_response_matrix_cent1->SetBinError(148,0.001655546);
   PbPb_normalized_response_matrix_cent1->SetBinError(149,0.005066374);
   PbPb_normalized_response_matrix_cent1->SetBinError(177,0.04225331);
   PbPb_normalized_response_matrix_cent1->SetBinError(178,0.1898415);
   PbPb_normalized_response_matrix_cent1->SetBinError(179,0.2627186);
   PbPb_normalized_response_matrix_cent1->SetBinError(180,0.09726023);
   PbPb_normalized_response_matrix_cent1->SetBinError(181,0.02610098);
   PbPb_normalized_response_matrix_cent1->SetBinError(182,0.009570943);
   PbPb_normalized_response_matrix_cent1->SetBinError(183,0.0115207);
   PbPb_normalized_response_matrix_cent1->SetBinError(184,0.001116709);
   PbPb_normalized_response_matrix_cent1->SetBinError(211,8.513278e-05);
   PbPb_normalized_response_matrix_cent1->SetBinError(212,0.0004207484);
   PbPb_normalized_response_matrix_cent1->SetBinError(213,0.07110938);
   PbPb_normalized_response_matrix_cent1->SetBinError(214,0.2577434);
   PbPb_normalized_response_matrix_cent1->SetBinError(215,0.2349844);
   PbPb_normalized_response_matrix_cent1->SetBinError(216,0.07691714);
   PbPb_normalized_response_matrix_cent1->SetBinError(217,0.0244934);
   PbPb_normalized_response_matrix_cent1->SetBinError(218,0.009905448);
   PbPb_normalized_response_matrix_cent1->SetBinError(219,0.00972999);
   PbPb_normalized_response_matrix_cent1->SetBinError(220,0.01542999);
   PbPb_normalized_response_matrix_cent1->SetBinError(248,0.006676689);
   PbPb_normalized_response_matrix_cent1->SetBinError(249,0.1827048);
   PbPb_normalized_response_matrix_cent1->SetBinError(250,0.2597252);
   PbPb_normalized_response_matrix_cent1->SetBinError(251,0.1361461);
   PbPb_normalized_response_matrix_cent1->SetBinError(252,0.05066656);
   PbPb_normalized_response_matrix_cent1->SetBinError(253,0.01838176);
   PbPb_normalized_response_matrix_cent1->SetBinError(254,0.01873185);
   PbPb_normalized_response_matrix_cent1->SetBinError(283,0.00149298);
   PbPb_normalized_response_matrix_cent1->SetBinError(284,0.04894923);
   PbPb_normalized_response_matrix_cent1->SetBinError(285,0.2373122);
   PbPb_normalized_response_matrix_cent1->SetBinError(286,0.2503134);
   PbPb_normalized_response_matrix_cent1->SetBinError(287,0.1127416);
   PbPb_normalized_response_matrix_cent1->SetBinError(288,0.03246316);
   PbPb_normalized_response_matrix_cent1->SetBinError(289,0.0235112);
   PbPb_normalized_response_matrix_cent1->SetBinError(290,0.008849566);
   PbPb_normalized_response_matrix_cent1->SetBinError(291,0.01615075);
   PbPb_normalized_response_matrix_cent1->SetBinError(294,0.05948851);
   PbPb_normalized_response_matrix_cent1->SetBinError(317,4.996671e-07);
   PbPb_normalized_response_matrix_cent1->SetBinError(318,0.0001610919);
   PbPb_normalized_response_matrix_cent1->SetBinError(319,0.002369542);
   PbPb_normalized_response_matrix_cent1->SetBinError(320,0.1036642);
   PbPb_normalized_response_matrix_cent1->SetBinError(321,0.288825);
   PbPb_normalized_response_matrix_cent1->SetBinError(322,0.2293208);
   PbPb_normalized_response_matrix_cent1->SetBinError(323,0.1306034);
   PbPb_normalized_response_matrix_cent1->SetBinError(324,0.02924928);
   PbPb_normalized_response_matrix_cent1->SetBinError(325,0.01410802);
   PbPb_normalized_response_matrix_cent1->SetBinError(326,0.028188);
   PbPb_normalized_response_matrix_cent1->SetBinError(327,0.06227399);
   PbPb_normalized_response_matrix_cent1->SetBinError(354,0.0001134621);
   PbPb_normalized_response_matrix_cent1->SetBinError(355,0.02562405);
   PbPb_normalized_response_matrix_cent1->SetBinError(356,0.1565352);
   PbPb_normalized_response_matrix_cent1->SetBinError(357,0.2505203);
   PbPb_normalized_response_matrix_cent1->SetBinError(358,0.1664388);
   PbPb_normalized_response_matrix_cent1->SetBinError(359,0.0802041);
   PbPb_normalized_response_matrix_cent1->SetBinError(360,0.05886801);
   PbPb_normalized_response_matrix_cent1->SetBinError(361,0.03438203);
   PbPb_normalized_response_matrix_cent1->SetBinError(362,0.07549094);
   PbPb_normalized_response_matrix_cent1->SetBinError(390,0.003553652);
   PbPb_normalized_response_matrix_cent1->SetBinError(391,0.05752342);
   PbPb_normalized_response_matrix_cent1->SetBinError(392,0.3617292);
   PbPb_normalized_response_matrix_cent1->SetBinError(393,0.3298687);
   PbPb_normalized_response_matrix_cent1->SetBinError(394,0.1328783);
   PbPb_normalized_response_matrix_cent1->SetBinError(395,0.09396688);
   PbPb_normalized_response_matrix_cent1->SetBinError(396,0.07183436);
   PbPb_normalized_response_matrix_cent1->SetBinError(397,0.04325584);
   PbPb_normalized_response_matrix_cent1->SetBinError(399,0.1101278);
   PbPb_normalized_response_matrix_cent1->SetBinError(401,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(425,8.761471e-05);
   PbPb_normalized_response_matrix_cent1->SetBinError(426,0.008742882);
   PbPb_normalized_response_matrix_cent1->SetBinError(427,0.269919);
   PbPb_normalized_response_matrix_cent1->SetBinError(428,0.2991857);
   PbPb_normalized_response_matrix_cent1->SetBinError(429,0.2468495);
   PbPb_normalized_response_matrix_cent1->SetBinError(430,0.1460479);
   PbPb_normalized_response_matrix_cent1->SetBinError(431,0.08512921);
   PbPb_normalized_response_matrix_cent1->SetBinError(432,0.0973657);
   PbPb_normalized_response_matrix_cent1->SetBinError(433,0.1672788);
   PbPb_normalized_response_matrix_cent1->SetBinError(460,0.0001915111);
   PbPb_normalized_response_matrix_cent1->SetBinError(461,0.0103684);
   PbPb_normalized_response_matrix_cent1->SetBinError(462,0.02979548);
   PbPb_normalized_response_matrix_cent1->SetBinError(463,0.2232805);
   PbPb_normalized_response_matrix_cent1->SetBinError(464,0.4086372);
   PbPb_normalized_response_matrix_cent1->SetBinError(465,0.2565931);
   PbPb_normalized_response_matrix_cent1->SetBinError(466,0.1006283);
   PbPb_normalized_response_matrix_cent1->SetBinError(467,0.0625401);
   PbPb_normalized_response_matrix_cent1->SetBinError(470,0.2182416);
   PbPb_normalized_response_matrix_cent1->SetBinError(471,0.1861381);
   PbPb_normalized_response_matrix_cent1->SetBinError(491,1.065394e-06);
   PbPb_normalized_response_matrix_cent1->SetBinError(496,0.0004408912);
   PbPb_normalized_response_matrix_cent1->SetBinError(497,0.01270754);
   PbPb_normalized_response_matrix_cent1->SetBinError(498,0.0716018);
   PbPb_normalized_response_matrix_cent1->SetBinError(499,0.2679427);
   PbPb_normalized_response_matrix_cent1->SetBinError(500,0.3569784);
   PbPb_normalized_response_matrix_cent1->SetBinError(501,0.2560524);
   PbPb_normalized_response_matrix_cent1->SetBinError(502,0.09178536);
   PbPb_normalized_response_matrix_cent1->SetBinError(503,0.04284786);
   PbPb_normalized_response_matrix_cent1->SetBinError(504,0.1656739);
   PbPb_normalized_response_matrix_cent1->SetBinError(505,0.1597377);
   PbPb_normalized_response_matrix_cent1->SetBinError(531,0.000152948);
   PbPb_normalized_response_matrix_cent1->SetBinError(533,0.0217112);
   PbPb_normalized_response_matrix_cent1->SetBinError(534,0.1964806);
   PbPb_normalized_response_matrix_cent1->SetBinError(535,0.3781467);
   PbPb_normalized_response_matrix_cent1->SetBinError(536,0.4092313);
   PbPb_normalized_response_matrix_cent1->SetBinError(537,0.3124762);
   PbPb_normalized_response_matrix_cent1->SetBinError(538,0.2490985);
   PbPb_normalized_response_matrix_cent1->SetBinError(568,0.008855941);
   PbPb_normalized_response_matrix_cent1->SetBinError(569,0.145858);
   PbPb_normalized_response_matrix_cent1->SetBinError(570,0.3006809);
   PbPb_normalized_response_matrix_cent1->SetBinError(571,0.5435471);
   PbPb_normalized_response_matrix_cent1->SetBinError(572,0.5546364);
   PbPb_normalized_response_matrix_cent1->SetBinError(573,0.3014329);
   PbPb_normalized_response_matrix_cent1->SetBinError(574,0.2690497);
   PbPb_normalized_response_matrix_cent1->SetBinError(577,1.017202);
   PbPb_normalized_response_matrix_cent1->SetBinError(603,0.001241033);
   PbPb_normalized_response_matrix_cent1->SetBinError(604,0.03315852);
   PbPb_normalized_response_matrix_cent1->SetBinError(605,0.1361064);
   PbPb_normalized_response_matrix_cent1->SetBinError(606,0.4974304);
   PbPb_normalized_response_matrix_cent1->SetBinError(607,0.6604099);
   PbPb_normalized_response_matrix_cent1->SetBinError(608,0.4813556);
   PbPb_normalized_response_matrix_cent1->SetBinError(609,0.1424919);
   PbPb_normalized_response_matrix_cent1->SetBinError(640,0.0466862);
   PbPb_normalized_response_matrix_cent1->SetBinError(641,0.3181737);
   PbPb_normalized_response_matrix_cent1->SetBinError(642,0.759668);
   PbPb_normalized_response_matrix_cent1->SetBinError(643,0.7227989);
   PbPb_normalized_response_matrix_cent1->SetBinError(644,0.4390386);
   PbPb_normalized_response_matrix_cent1->SetBinError(645,0.1363859);
   PbPb_normalized_response_matrix_cent1->SetBinError(675,0.01212543);
   PbPb_normalized_response_matrix_cent1->SetBinError(676,0.1618932);
   PbPb_normalized_response_matrix_cent1->SetBinError(677,0.5649024);
   PbPb_normalized_response_matrix_cent1->SetBinError(678,0.7990917);
   PbPb_normalized_response_matrix_cent1->SetBinError(679,0.7999629);
   PbPb_normalized_response_matrix_cent1->SetBinError(680,0.2369832);
   PbPb_normalized_response_matrix_cent1->SetBinError(681,0.3060185);
   PbPb_normalized_response_matrix_cent1->SetBinError(710,0.02218975);
   PbPb_normalized_response_matrix_cent1->SetBinError(711,0.07872023);
   PbPb_normalized_response_matrix_cent1->SetBinError(712,0.3580263);
   PbPb_normalized_response_matrix_cent1->SetBinError(713,1.128483);
   PbPb_normalized_response_matrix_cent1->SetBinError(714,1.162842);
   PbPb_normalized_response_matrix_cent1->SetBinError(715,0.7498439);
   PbPb_normalized_response_matrix_cent1->SetBinError(716,1.093197);
   PbPb_normalized_response_matrix_cent1->SetBinError(745,0.003375242);
   PbPb_normalized_response_matrix_cent1->SetBinError(747,0.1534145);
   PbPb_normalized_response_matrix_cent1->SetBinError(748,0.6377277);
   PbPb_normalized_response_matrix_cent1->SetBinError(749,1.025552);
   PbPb_normalized_response_matrix_cent1->SetBinError(750,0.9286136);
   PbPb_normalized_response_matrix_cent1->SetBinError(751,0.4210745);
   PbPb_normalized_response_matrix_cent1->SetBinError(752,0.3003822);
   PbPb_normalized_response_matrix_cent1->SetBinError(782,0.1323784);
   PbPb_normalized_response_matrix_cent1->SetBinError(783,0.2838398);
   PbPb_normalized_response_matrix_cent1->SetBinError(784,0.9676002);
   PbPb_normalized_response_matrix_cent1->SetBinError(785,1.851757);
   PbPb_normalized_response_matrix_cent1->SetBinError(786,2.120783);
   PbPb_normalized_response_matrix_cent1->SetBinError(787,0.2184822);
   PbPb_normalized_response_matrix_cent1->SetBinError(818,0.05384891);
   PbPb_normalized_response_matrix_cent1->SetBinError(819,0.6842841);
   PbPb_normalized_response_matrix_cent1->SetBinError(820,2.026516);
   PbPb_normalized_response_matrix_cent1->SetBinError(821,1.927523);
   PbPb_normalized_response_matrix_cent1->SetBinError(822,1.51524);
   PbPb_normalized_response_matrix_cent1->SetBinError(854,0.2132872);
   PbPb_normalized_response_matrix_cent1->SetBinError(855,1.312023);
   PbPb_normalized_response_matrix_cent1->SetBinError(856,1.92908);
   PbPb_normalized_response_matrix_cent1->SetBinError(857,1.762596);
   PbPb_normalized_response_matrix_cent1->SetBinError(858,1.116486);
   PbPb_normalized_response_matrix_cent1->SetBinError(888,0.09988549);
   PbPb_normalized_response_matrix_cent1->SetBinError(889,0.1451159);
   PbPb_normalized_response_matrix_cent1->SetBinError(890,0.3666083);
   PbPb_normalized_response_matrix_cent1->SetBinError(891,1.470897);
   PbPb_normalized_response_matrix_cent1->SetBinError(892,1.876402);
   PbPb_normalized_response_matrix_cent1->SetBinError(893,1.414214);
   PbPb_normalized_response_matrix_cent1->SetBinError(925,0.509313);
   PbPb_normalized_response_matrix_cent1->SetBinError(926,1.322407);
   PbPb_normalized_response_matrix_cent1->SetBinError(927,2.061553);
   PbPb_normalized_response_matrix_cent1->SetBinError(928,1.504115);
   PbPb_normalized_response_matrix_cent1->SetBinError(929,1.732051);
   PbPb_normalized_response_matrix_cent1->SetBinError(961,0.7673192);
   PbPb_normalized_response_matrix_cent1->SetBinError(962,1.901786);
   PbPb_normalized_response_matrix_cent1->SetBinError(963,1.803741);
   PbPb_normalized_response_matrix_cent1->SetBinError(964,1.228283);
   PbPb_normalized_response_matrix_cent1->SetBinError(996,0.3340128);
   PbPb_normalized_response_matrix_cent1->SetBinError(997,1.042816);
   PbPb_normalized_response_matrix_cent1->SetBinError(998,1.495974);
   PbPb_normalized_response_matrix_cent1->SetBinError(999,1.732051);
   PbPb_normalized_response_matrix_cent1->SetBinError(1032,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(1036,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(1037,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(1067,0.678014);
   PbPb_normalized_response_matrix_cent1->SetBinError(1069,1.414214);
   PbPb_normalized_response_matrix_cent1->SetBinError(1070,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(1104,1.414214);
   PbPb_normalized_response_matrix_cent1->SetBinError(1106,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(1141,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(1174,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(1176,1.414214);
   PbPb_normalized_response_matrix_cent1->SetBinError(1212,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(1283,1);
   PbPb_normalized_response_matrix_cent1->SetMinimum(1e-10);
   PbPb_normalized_response_matrix_cent1->SetMaximum(1);
   PbPb_normalized_response_matrix_cent1->SetEntries(3727944);
   PbPb_normalized_response_matrix_cent1->SetStats(0);
   PbPb_normalized_response_matrix_cent1->SetContour(20);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(0,1e-10);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(1,0.05);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(2,0.1);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(3,0.15);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(4,0.2);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(5,0.25);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(6,0.3);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(7,0.35);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(8,0.4);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(9,0.45);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(10,0.5);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(11,0.55);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(12,0.6);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(13,0.65);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(14,0.7);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(15,0.75);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(16,0.8);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(17,0.85);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(18,0.9);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(19,0.95);
   
   palette = new TPaletteAxis(329.85,40,331.5,320,PbPb_normalized_response_matrix_cent1);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.035);
palette->SetTitleOffset(1);
palette->SetTitleSize(0.035);
   palette->SetFillColor(100);
   palette->SetFillStyle(1001);
   PbPb_normalized_response_matrix_cent1->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   PbPb_normalized_response_matrix_cent1->SetLineColor(ci);
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetTitle("Gen p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetRange(2,11);
   PbPb_normalized_response_matrix_cent1->GetXaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetNoExponent();
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetNdivisions(505);
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent1->GetYaxis()->SetTitle("Reco p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent1->GetYaxis()->SetRange(3,16);
   PbPb_normalized_response_matrix_cent1->GetYaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent1->GetYaxis()->SetNdivisions(610);
   PbPb_normalized_response_matrix_cent1->GetYaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent1->GetYaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent1->GetYaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent1->GetYaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent1->GetYaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent1->GetZaxis()->SetLabelFont(42);
   PbPb_normalized_response_matrix_cent1->GetZaxis()->SetLabelSize(0.035);
   PbPb_normalized_response_matrix_cent1->GetZaxis()->SetTitleSize(0.035);
   PbPb_normalized_response_matrix_cent1->GetZaxis()->SetTitleFont(42);
   PbPb_normalized_response_matrix_cent1->Draw("textcolz");
   line = new TLine(40,40,300,300);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.8," 5-10%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
   
   pt = new TPaveText(0.4830492,0.94,0.5169508,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_1_1->Modified();
   cPbPb_NormResMat->cd();
  
// ------------>Primitives in pad: p_2_0
   p_2_0 = new TPad("p_2_0", "p_2_0",0.676637,0.5224719,1,1);
   p_2_0->Draw();
   p_2_0->cd();
   p_2_0->Range(30,40,352.5806,341.0753);
   p_2_0->SetFillColor(0);
   p_2_0->SetBorderMode(0);
   p_2_0->SetBorderSize(2);
   p_2_0->SetLeftMargin(0);
   p_2_0->SetRightMargin(0.07);
   p_2_0->SetTopMargin(0.07);
   p_2_0->SetBottomMargin(0);
   p_2_0->SetFrameBorderMode(0);
   p_2_0->SetFrameBorderMode(0);
   
   TH2F *PbPb_normalized_response_matrix_cent3 = new TH2F("PbPb_normalized_response_matrix_cent3"," ",33,0,990,50,0,1000);
   PbPb_normalized_response_matrix_cent3->SetBinContent(106,9.65109);
   PbPb_normalized_response_matrix_cent3->SetBinContent(107,23.4682);
   PbPb_normalized_response_matrix_cent3->SetBinContent(108,4.614949);
   PbPb_normalized_response_matrix_cent3->SetBinContent(109,0.2418637);
   PbPb_normalized_response_matrix_cent3->SetBinContent(110,0.01008316);
   PbPb_normalized_response_matrix_cent3->SetBinContent(111,0.001535626);
   PbPb_normalized_response_matrix_cent3->SetBinContent(113,0.000941753);
   PbPb_normalized_response_matrix_cent3->SetBinContent(141,0.3471442);
   PbPb_normalized_response_matrix_cent3->SetBinContent(142,6.410168);
   PbPb_normalized_response_matrix_cent3->SetBinContent(143,15.98364);
   PbPb_normalized_response_matrix_cent3->SetBinContent(144,2.776383);
   PbPb_normalized_response_matrix_cent3->SetBinContent(145,0.1955458);
   PbPb_normalized_response_matrix_cent3->SetBinContent(146,0.01587277);
   PbPb_normalized_response_matrix_cent3->SetBinContent(147,0.009024033);
   PbPb_normalized_response_matrix_cent3->SetBinContent(149,0.0009777403);
   PbPb_normalized_response_matrix_cent3->SetBinContent(176,0.001099226);
   PbPb_normalized_response_matrix_cent3->SetBinContent(177,0.120181);
   PbPb_normalized_response_matrix_cent3->SetBinContent(178,8.400453);
   PbPb_normalized_response_matrix_cent3->SetBinContent(179,10.3941);
   PbPb_normalized_response_matrix_cent3->SetBinContent(180,1.305393);
   PbPb_normalized_response_matrix_cent3->SetBinContent(181,0.09477026);
   PbPb_normalized_response_matrix_cent3->SetBinContent(182,0.02886396);
   PbPb_normalized_response_matrix_cent3->SetBinContent(183,0.00518524);
   PbPb_normalized_response_matrix_cent3->SetBinContent(184,0.005117431);
   PbPb_normalized_response_matrix_cent3->SetBinContent(185,0.0005719429);
   PbPb_normalized_response_matrix_cent3->SetBinContent(211,0.0006668898);
   PbPb_normalized_response_matrix_cent3->SetBinContent(212,0.001439179);
   PbPb_normalized_response_matrix_cent3->SetBinContent(213,0.9780482);
   PbPb_normalized_response_matrix_cent3->SetBinContent(214,12.03672);
   PbPb_normalized_response_matrix_cent3->SetBinContent(215,6.125412);
   PbPb_normalized_response_matrix_cent3->SetBinContent(216,0.6866336);
   PbPb_normalized_response_matrix_cent3->SetBinContent(217,0.07248695);
   PbPb_normalized_response_matrix_cent3->SetBinContent(218,0.02518767);
   PbPb_normalized_response_matrix_cent3->SetBinContent(219,0.01529154);
   PbPb_normalized_response_matrix_cent3->SetBinContent(220,0.01125197);
   PbPb_normalized_response_matrix_cent3->SetBinContent(223,0.01761252);
   PbPb_normalized_response_matrix_cent3->SetBinContent(247,7.522138e-06);
   PbPb_normalized_response_matrix_cent3->SetBinContent(248,0.02261339);
   PbPb_normalized_response_matrix_cent3->SetBinContent(249,4.185905);
   PbPb_normalized_response_matrix_cent3->SetBinContent(250,11.94779);
   PbPb_normalized_response_matrix_cent3->SetBinContent(251,3.213193);
   PbPb_normalized_response_matrix_cent3->SetBinContent(252,0.2831225);
   PbPb_normalized_response_matrix_cent3->SetBinContent(253,0.0852098);
   PbPb_normalized_response_matrix_cent3->SetBinContent(254,0.02573725);
   PbPb_normalized_response_matrix_cent3->SetBinContent(255,0.01011446);
   PbPb_normalized_response_matrix_cent3->SetBinContent(283,0.0002738693);
   PbPb_normalized_response_matrix_cent3->SetBinContent(284,0.3544674);
   PbPb_normalized_response_matrix_cent3->SetBinContent(285,8.476323);
   PbPb_normalized_response_matrix_cent3->SetBinContent(286,9.426679);
   PbPb_normalized_response_matrix_cent3->SetBinContent(287,1.733653);
   PbPb_normalized_response_matrix_cent3->SetBinContent(288,0.181895);
   PbPb_normalized_response_matrix_cent3->SetBinContent(289,0.03330186);
   PbPb_normalized_response_matrix_cent3->SetBinContent(290,0.02511411);
   PbPb_normalized_response_matrix_cent3->SetBinContent(291,0.001673818);
   PbPb_normalized_response_matrix_cent3->SetBinContent(292,0.008603094);
   PbPb_normalized_response_matrix_cent3->SetBinContent(298,0.1148726);
   PbPb_normalized_response_matrix_cent3->SetBinContent(318,2.238735e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(319,0.01015686);
   PbPb_normalized_response_matrix_cent3->SetBinContent(320,1.806273);
   PbPb_normalized_response_matrix_cent3->SetBinContent(321,10.77925);
   PbPb_normalized_response_matrix_cent3->SetBinContent(322,6.130996);
   PbPb_normalized_response_matrix_cent3->SetBinContent(323,1.146282);
   PbPb_normalized_response_matrix_cent3->SetBinContent(324,0.1070158);
   PbPb_normalized_response_matrix_cent3->SetBinContent(325,0.02704674);
   PbPb_normalized_response_matrix_cent3->SetBinContent(326,0.04293991);
   PbPb_normalized_response_matrix_cent3->SetBinContent(327,0.02178358);
   PbPb_normalized_response_matrix_cent3->SetBinContent(328,0.006341097);
   PbPb_normalized_response_matrix_cent3->SetBinContent(354,0.0002646875);
   PbPb_normalized_response_matrix_cent3->SetBinContent(355,0.1302819);
   PbPb_normalized_response_matrix_cent3->SetBinContent(356,4.895087);
   PbPb_normalized_response_matrix_cent3->SetBinContent(357,10.61659);
   PbPb_normalized_response_matrix_cent3->SetBinContent(358,3.641616);
   PbPb_normalized_response_matrix_cent3->SetBinContent(359,0.5022355);
   PbPb_normalized_response_matrix_cent3->SetBinContent(360,0.06806589);
   PbPb_normalized_response_matrix_cent3->SetBinContent(361,0.02966732);
   PbPb_normalized_response_matrix_cent3->SetBinContent(362,0.01239842);
   PbPb_normalized_response_matrix_cent3->SetBinContent(363,0.007498852);
   PbPb_normalized_response_matrix_cent3->SetBinContent(389,0.0001058633);
   PbPb_normalized_response_matrix_cent3->SetBinContent(390,0.002446692);
   PbPb_normalized_response_matrix_cent3->SetBinContent(391,0.8135459);
   PbPb_normalized_response_matrix_cent3->SetBinContent(392,8.148315);
   PbPb_normalized_response_matrix_cent3->SetBinContent(393,8.347715);
   PbPb_normalized_response_matrix_cent3->SetBinContent(394,1.918765);
   PbPb_normalized_response_matrix_cent3->SetBinContent(395,0.1782005);
   PbPb_normalized_response_matrix_cent3->SetBinContent(396,0.04773815);
   PbPb_normalized_response_matrix_cent3->SetBinContent(397,0.008774169);
   PbPb_normalized_response_matrix_cent3->SetBinContent(398,0.04389418);
   PbPb_normalized_response_matrix_cent3->SetBinContent(400,0.03342659);
   PbPb_normalized_response_matrix_cent3->SetBinContent(402,0.1365753);
   PbPb_normalized_response_matrix_cent3->SetBinContent(424,1.195982e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(425,0.0002860845);
   PbPb_normalized_response_matrix_cent3->SetBinContent(426,0.06843387);
   PbPb_normalized_response_matrix_cent3->SetBinContent(427,2.606266);
   PbPb_normalized_response_matrix_cent3->SetBinContent(428,9.732927);
   PbPb_normalized_response_matrix_cent3->SetBinContent(429,6.040088);
   PbPb_normalized_response_matrix_cent3->SetBinContent(430,1.0332);
   PbPb_normalized_response_matrix_cent3->SetBinContent(431,0.1494402);
   PbPb_normalized_response_matrix_cent3->SetBinContent(432,0.05914899);
   PbPb_normalized_response_matrix_cent3->SetBinContent(433,0.08974101);
   PbPb_normalized_response_matrix_cent3->SetBinContent(434,0.04686325);
   PbPb_normalized_response_matrix_cent3->SetBinContent(459,1.337276e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(460,8.344951e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(461,0.004032072);
   PbPb_normalized_response_matrix_cent3->SetBinContent(462,0.3283001);
   PbPb_normalized_response_matrix_cent3->SetBinContent(463,5.394996);
   PbPb_normalized_response_matrix_cent3->SetBinContent(464,9.66578);
   PbPb_normalized_response_matrix_cent3->SetBinContent(465,3.774092);
   PbPb_normalized_response_matrix_cent3->SetBinContent(466,0.4236979);
   PbPb_normalized_response_matrix_cent3->SetBinContent(467,0.08527733);
   PbPb_normalized_response_matrix_cent3->SetBinContent(468,0.03815345);
   PbPb_normalized_response_matrix_cent3->SetBinContent(469,0.04780165);
   PbPb_normalized_response_matrix_cent3->SetBinContent(470,0.04626654);
   PbPb_normalized_response_matrix_cent3->SetBinContent(495,2.799346e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(496,0.0005920806);
   PbPb_normalized_response_matrix_cent3->SetBinContent(497,0.03948274);
   PbPb_normalized_response_matrix_cent3->SetBinContent(498,1.298957);
   PbPb_normalized_response_matrix_cent3->SetBinContent(499,7.928504);
   PbPb_normalized_response_matrix_cent3->SetBinContent(500,7.863255);
   PbPb_normalized_response_matrix_cent3->SetBinContent(501,2.210017);
   PbPb_normalized_response_matrix_cent3->SetBinContent(502,0.1918422);
   PbPb_normalized_response_matrix_cent3->SetBinContent(503,0.0350133);
   PbPb_normalized_response_matrix_cent3->SetBinContent(504,0.04102688);
   PbPb_normalized_response_matrix_cent3->SetBinContent(505,0.1698835);
   PbPb_normalized_response_matrix_cent3->SetBinContent(507,0.1141851);
   PbPb_normalized_response_matrix_cent3->SetBinContent(509,0.541598);
   PbPb_normalized_response_matrix_cent3->SetBinContent(530,4.974315e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(531,0.0002490727);
   PbPb_normalized_response_matrix_cent3->SetBinContent(532,0.001927674);
   PbPb_normalized_response_matrix_cent3->SetBinContent(533,0.1312999);
   PbPb_normalized_response_matrix_cent3->SetBinContent(534,3.162853);
   PbPb_normalized_response_matrix_cent3->SetBinContent(535,9.304232);
   PbPb_normalized_response_matrix_cent3->SetBinContent(536,5.925411);
   PbPb_normalized_response_matrix_cent3->SetBinContent(537,1.071811);
   PbPb_normalized_response_matrix_cent3->SetBinContent(538,0.2573762);
   PbPb_normalized_response_matrix_cent3->SetBinContent(539,0.02018565);
   PbPb_normalized_response_matrix_cent3->SetBinContent(542,0.2760108);
   PbPb_normalized_response_matrix_cent3->SetBinContent(566,1.186796e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(567,0.0003813044);
   PbPb_normalized_response_matrix_cent3->SetBinContent(568,0.00556382);
   PbPb_normalized_response_matrix_cent3->SetBinContent(569,0.5349636);
   PbPb_normalized_response_matrix_cent3->SetBinContent(570,5.76365);
   PbPb_normalized_response_matrix_cent3->SetBinContent(571,9.058218);
   PbPb_normalized_response_matrix_cent3->SetBinContent(572,3.688119);
   PbPb_normalized_response_matrix_cent3->SetBinContent(573,0.5564682);
   PbPb_normalized_response_matrix_cent3->SetBinContent(574,0.08269596);
   PbPb_normalized_response_matrix_cent3->SetBinContent(601,6.892828e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(602,0.0001732524);
   PbPb_normalized_response_matrix_cent3->SetBinContent(603,0.001266152);
   PbPb_normalized_response_matrix_cent3->SetBinContent(604,0.0477597);
   PbPb_normalized_response_matrix_cent3->SetBinContent(605,1.682614);
   PbPb_normalized_response_matrix_cent3->SetBinContent(606,7.78849);
   PbPb_normalized_response_matrix_cent3->SetBinContent(607,7.932197);
   PbPb_normalized_response_matrix_cent3->SetBinContent(608,1.946361);
   PbPb_normalized_response_matrix_cent3->SetBinContent(609,0.4372098);
   PbPb_normalized_response_matrix_cent3->SetBinContent(636,4.616758e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(637,0.000400043);
   PbPb_normalized_response_matrix_cent3->SetBinContent(638,8.569293e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(639,0.007201267);
   PbPb_normalized_response_matrix_cent3->SetBinContent(640,0.2484191);
   PbPb_normalized_response_matrix_cent3->SetBinContent(641,3.538384);
   PbPb_normalized_response_matrix_cent3->SetBinContent(642,8.682541);
   PbPb_normalized_response_matrix_cent3->SetBinContent(643,6.061205);
   PbPb_normalized_response_matrix_cent3->SetBinContent(644,1.4359);
   PbPb_normalized_response_matrix_cent3->SetBinContent(645,0.4464116);
   PbPb_normalized_response_matrix_cent3->SetBinContent(647,0.2719224);
   PbPb_normalized_response_matrix_cent3->SetBinContent(672,1.908105e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(674,0.002674465);
   PbPb_normalized_response_matrix_cent3->SetBinContent(675,0.0067188);
   PbPb_normalized_response_matrix_cent3->SetBinContent(676,0.6650111);
   PbPb_normalized_response_matrix_cent3->SetBinContent(677,6.053227);
   PbPb_normalized_response_matrix_cent3->SetBinContent(678,8.506613);
   PbPb_normalized_response_matrix_cent3->SetBinContent(679,3.680558);
   PbPb_normalized_response_matrix_cent3->SetBinContent(680,0.9376715);
   PbPb_normalized_response_matrix_cent3->SetBinContent(681,0.1375382);
   PbPb_normalized_response_matrix_cent3->SetBinContent(682,0.09805451);
   PbPb_normalized_response_matrix_cent3->SetBinContent(708,0.0001098282);
   PbPb_normalized_response_matrix_cent3->SetBinContent(710,0.002620759);
   PbPb_normalized_response_matrix_cent3->SetBinContent(711,0.1139462);
   PbPb_normalized_response_matrix_cent3->SetBinContent(712,1.791478);
   PbPb_normalized_response_matrix_cent3->SetBinContent(713,7.31614);
   PbPb_normalized_response_matrix_cent3->SetBinContent(714,7.5493);
   PbPb_normalized_response_matrix_cent3->SetBinContent(715,2.219204);
   PbPb_normalized_response_matrix_cent3->SetBinContent(716,0.523042);
   PbPb_normalized_response_matrix_cent3->SetBinContent(717,0.1697191);
   PbPb_normalized_response_matrix_cent3->SetBinContent(743,0.0004832686);
   PbPb_normalized_response_matrix_cent3->SetBinContent(744,0.000728547);
   PbPb_normalized_response_matrix_cent3->SetBinContent(746,0.005365309);
   PbPb_normalized_response_matrix_cent3->SetBinContent(747,0.3465584);
   PbPb_normalized_response_matrix_cent3->SetBinContent(748,4.108668);
   PbPb_normalized_response_matrix_cent3->SetBinContent(749,8.105784);
   PbPb_normalized_response_matrix_cent3->SetBinContent(750,4.842517);
   PbPb_normalized_response_matrix_cent3->SetBinContent(751,2.731648);
   PbPb_normalized_response_matrix_cent3->SetBinContent(752,0.05894502);
   PbPb_normalized_response_matrix_cent3->SetBinContent(778,0.0002786141);
   PbPb_normalized_response_matrix_cent3->SetBinContent(779,0.0002670978);
   PbPb_normalized_response_matrix_cent3->SetBinContent(780,0.000833311);
   PbPb_normalized_response_matrix_cent3->SetBinContent(782,0.04442783);
   PbPb_normalized_response_matrix_cent3->SetBinContent(783,0.7877426);
   PbPb_normalized_response_matrix_cent3->SetBinContent(784,5.568501);
   PbPb_normalized_response_matrix_cent3->SetBinContent(785,8.169617);
   PbPb_normalized_response_matrix_cent3->SetBinContent(786,3.267567);
   PbPb_normalized_response_matrix_cent3->SetBinContent(787,1.191725);
   PbPb_normalized_response_matrix_cent3->SetBinContent(818,0.181105);
   PbPb_normalized_response_matrix_cent3->SetBinContent(819,2.286589);
   PbPb_normalized_response_matrix_cent3->SetBinContent(820,7.016972);
   PbPb_normalized_response_matrix_cent3->SetBinContent(821,6.486956);
   PbPb_normalized_response_matrix_cent3->SetBinContent(822,2.580841);
   PbPb_normalized_response_matrix_cent3->SetBinContent(824,0.1728601);
   PbPb_normalized_response_matrix_cent3->SetBinContent(849,0.0004128265);
   PbPb_normalized_response_matrix_cent3->SetBinContent(852,0.001812431);
   PbPb_normalized_response_matrix_cent3->SetBinContent(853,0.0207321);
   PbPb_normalized_response_matrix_cent3->SetBinContent(854,0.6539364);
   PbPb_normalized_response_matrix_cent3->SetBinContent(855,3.85802);
   PbPb_normalized_response_matrix_cent3->SetBinContent(856,6.110376);
   PbPb_normalized_response_matrix_cent3->SetBinContent(857,4.69291);
   PbPb_normalized_response_matrix_cent3->SetBinContent(858,1.584417);
   PbPb_normalized_response_matrix_cent3->SetBinContent(859,0.08186072);
   PbPb_normalized_response_matrix_cent3->SetBinContent(884,0.0003257027);
   PbPb_normalized_response_matrix_cent3->SetBinContent(888,0.01933393);
   PbPb_normalized_response_matrix_cent3->SetBinContent(889,0.03740237);
   PbPb_normalized_response_matrix_cent3->SetBinContent(890,1.705177);
   PbPb_normalized_response_matrix_cent3->SetBinContent(891,6.515551);
   PbPb_normalized_response_matrix_cent3->SetBinContent(892,6.533415);
   PbPb_normalized_response_matrix_cent3->SetBinContent(893,6.058901);
   PbPb_normalized_response_matrix_cent3->SetBinContent(924,0.006245515);
   PbPb_normalized_response_matrix_cent3->SetBinContent(925,0.3185705);
   PbPb_normalized_response_matrix_cent3->SetBinContent(926,3.315909);
   PbPb_normalized_response_matrix_cent3->SetBinContent(927,7.561546);
   PbPb_normalized_response_matrix_cent3->SetBinContent(928,5.659198);
   PbPb_normalized_response_matrix_cent3->SetBinContent(929,2.483289);
   PbPb_normalized_response_matrix_cent3->SetBinContent(930,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(960,0.1929124);
   PbPb_normalized_response_matrix_cent3->SetBinContent(961,0.678308);
   PbPb_normalized_response_matrix_cent3->SetBinContent(962,3.410165);
   PbPb_normalized_response_matrix_cent3->SetBinContent(963,5.608875);
   PbPb_normalized_response_matrix_cent3->SetBinContent(964,7.379564);
   PbPb_normalized_response_matrix_cent3->SetBinContent(965,3);
   PbPb_normalized_response_matrix_cent3->SetBinContent(995,0.04334965);
   PbPb_normalized_response_matrix_cent3->SetBinContent(996,0.2331053);
   PbPb_normalized_response_matrix_cent3->SetBinContent(997,2.208284);
   PbPb_normalized_response_matrix_cent3->SetBinContent(998,5.395245);
   PbPb_normalized_response_matrix_cent3->SetBinContent(999,5.775425);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1032,0.2622855);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1033,2.715679);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1034,4.897966);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1035,4.782693);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1068,0.862812);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1069,2.114222);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1071,2);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1072,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1102,0.4334153);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1104,2.553214);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1105,0.2173068);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1106,3);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1107,2);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1108,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1141,1.679964);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1142,1.699244);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1144,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1176,2);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1177,0.3007563);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1211,1.138655);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1248,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1281,0.181381);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1283,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1426,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(106,2.054853);
   PbPb_normalized_response_matrix_cent3->SetBinError(107,1.312291);
   PbPb_normalized_response_matrix_cent3->SetBinError(108,0.1142572);
   PbPb_normalized_response_matrix_cent3->SetBinError(109,0.03619169);
   PbPb_normalized_response_matrix_cent3->SetBinError(110,0.002824299);
   PbPb_normalized_response_matrix_cent3->SetBinError(111,0.001167048);
   PbPb_normalized_response_matrix_cent3->SetBinError(113,0.000941753);
   PbPb_normalized_response_matrix_cent3->SetBinError(141,0.134423);
   PbPb_normalized_response_matrix_cent3->SetBinError(142,0.235237);
   PbPb_normalized_response_matrix_cent3->SetBinError(143,0.1918692);
   PbPb_normalized_response_matrix_cent3->SetBinError(144,0.07480822);
   PbPb_normalized_response_matrix_cent3->SetBinError(145,0.0220401);
   PbPb_normalized_response_matrix_cent3->SetBinError(146,0.002997519);
   PbPb_normalized_response_matrix_cent3->SetBinError(147,0.005102436);
   PbPb_normalized_response_matrix_cent3->SetBinError(149,0.0009777403);
   PbPb_normalized_response_matrix_cent3->SetBinError(176,0.0008479814);
   PbPb_normalized_response_matrix_cent3->SetBinError(177,0.02039464);
   PbPb_normalized_response_matrix_cent3->SetBinError(178,0.130543);
   PbPb_normalized_response_matrix_cent3->SetBinError(179,0.1383019);
   PbPb_normalized_response_matrix_cent3->SetBinError(180,0.05446672);
   PbPb_normalized_response_matrix_cent3->SetBinError(181,0.00985394);
   PbPb_normalized_response_matrix_cent3->SetBinError(182,0.008559543);
   PbPb_normalized_response_matrix_cent3->SetBinError(183,0.002685323);
   PbPb_normalized_response_matrix_cent3->SetBinError(184,0.003149124);
   PbPb_normalized_response_matrix_cent3->SetBinError(185,0.0005719429);
   PbPb_normalized_response_matrix_cent3->SetBinError(211,0.0004093823);
   PbPb_normalized_response_matrix_cent3->SetBinError(212,0.001030951);
   PbPb_normalized_response_matrix_cent3->SetBinError(213,0.03531712);
   PbPb_normalized_response_matrix_cent3->SetBinError(214,0.1538112);
   PbPb_normalized_response_matrix_cent3->SetBinError(215,0.1163638);
   PbPb_normalized_response_matrix_cent3->SetBinError(216,0.04935266);
   PbPb_normalized_response_matrix_cent3->SetBinError(217,0.01076656);
   PbPb_normalized_response_matrix_cent3->SetBinError(218,0.007011928);
   PbPb_normalized_response_matrix_cent3->SetBinError(219,0.005129555);
   PbPb_normalized_response_matrix_cent3->SetBinError(220,0.007251659);
   PbPb_normalized_response_matrix_cent3->SetBinError(223,0.01761252);
   PbPb_normalized_response_matrix_cent3->SetBinError(247,5.050218e-06);
   PbPb_normalized_response_matrix_cent3->SetBinError(248,0.003723762);
   PbPb_normalized_response_matrix_cent3->SetBinError(249,0.09495742);
   PbPb_normalized_response_matrix_cent3->SetBinError(250,0.1617841);
   PbPb_normalized_response_matrix_cent3->SetBinError(251,0.08997422);
   PbPb_normalized_response_matrix_cent3->SetBinError(252,0.01719442);
   PbPb_normalized_response_matrix_cent3->SetBinError(253,0.02163177);
   PbPb_normalized_response_matrix_cent3->SetBinError(254,0.006584278);
   PbPb_normalized_response_matrix_cent3->SetBinError(255,0.004977566);
   PbPb_normalized_response_matrix_cent3->SetBinError(283,0.0001061893);
   PbPb_normalized_response_matrix_cent3->SetBinError(284,0.02388125);
   PbPb_normalized_response_matrix_cent3->SetBinError(285,0.1300643);
   PbPb_normalized_response_matrix_cent3->SetBinError(286,0.1647167);
   PbPb_normalized_response_matrix_cent3->SetBinError(287,0.07557251);
   PbPb_normalized_response_matrix_cent3->SetBinError(288,0.01615657);
   PbPb_normalized_response_matrix_cent3->SetBinError(289,0.01015594);
   PbPb_normalized_response_matrix_cent3->SetBinError(290,0.007167044);
   PbPb_normalized_response_matrix_cent3->SetBinError(291,0.001673818);
   PbPb_normalized_response_matrix_cent3->SetBinError(292,0.008603094);
   PbPb_normalized_response_matrix_cent3->SetBinError(298,0.1148726);
   PbPb_normalized_response_matrix_cent3->SetBinError(318,1.203658e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(319,0.003441029);
   PbPb_normalized_response_matrix_cent3->SetBinError(320,0.05519609);
   PbPb_normalized_response_matrix_cent3->SetBinError(321,0.1527963);
   PbPb_normalized_response_matrix_cent3->SetBinError(322,0.1231431);
   PbPb_normalized_response_matrix_cent3->SetBinError(323,0.1731904);
   PbPb_normalized_response_matrix_cent3->SetBinError(324,0.01322208);
   PbPb_normalized_response_matrix_cent3->SetBinError(325,0.007981797);
   PbPb_normalized_response_matrix_cent3->SetBinError(326,0.01681326);
   PbPb_normalized_response_matrix_cent3->SetBinError(327,0.01582536);
   PbPb_normalized_response_matrix_cent3->SetBinError(328,0.006341097);
   PbPb_normalized_response_matrix_cent3->SetBinError(354,7.427699e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(355,0.01476318);
   PbPb_normalized_response_matrix_cent3->SetBinError(356,0.09390198);
   PbPb_normalized_response_matrix_cent3->SetBinError(357,0.143152);
   PbPb_normalized_response_matrix_cent3->SetBinError(358,0.0945491);
   PbPb_normalized_response_matrix_cent3->SetBinError(359,0.06879286);
   PbPb_normalized_response_matrix_cent3->SetBinError(360,0.01226158);
   PbPb_normalized_response_matrix_cent3->SetBinError(361,0.01533331);
   PbPb_normalized_response_matrix_cent3->SetBinError(362,0.009029791);
   PbPb_normalized_response_matrix_cent3->SetBinError(363,0.005393756);
   PbPb_normalized_response_matrix_cent3->SetBinError(389,4.375415e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(390,0.001049121);
   PbPb_normalized_response_matrix_cent3->SetBinError(391,0.04316633);
   PbPb_normalized_response_matrix_cent3->SetBinError(392,0.1311493);
   PbPb_normalized_response_matrix_cent3->SetBinError(393,0.1419739);
   PbPb_normalized_response_matrix_cent3->SetBinError(394,0.07111722);
   PbPb_normalized_response_matrix_cent3->SetBinError(395,0.02223786);
   PbPb_normalized_response_matrix_cent3->SetBinError(396,0.01353683);
   PbPb_normalized_response_matrix_cent3->SetBinError(397,0.006679883);
   PbPb_normalized_response_matrix_cent3->SetBinError(398,0.02356431);
   PbPb_normalized_response_matrix_cent3->SetBinError(400,0.0239542);
   PbPb_normalized_response_matrix_cent3->SetBinError(402,0.1365753);
   PbPb_normalized_response_matrix_cent3->SetBinError(424,8.152024e-06);
   PbPb_normalized_response_matrix_cent3->SetBinError(425,0.0001036219);
   PbPb_normalized_response_matrix_cent3->SetBinError(426,0.01144777);
   PbPb_normalized_response_matrix_cent3->SetBinError(427,0.06470518);
   PbPb_normalized_response_matrix_cent3->SetBinError(428,0.1441379);
   PbPb_normalized_response_matrix_cent3->SetBinError(429,0.18176);
   PbPb_normalized_response_matrix_cent3->SetBinError(430,0.05420866);
   PbPb_normalized_response_matrix_cent3->SetBinError(431,0.03172243);
   PbPb_normalized_response_matrix_cent3->SetBinError(432,0.02280461);
   PbPb_normalized_response_matrix_cent3->SetBinError(433,0.05673901);
   PbPb_normalized_response_matrix_cent3->SetBinError(434,0.03315109);
   PbPb_normalized_response_matrix_cent3->SetBinError(459,1.337276e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(460,4.045007e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(461,0.00121494);
   PbPb_normalized_response_matrix_cent3->SetBinError(462,0.01992347);
   PbPb_normalized_response_matrix_cent3->SetBinError(463,0.09270917);
   PbPb_normalized_response_matrix_cent3->SetBinError(464,0.2070968);
   PbPb_normalized_response_matrix_cent3->SetBinError(465,0.1089434);
   PbPb_normalized_response_matrix_cent3->SetBinError(466,0.04433698);
   PbPb_normalized_response_matrix_cent3->SetBinError(467,0.03034391);
   PbPb_normalized_response_matrix_cent3->SetBinError(468,0.01953671);
   PbPb_normalized_response_matrix_cent3->SetBinError(469,0.03803889);
   PbPb_normalized_response_matrix_cent3->SetBinError(470,0.04626654);
   PbPb_normalized_response_matrix_cent3->SetBinError(495,1.981036e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(496,0.0004613822);
   PbPb_normalized_response_matrix_cent3->SetBinError(497,0.01575452);
   PbPb_normalized_response_matrix_cent3->SetBinError(498,0.04646733);
   PbPb_normalized_response_matrix_cent3->SetBinError(499,0.1672242);
   PbPb_normalized_response_matrix_cent3->SetBinError(500,0.1629623);
   PbPb_normalized_response_matrix_cent3->SetBinError(501,0.1248748);
   PbPb_normalized_response_matrix_cent3->SetBinError(502,0.03767477);
   PbPb_normalized_response_matrix_cent3->SetBinError(503,0.02050101);
   PbPb_normalized_response_matrix_cent3->SetBinError(504,0.02378591);
   PbPb_normalized_response_matrix_cent3->SetBinError(505,0.1698835);
   PbPb_normalized_response_matrix_cent3->SetBinError(507,0.1141851);
   PbPb_normalized_response_matrix_cent3->SetBinError(509,0.5415979);
   PbPb_normalized_response_matrix_cent3->SetBinError(530,3.918662e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(531,0.0001259165);
   PbPb_normalized_response_matrix_cent3->SetBinError(532,0.001160525);
   PbPb_normalized_response_matrix_cent3->SetBinError(533,0.01414532);
   PbPb_normalized_response_matrix_cent3->SetBinError(534,0.08432769);
   PbPb_normalized_response_matrix_cent3->SetBinError(535,0.2000263);
   PbPb_normalized_response_matrix_cent3->SetBinError(536,0.2037151);
   PbPb_normalized_response_matrix_cent3->SetBinError(537,0.1097731);
   PbPb_normalized_response_matrix_cent3->SetBinError(538,0.07160389);
   PbPb_normalized_response_matrix_cent3->SetBinError(539,0.02018565);
   PbPb_normalized_response_matrix_cent3->SetBinError(542,0.2760108);
   PbPb_normalized_response_matrix_cent3->SetBinError(566,1.186796e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(567,0.0002959041);
   PbPb_normalized_response_matrix_cent3->SetBinError(568,0.002140623);
   PbPb_normalized_response_matrix_cent3->SetBinError(569,0.03719473);
   PbPb_normalized_response_matrix_cent3->SetBinError(570,0.1398449);
   PbPb_normalized_response_matrix_cent3->SetBinError(571,0.2298936);
   PbPb_normalized_response_matrix_cent3->SetBinError(572,0.1984861);
   PbPb_normalized_response_matrix_cent3->SetBinError(573,0.08238578);
   PbPb_normalized_response_matrix_cent3->SetBinError(574,0.05127967);
   PbPb_normalized_response_matrix_cent3->SetBinError(601,4.923696e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(602,0.0001236307);
   PbPb_normalized_response_matrix_cent3->SetBinError(603,0.0008440935);
   PbPb_normalized_response_matrix_cent3->SetBinError(604,0.01091493);
   PbPb_normalized_response_matrix_cent3->SetBinError(605,0.08139235);
   PbPb_normalized_response_matrix_cent3->SetBinError(606,0.2261402);
   PbPb_normalized_response_matrix_cent3->SetBinError(607,0.3022035);
   PbPb_normalized_response_matrix_cent3->SetBinError(608,0.1728489);
   PbPb_normalized_response_matrix_cent3->SetBinError(609,0.1376532);
   PbPb_normalized_response_matrix_cent3->SetBinError(636,4.616758e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(637,0.0003008044);
   PbPb_normalized_response_matrix_cent3->SetBinError(638,6.061348e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(639,0.003159775);
   PbPb_normalized_response_matrix_cent3->SetBinError(640,0.03305123);
   PbPb_normalized_response_matrix_cent3->SetBinError(641,0.1604915);
   PbPb_normalized_response_matrix_cent3->SetBinError(642,0.3188668);
   PbPb_normalized_response_matrix_cent3->SetBinError(643,0.3115072);
   PbPb_normalized_response_matrix_cent3->SetBinError(644,0.2031487);
   PbPb_normalized_response_matrix_cent3->SetBinError(645,0.1521386);
   PbPb_normalized_response_matrix_cent3->SetBinError(647,0.2719224);
   PbPb_normalized_response_matrix_cent3->SetBinError(672,1.908105e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(674,0.002674465);
   PbPb_normalized_response_matrix_cent3->SetBinError(675,0.003115535);
   PbPb_normalized_response_matrix_cent3->SetBinError(676,0.06317832);
   PbPb_normalized_response_matrix_cent3->SetBinError(677,0.2650075);
   PbPb_normalized_response_matrix_cent3->SetBinError(678,0.3511101);
   PbPb_normalized_response_matrix_cent3->SetBinError(679,0.3207062);
   PbPb_normalized_response_matrix_cent3->SetBinError(680,0.2164989);
   PbPb_normalized_response_matrix_cent3->SetBinError(681,0.1031255);
   PbPb_normalized_response_matrix_cent3->SetBinError(682,0.09805451);
   PbPb_normalized_response_matrix_cent3->SetBinError(708,0.0001098282);
   PbPb_normalized_response_matrix_cent3->SetBinError(710,0.002620759);
   PbPb_normalized_response_matrix_cent3->SetBinError(711,0.02681738);
   PbPb_normalized_response_matrix_cent3->SetBinError(712,0.1691353);
   PbPb_normalized_response_matrix_cent3->SetBinError(713,0.3278573);
   PbPb_normalized_response_matrix_cent3->SetBinError(714,0.4433297);
   PbPb_normalized_response_matrix_cent3->SetBinError(715,0.3276095);
   PbPb_normalized_response_matrix_cent3->SetBinError(716,0.2913579);
   PbPb_normalized_response_matrix_cent3->SetBinError(717,0.1697191);
   PbPb_normalized_response_matrix_cent3->SetBinError(743,0.0003536327);
   PbPb_normalized_response_matrix_cent3->SetBinError(744,0.000728547);
   PbPb_normalized_response_matrix_cent3->SetBinError(746,0.005365309);
   PbPb_normalized_response_matrix_cent3->SetBinError(747,0.06293792);
   PbPb_normalized_response_matrix_cent3->SetBinError(748,0.2608627);
   PbPb_normalized_response_matrix_cent3->SetBinError(749,0.4970585);
   PbPb_normalized_response_matrix_cent3->SetBinError(750,0.5326558);
   PbPb_normalized_response_matrix_cent3->SetBinError(751,0.6786085);
   PbPb_normalized_response_matrix_cent3->SetBinError(752,0.05894502);
   PbPb_normalized_response_matrix_cent3->SetBinError(778,0.0002231918);
   PbPb_normalized_response_matrix_cent3->SetBinError(779,0.0002670978);
   PbPb_normalized_response_matrix_cent3->SetBinError(780,0.0006098502);
   PbPb_normalized_response_matrix_cent3->SetBinError(782,0.02397827);
   PbPb_normalized_response_matrix_cent3->SetBinError(783,0.1166958);
   PbPb_normalized_response_matrix_cent3->SetBinError(784,0.4067357);
   PbPb_normalized_response_matrix_cent3->SetBinError(785,0.6624818);
   PbPb_normalized_response_matrix_cent3->SetBinError(786,0.6095055);
   PbPb_normalized_response_matrix_cent3->SetBinError(787,0.6949873);
   PbPb_normalized_response_matrix_cent3->SetBinError(818,0.0505388);
   PbPb_normalized_response_matrix_cent3->SetBinError(819,0.2883706);
   PbPb_normalized_response_matrix_cent3->SetBinError(820,0.6496071);
   PbPb_normalized_response_matrix_cent3->SetBinError(821,0.8152659);
   PbPb_normalized_response_matrix_cent3->SetBinError(822,0.7350751);
   PbPb_normalized_response_matrix_cent3->SetBinError(824,0.1728601);
   PbPb_normalized_response_matrix_cent3->SetBinError(849,0.0004128264);
   PbPb_normalized_response_matrix_cent3->SetBinError(852,0.001812431);
   PbPb_normalized_response_matrix_cent3->SetBinError(853,0.01285555);
   PbPb_normalized_response_matrix_cent3->SetBinError(854,0.1629153);
   PbPb_normalized_response_matrix_cent3->SetBinError(855,0.46619);
   PbPb_normalized_response_matrix_cent3->SetBinError(856,0.9110039);
   PbPb_normalized_response_matrix_cent3->SetBinError(857,1.102601);
   PbPb_normalized_response_matrix_cent3->SetBinError(858,0.8115832);
   PbPb_normalized_response_matrix_cent3->SetBinError(859,0.08186072);
   PbPb_normalized_response_matrix_cent3->SetBinError(884,0.0003257026);
   PbPb_normalized_response_matrix_cent3->SetBinError(888,0.01478923);
   PbPb_normalized_response_matrix_cent3->SetBinError(889,0.0266822);
   PbPb_normalized_response_matrix_cent3->SetBinError(890,0.33778);
   PbPb_normalized_response_matrix_cent3->SetBinError(891,0.9777931);
   PbPb_normalized_response_matrix_cent3->SetBinError(892,1.135018);
   PbPb_normalized_response_matrix_cent3->SetBinError(893,1.735509);
   PbPb_normalized_response_matrix_cent3->SetBinError(924,0.006245515);
   PbPb_normalized_response_matrix_cent3->SetBinError(925,0.1510634);
   PbPb_normalized_response_matrix_cent3->SetBinError(926,0.6922029);
   PbPb_normalized_response_matrix_cent3->SetBinError(927,1.420504);
   PbPb_normalized_response_matrix_cent3->SetBinError(928,1.842141);
   PbPb_normalized_response_matrix_cent3->SetBinError(929,1.310467);
   PbPb_normalized_response_matrix_cent3->SetBinError(930,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(960,0.1135852);
   PbPb_normalized_response_matrix_cent3->SetBinError(961,0.275245);
   PbPb_normalized_response_matrix_cent3->SetBinError(962,0.8060708);
   PbPb_normalized_response_matrix_cent3->SetBinError(963,1.667443);
   PbPb_normalized_response_matrix_cent3->SetBinError(964,2.089079);
   PbPb_normalized_response_matrix_cent3->SetBinError(965,1.732051);
   PbPb_normalized_response_matrix_cent3->SetBinError(995,0.04334964);
   PbPb_normalized_response_matrix_cent3->SetBinError(996,0.1680888);
   PbPb_normalized_response_matrix_cent3->SetBinError(997,0.9396036);
   PbPb_normalized_response_matrix_cent3->SetBinError(998,1.601674);
   PbPb_normalized_response_matrix_cent3->SetBinError(999,1.906256);
   PbPb_normalized_response_matrix_cent3->SetBinError(1032,0.2205102);
   PbPb_normalized_response_matrix_cent3->SetBinError(1033,0.878154);
   PbPb_normalized_response_matrix_cent3->SetBinError(1034,1.784103);
   PbPb_normalized_response_matrix_cent3->SetBinError(1035,2.08386);
   PbPb_normalized_response_matrix_cent3->SetBinError(1068,0.5015355);
   PbPb_normalized_response_matrix_cent3->SetBinError(1069,0.9989426);
   PbPb_normalized_response_matrix_cent3->SetBinError(1071,1.414214);
   PbPb_normalized_response_matrix_cent3->SetBinError(1072,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(1102,0.4334153);
   PbPb_normalized_response_matrix_cent3->SetBinError(1104,1.40106);
   PbPb_normalized_response_matrix_cent3->SetBinError(1105,0.2173068);
   PbPb_normalized_response_matrix_cent3->SetBinError(1106,1.732051);
   PbPb_normalized_response_matrix_cent3->SetBinError(1107,1.414214);
   PbPb_normalized_response_matrix_cent3->SetBinError(1108,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(1141,0.9244713);
   PbPb_normalized_response_matrix_cent3->SetBinError(1142,1.052101);
   PbPb_normalized_response_matrix_cent3->SetBinError(1144,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(1176,1.414214);
   PbPb_normalized_response_matrix_cent3->SetBinError(1177,0.3007563);
   PbPb_normalized_response_matrix_cent3->SetBinError(1211,0.8789538);
   PbPb_normalized_response_matrix_cent3->SetBinError(1248,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(1281,0.181381);
   PbPb_normalized_response_matrix_cent3->SetBinError(1283,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(1426,1);
   PbPb_normalized_response_matrix_cent3->SetMinimum(1e-10);
   PbPb_normalized_response_matrix_cent3->SetMaximum(1);
   PbPb_normalized_response_matrix_cent3->SetEntries(4396319);
   PbPb_normalized_response_matrix_cent3->SetStats(0);
   PbPb_normalized_response_matrix_cent3->SetContour(20);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(0,1e-10);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(1,0.05);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(2,0.1);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(3,0.15);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(4,0.2);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(5,0.25);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(6,0.3);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(7,0.35);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(8,0.4);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(9,0.45);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(10,0.5);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(11,0.55);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(12,0.6);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(13,0.65);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(14,0.7);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(15,0.75);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(16,0.8);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(17,0.85);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(18,0.9);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(19,0.95);
   
   palette = new TPaletteAxis(331.6129,40,346.129,320,PbPb_normalized_response_matrix_cent3);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.035);
palette->SetTitleOffset(1);
palette->SetTitleSize(0.035);
   palette->SetFillColor(100);
   palette->SetFillStyle(1001);
   PbPb_normalized_response_matrix_cent3->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   PbPb_normalized_response_matrix_cent3->SetLineColor(ci);
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetTitle("Gen p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetRange(2,11);
   PbPb_normalized_response_matrix_cent3->GetXaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetNoExponent();
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetNdivisions(505);
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent3->GetYaxis()->SetTitle("Reco p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent3->GetYaxis()->SetRange(3,16);
   PbPb_normalized_response_matrix_cent3->GetYaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent3->GetYaxis()->SetNdivisions(610);
   PbPb_normalized_response_matrix_cent3->GetYaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent3->GetYaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent3->GetYaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent3->GetYaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent3->GetYaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent3->GetZaxis()->SetLabelFont(42);
   PbPb_normalized_response_matrix_cent3->GetZaxis()->SetLabelSize(0.035);
   PbPb_normalized_response_matrix_cent3->GetZaxis()->SetTitleSize(0.035);
   PbPb_normalized_response_matrix_cent3->GetZaxis()->SetTitleFont(42);
   PbPb_normalized_response_matrix_cent3->Draw("textcolz");
   line = new TLine(40,40,300,300);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.8,"30-50%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
   
   pt = new TPaveText(0.4835357,0.94,0.5164643,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_2_0->Modified();
   cPbPb_NormResMat->cd();
  
// ------------>Primitives in pad: p_2_1
   p_2_1 = new TPad("p_2_1", "p_2_1",0.676637,0,1,0.5224719);
   p_2_1->Draw();
   p_2_1->cd();
   p_2_1->Range(30,-9.411765,352.5806,320);
   p_2_1->SetFillColor(0);
   p_2_1->SetBorderMode(0);
   p_2_1->SetBorderSize(2);
   p_2_1->SetLeftMargin(0);
   p_2_1->SetRightMargin(0.07);
   p_2_1->SetTopMargin(0);
   p_2_1->SetBottomMargin(0.15);
   p_2_1->SetFrameBorderMode(0);
   p_2_1->SetFrameBorderMode(0);
   
   TH2F *PbPb_normalized_response_matrix_cent0 = new TH2F("PbPb_normalized_response_matrix_cent0"," ",33,0,990,50,0,1000);
   PbPb_normalized_response_matrix_cent0->SetBinContent(106,8.9692);
   PbPb_normalized_response_matrix_cent0->SetBinContent(107,21.32964);
   PbPb_normalized_response_matrix_cent0->SetBinContent(108,5.721004);
   PbPb_normalized_response_matrix_cent0->SetBinContent(109,0.4671907);
   PbPb_normalized_response_matrix_cent0->SetBinContent(110,0.03754644);
   PbPb_normalized_response_matrix_cent0->SetBinContent(111,0.01232449);
   PbPb_normalized_response_matrix_cent0->SetBinContent(112,0.009951144);
   PbPb_normalized_response_matrix_cent0->SetBinContent(115,0.003149577);
   PbPb_normalized_response_matrix_cent0->SetBinContent(141,1.017779);
   PbPb_normalized_response_matrix_cent0->SetBinContent(142,8.353617);
   PbPb_normalized_response_matrix_cent0->SetBinContent(143,15.20868);
   PbPb_normalized_response_matrix_cent0->SetBinContent(144,3.988839);
   PbPb_normalized_response_matrix_cent0->SetBinContent(145,0.3372028);
   PbPb_normalized_response_matrix_cent0->SetBinContent(146,0.05940825);
   PbPb_normalized_response_matrix_cent0->SetBinContent(147,0.04257543);
   PbPb_normalized_response_matrix_cent0->SetBinContent(148,0.01511801);
   PbPb_normalized_response_matrix_cent0->SetBinContent(150,0.02311725);
   PbPb_normalized_response_matrix_cent0->SetBinContent(176,0.01139128);
   PbPb_normalized_response_matrix_cent0->SetBinContent(177,0.3166563);
   PbPb_normalized_response_matrix_cent0->SetBinContent(178,7.784677);
   PbPb_normalized_response_matrix_cent0->SetBinContent(179,10.57076);
   PbPb_normalized_response_matrix_cent0->SetBinContent(180,2.099126);
   PbPb_normalized_response_matrix_cent0->SetBinContent(181,0.1644818);
   PbPb_normalized_response_matrix_cent0->SetBinContent(182,0.0458292);
   PbPb_normalized_response_matrix_cent0->SetBinContent(183,0.01493023);
   PbPb_normalized_response_matrix_cent0->SetBinContent(184,0.00509547);
   PbPb_normalized_response_matrix_cent0->SetBinContent(188,0.09168097);
   PbPb_normalized_response_matrix_cent0->SetBinContent(212,7.501729e-05);
   PbPb_normalized_response_matrix_cent0->SetBinContent(213,1.211858);
   PbPb_normalized_response_matrix_cent0->SetBinContent(214,10.58115);
   PbPb_normalized_response_matrix_cent0->SetBinContent(215,6.9118);
   PbPb_normalized_response_matrix_cent0->SetBinContent(216,1.001301);
   PbPb_normalized_response_matrix_cent0->SetBinContent(217,0.1543542);
   PbPb_normalized_response_matrix_cent0->SetBinContent(218,0.04056027);
   PbPb_normalized_response_matrix_cent0->SetBinContent(219,0.01613663);
   PbPb_normalized_response_matrix_cent0->SetBinContent(246,0.00161694);
   PbPb_normalized_response_matrix_cent0->SetBinContent(247,7.43662e-06);
   PbPb_normalized_response_matrix_cent0->SetBinContent(248,0.07181435);
   PbPb_normalized_response_matrix_cent0->SetBinContent(249,3.866879);
   PbPb_normalized_response_matrix_cent0->SetBinContent(250,10.73161);
   PbPb_normalized_response_matrix_cent0->SetBinContent(251,4.036893);
   PbPb_normalized_response_matrix_cent0->SetBinContent(252,0.4719217);
   PbPb_normalized_response_matrix_cent0->SetBinContent(253,0.08725761);
   PbPb_normalized_response_matrix_cent0->SetBinContent(254,0.05079182);
   PbPb_normalized_response_matrix_cent0->SetBinContent(255,0.007478016);
   PbPb_normalized_response_matrix_cent0->SetBinContent(282,4.9471e-06);
   PbPb_normalized_response_matrix_cent0->SetBinContent(283,0.001932711);
   PbPb_normalized_response_matrix_cent0->SetBinContent(284,0.5083343);
   PbPb_normalized_response_matrix_cent0->SetBinContent(285,7.782126);
   PbPb_normalized_response_matrix_cent0->SetBinContent(286,8.910195);
   PbPb_normalized_response_matrix_cent0->SetBinContent(287,2.07536);
   PbPb_normalized_response_matrix_cent0->SetBinContent(288,0.3108507);
   PbPb_normalized_response_matrix_cent0->SetBinContent(289,0.2028099);
   PbPb_normalized_response_matrix_cent0->SetBinContent(290,0.02078891);
   PbPb_normalized_response_matrix_cent0->SetBinContent(291,0.02818083);
   PbPb_normalized_response_matrix_cent0->SetBinContent(318,3.049117e-05);
   PbPb_normalized_response_matrix_cent0->SetBinContent(319,0.01662954);
   PbPb_normalized_response_matrix_cent0->SetBinContent(320,1.942534);
   PbPb_normalized_response_matrix_cent0->SetBinContent(321,10.11778);
   PbPb_normalized_response_matrix_cent0->SetBinContent(322,6.040619);
   PbPb_normalized_response_matrix_cent0->SetBinContent(323,1.019675);
   PbPb_normalized_response_matrix_cent0->SetBinContent(324,0.1736815);
   PbPb_normalized_response_matrix_cent0->SetBinContent(325,0.09527334);
   PbPb_normalized_response_matrix_cent0->SetBinContent(326,0.02221796);
   PbPb_normalized_response_matrix_cent0->SetBinContent(354,0.0001083377);
   PbPb_normalized_response_matrix_cent0->SetBinContent(355,0.1398112);
   PbPb_normalized_response_matrix_cent0->SetBinContent(356,4.818488);
   PbPb_normalized_response_matrix_cent0->SetBinContent(357,10.39591);
   PbPb_normalized_response_matrix_cent0->SetBinContent(358,4.228463);
   PbPb_normalized_response_matrix_cent0->SetBinContent(359,0.553781);
   PbPb_normalized_response_matrix_cent0->SetBinContent(360,0.1333973);
   PbPb_normalized_response_matrix_cent0->SetBinContent(361,0.04268688);
   PbPb_normalized_response_matrix_cent0->SetBinContent(362,0.1071712);
   PbPb_normalized_response_matrix_cent0->SetBinContent(363,0.1125119);
   PbPb_normalized_response_matrix_cent0->SetBinContent(389,8.677893e-05);
   PbPb_normalized_response_matrix_cent0->SetBinContent(390,0.01786239);
   PbPb_normalized_response_matrix_cent0->SetBinContent(391,0.8107167);
   PbPb_normalized_response_matrix_cent0->SetBinContent(392,7.634389);
   PbPb_normalized_response_matrix_cent0->SetBinContent(393,8.668337);
   PbPb_normalized_response_matrix_cent0->SetBinContent(394,2.014981);
   PbPb_normalized_response_matrix_cent0->SetBinContent(395,0.4680425);
   PbPb_normalized_response_matrix_cent0->SetBinContent(396,0.05224998);
   PbPb_normalized_response_matrix_cent0->SetBinContent(398,0.155414);
   PbPb_normalized_response_matrix_cent0->SetBinContent(424,2.481967e-05);
   PbPb_normalized_response_matrix_cent0->SetBinContent(425,0.0002761225);
   PbPb_normalized_response_matrix_cent0->SetBinContent(426,0.06600644);
   PbPb_normalized_response_matrix_cent0->SetBinContent(427,2.793125);
   PbPb_normalized_response_matrix_cent0->SetBinContent(428,9.173935);
   PbPb_normalized_response_matrix_cent0->SetBinContent(429,6.129195);
   PbPb_normalized_response_matrix_cent0->SetBinContent(430,1.19982);
   PbPb_normalized_response_matrix_cent0->SetBinContent(431,0.2268972);
   PbPb_normalized_response_matrix_cent0->SetBinContent(432,0.0822391);
   PbPb_normalized_response_matrix_cent0->SetBinContent(460,0.0001015505);
   PbPb_normalized_response_matrix_cent0->SetBinContent(461,0.002403051);
   PbPb_normalized_response_matrix_cent0->SetBinContent(462,0.319825);
   PbPb_normalized_response_matrix_cent0->SetBinContent(463,5.223449);
   PbPb_normalized_response_matrix_cent0->SetBinContent(464,9.662218);
   PbPb_normalized_response_matrix_cent0->SetBinContent(465,4.158889);
   PbPb_normalized_response_matrix_cent0->SetBinContent(466,0.945005);
   PbPb_normalized_response_matrix_cent0->SetBinContent(467,0.330258);
   PbPb_normalized_response_matrix_cent0->SetBinContent(468,0.04352227);
   PbPb_normalized_response_matrix_cent0->SetBinContent(471,0.4896828);
   PbPb_normalized_response_matrix_cent0->SetBinContent(497,0.0158657);
   PbPb_normalized_response_matrix_cent0->SetBinContent(498,1.114454);
   PbPb_normalized_response_matrix_cent0->SetBinContent(499,7.650846);
   PbPb_normalized_response_matrix_cent0->SetBinContent(500,8.208952);
   PbPb_normalized_response_matrix_cent0->SetBinContent(501,2.283367);
   PbPb_normalized_response_matrix_cent0->SetBinContent(502,0.3660631);
   PbPb_normalized_response_matrix_cent0->SetBinContent(503,0.184379);
   PbPb_normalized_response_matrix_cent0->SetBinContent(506,0.1869243);
   PbPb_normalized_response_matrix_cent0->SetBinContent(526,1.240516e-05);
   PbPb_normalized_response_matrix_cent0->SetBinContent(532,0.0002785063);
   PbPb_normalized_response_matrix_cent0->SetBinContent(533,0.08484166);
   PbPb_normalized_response_matrix_cent0->SetBinContent(534,2.929632);
   PbPb_normalized_response_matrix_cent0->SetBinContent(535,8.566952);
   PbPb_normalized_response_matrix_cent0->SetBinContent(536,5.693151);
   PbPb_normalized_response_matrix_cent0->SetBinContent(537,1.579749);
   PbPb_normalized_response_matrix_cent0->SetBinContent(538,0.4695655);
   PbPb_normalized_response_matrix_cent0->SetBinContent(539,0.09945748);
   PbPb_normalized_response_matrix_cent0->SetBinContent(568,0.01772106);
   PbPb_normalized_response_matrix_cent0->SetBinContent(569,0.5463946);
   PbPb_normalized_response_matrix_cent0->SetBinContent(570,5.524934);
   PbPb_normalized_response_matrix_cent0->SetBinContent(571,8.528598);
   PbPb_normalized_response_matrix_cent0->SetBinContent(572,3.617181);
   PbPb_normalized_response_matrix_cent0->SetBinContent(573,1.139313);
   PbPb_normalized_response_matrix_cent0->SetBinContent(574,0.06865323);
   PbPb_normalized_response_matrix_cent0->SetBinContent(575,0.2224133);
   PbPb_normalized_response_matrix_cent0->SetBinContent(604,0.04407664);
   PbPb_normalized_response_matrix_cent0->SetBinContent(605,1.279163);
   PbPb_normalized_response_matrix_cent0->SetBinContent(606,7.139818);
   PbPb_normalized_response_matrix_cent0->SetBinContent(607,7.359149);
   PbPb_normalized_response_matrix_cent0->SetBinContent(608,1.470256);
   PbPb_normalized_response_matrix_cent0->SetBinContent(609,1.247228);
   PbPb_normalized_response_matrix_cent0->SetBinContent(638,0.0004081088);
   PbPb_normalized_response_matrix_cent0->SetBinContent(639,0.02035962);
   PbPb_normalized_response_matrix_cent0->SetBinContent(640,0.2385295);
   PbPb_normalized_response_matrix_cent0->SetBinContent(641,4.090697);
   PbPb_normalized_response_matrix_cent0->SetBinContent(642,9.517882);
   PbPb_normalized_response_matrix_cent0->SetBinContent(643,5.996758);
   PbPb_normalized_response_matrix_cent0->SetBinContent(644,2.538118);
   PbPb_normalized_response_matrix_cent0->SetBinContent(645,0.335955);
   PbPb_normalized_response_matrix_cent0->SetBinContent(675,0.06463903);
   PbPb_normalized_response_matrix_cent0->SetBinContent(676,0.8373457);
   PbPb_normalized_response_matrix_cent0->SetBinContent(677,4.620058);
   PbPb_normalized_response_matrix_cent0->SetBinContent(678,8.032579);
   PbPb_normalized_response_matrix_cent0->SetBinContent(679,3.184862);
   PbPb_normalized_response_matrix_cent0->SetBinContent(680,1.240751);
   PbPb_normalized_response_matrix_cent0->SetBinContent(681,1.625063);
   PbPb_normalized_response_matrix_cent0->SetBinContent(710,0.006874431);
   PbPb_normalized_response_matrix_cent0->SetBinContent(711,0.109785);
   PbPb_normalized_response_matrix_cent0->SetBinContent(712,1.459834);
   PbPb_normalized_response_matrix_cent0->SetBinContent(713,7.882517);
   PbPb_normalized_response_matrix_cent0->SetBinContent(714,8.487422);
   PbPb_normalized_response_matrix_cent0->SetBinContent(715,2.452034);
   PbPb_normalized_response_matrix_cent0->SetBinContent(716,0.2991561);
   PbPb_normalized_response_matrix_cent0->SetBinContent(747,0.682022);
   PbPb_normalized_response_matrix_cent0->SetBinContent(748,2.492497);
   PbPb_normalized_response_matrix_cent0->SetBinContent(749,6.546177);
   PbPb_normalized_response_matrix_cent0->SetBinContent(750,6.648713);
   PbPb_normalized_response_matrix_cent0->SetBinContent(751,1.662755);
   PbPb_normalized_response_matrix_cent0->SetBinContent(782,0.1044603);
   PbPb_normalized_response_matrix_cent0->SetBinContent(783,1.722622);
   PbPb_normalized_response_matrix_cent0->SetBinContent(784,4.712411);
   PbPb_normalized_response_matrix_cent0->SetBinContent(785,7.484558);
   PbPb_normalized_response_matrix_cent0->SetBinContent(786,2.492457);
   PbPb_normalized_response_matrix_cent0->SetBinContent(787,0.9118769);
   PbPb_normalized_response_matrix_cent0->SetBinContent(817,0.1207888);
   PbPb_normalized_response_matrix_cent0->SetBinContent(818,0.1722695);
   PbPb_normalized_response_matrix_cent0->SetBinContent(819,2.482526);
   PbPb_normalized_response_matrix_cent0->SetBinContent(820,5.620497);
   PbPb_normalized_response_matrix_cent0->SetBinContent(821,6.056509);
   PbPb_normalized_response_matrix_cent0->SetBinContent(822,1.490756);
   PbPb_normalized_response_matrix_cent0->SetBinContent(823,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(852,0.05314488);
   PbPb_normalized_response_matrix_cent0->SetBinContent(854,0.5215744);
   PbPb_normalized_response_matrix_cent0->SetBinContent(855,3.331609);
   PbPb_normalized_response_matrix_cent0->SetBinContent(856,4.528852);
   PbPb_normalized_response_matrix_cent0->SetBinContent(857,2.252136);
   PbPb_normalized_response_matrix_cent0->SetBinContent(858,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(888,0.03411561);
   PbPb_normalized_response_matrix_cent0->SetBinContent(889,0.1115702);
   PbPb_normalized_response_matrix_cent0->SetBinContent(890,1.161998);
   PbPb_normalized_response_matrix_cent0->SetBinContent(891,4.400044);
   PbPb_normalized_response_matrix_cent0->SetBinContent(892,2.159106);
   PbPb_normalized_response_matrix_cent0->SetBinContent(925,0.5014715);
   PbPb_normalized_response_matrix_cent0->SetBinContent(926,1.818885);
   PbPb_normalized_response_matrix_cent0->SetBinContent(927,4.186125);
   PbPb_normalized_response_matrix_cent0->SetBinContent(928,3);
   PbPb_normalized_response_matrix_cent0->SetBinContent(929,3);
   PbPb_normalized_response_matrix_cent0->SetBinContent(932,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(961,0.4396704);
   PbPb_normalized_response_matrix_cent0->SetBinContent(962,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(963,3);
   PbPb_normalized_response_matrix_cent0->SetBinContent(997,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(998,2);
   PbPb_normalized_response_matrix_cent0->SetBinContent(999,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1000,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1032,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1033,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1034,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1035,2);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1036,0.4594356);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1068,2);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1073,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1104,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1105,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1106,0.5405645);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1107,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1142,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1143,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1177,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(106,2.543365);
   PbPb_normalized_response_matrix_cent0->SetBinError(107,1.217309);
   PbPb_normalized_response_matrix_cent0->SetBinError(108,0.2403317);
   PbPb_normalized_response_matrix_cent0->SetBinError(109,0.05266572);
   PbPb_normalized_response_matrix_cent0->SetBinError(110,0.01228478);
   PbPb_normalized_response_matrix_cent0->SetBinError(111,0.008289223);
   PbPb_normalized_response_matrix_cent0->SetBinError(112,0.00529235);
   PbPb_normalized_response_matrix_cent0->SetBinError(115,0.003149577);
   PbPb_normalized_response_matrix_cent0->SetBinError(141,0.9814658);
   PbPb_normalized_response_matrix_cent0->SetBinError(142,0.5636196);
   PbPb_normalized_response_matrix_cent0->SetBinError(143,0.347684);
   PbPb_normalized_response_matrix_cent0->SetBinError(144,0.1585596);
   PbPb_normalized_response_matrix_cent0->SetBinError(145,0.03403801);
   PbPb_normalized_response_matrix_cent0->SetBinError(146,0.01324774);
   PbPb_normalized_response_matrix_cent0->SetBinError(147,0.01963916);
   PbPb_normalized_response_matrix_cent0->SetBinError(148,0.008345519);
   PbPb_normalized_response_matrix_cent0->SetBinError(150,0.01700894);
   PbPb_normalized_response_matrix_cent0->SetBinError(176,0.0113577);
   PbPb_normalized_response_matrix_cent0->SetBinError(177,0.1012734);
   PbPb_normalized_response_matrix_cent0->SetBinError(178,0.2589305);
   PbPb_normalized_response_matrix_cent0->SetBinError(179,0.2574583);
   PbPb_normalized_response_matrix_cent0->SetBinError(180,0.1260606);
   PbPb_normalized_response_matrix_cent0->SetBinError(181,0.02494692);
   PbPb_normalized_response_matrix_cent0->SetBinError(182,0.01137742);
   PbPb_normalized_response_matrix_cent0->SetBinError(183,0.007610161);
   PbPb_normalized_response_matrix_cent0->SetBinError(184,0.00509547);
   PbPb_normalized_response_matrix_cent0->SetBinError(188,0.09168096);
   PbPb_normalized_response_matrix_cent0->SetBinError(212,4.793484e-05);
   PbPb_normalized_response_matrix_cent0->SetBinError(213,0.1175306);
   PbPb_normalized_response_matrix_cent0->SetBinError(214,0.2737536);
   PbPb_normalized_response_matrix_cent0->SetBinError(215,0.1935243);
   PbPb_normalized_response_matrix_cent0->SetBinError(216,0.0788903);
   PbPb_normalized_response_matrix_cent0->SetBinError(217,0.02554521);
   PbPb_normalized_response_matrix_cent0->SetBinError(218,0.01262804);
   PbPb_normalized_response_matrix_cent0->SetBinError(219,0.0105102);
   PbPb_normalized_response_matrix_cent0->SetBinError(246,0.00161694);
   PbPb_normalized_response_matrix_cent0->SetBinError(247,5.347956e-06);
   PbPb_normalized_response_matrix_cent0->SetBinError(248,0.0195233);
   PbPb_normalized_response_matrix_cent0->SetBinError(249,0.170623);
   PbPb_normalized_response_matrix_cent0->SetBinError(250,0.2289666);
   PbPb_normalized_response_matrix_cent0->SetBinError(251,0.1719393);
   PbPb_normalized_response_matrix_cent0->SetBinError(252,0.0336403);
   PbPb_normalized_response_matrix_cent0->SetBinError(253,0.01748133);
   PbPb_normalized_response_matrix_cent0->SetBinError(254,0.02603549);
   PbPb_normalized_response_matrix_cent0->SetBinError(255,0.007478016);
   PbPb_normalized_response_matrix_cent0->SetBinError(282,4.9471e-06);
   PbPb_normalized_response_matrix_cent0->SetBinError(283,0.001712513);
   PbPb_normalized_response_matrix_cent0->SetBinError(284,0.04867633);
   PbPb_normalized_response_matrix_cent0->SetBinError(285,0.217266);
   PbPb_normalized_response_matrix_cent0->SetBinError(286,0.2798951);
   PbPb_normalized_response_matrix_cent0->SetBinError(287,0.09813421);
   PbPb_normalized_response_matrix_cent0->SetBinError(288,0.03628401);
   PbPb_normalized_response_matrix_cent0->SetBinError(289,0.1335809);
   PbPb_normalized_response_matrix_cent0->SetBinError(290,0.01523148);
   PbPb_normalized_response_matrix_cent0->SetBinError(291,0.02818083);
   PbPb_normalized_response_matrix_cent0->SetBinError(318,2.502676e-05);
   PbPb_normalized_response_matrix_cent0->SetBinError(319,0.008440077);
   PbPb_normalized_response_matrix_cent0->SetBinError(320,0.1154981);
   PbPb_normalized_response_matrix_cent0->SetBinError(321,0.2775922);
   PbPb_normalized_response_matrix_cent0->SetBinError(322,0.188864);
   PbPb_normalized_response_matrix_cent0->SetBinError(323,0.06253809);
   PbPb_normalized_response_matrix_cent0->SetBinError(324,0.03710714);
   PbPb_normalized_response_matrix_cent0->SetBinError(325,0.05287284);
   PbPb_normalized_response_matrix_cent0->SetBinError(326,0.02221796);
   PbPb_normalized_response_matrix_cent0->SetBinError(354,6.672694e-05);
   PbPb_normalized_response_matrix_cent0->SetBinError(355,0.02051224);
   PbPb_normalized_response_matrix_cent0->SetBinError(356,0.1841437);
   PbPb_normalized_response_matrix_cent0->SetBinError(357,0.4070997);
   PbPb_normalized_response_matrix_cent0->SetBinError(358,0.2282778);
   PbPb_normalized_response_matrix_cent0->SetBinError(359,0.06201553);
   PbPb_normalized_response_matrix_cent0->SetBinError(360,0.03846788);
   PbPb_normalized_response_matrix_cent0->SetBinError(361,0.03107536);
   PbPb_normalized_response_matrix_cent0->SetBinError(362,0.06189767);
   PbPb_normalized_response_matrix_cent0->SetBinError(363,0.08169515);
   PbPb_normalized_response_matrix_cent0->SetBinError(389,6.263932e-05);
   PbPb_normalized_response_matrix_cent0->SetBinError(390,0.007847931);
   PbPb_normalized_response_matrix_cent0->SetBinError(391,0.05735025);
   PbPb_normalized_response_matrix_cent0->SetBinError(392,0.221849);
   PbPb_normalized_response_matrix_cent0->SetBinError(393,0.262984);
   PbPb_normalized_response_matrix_cent0->SetBinError(394,0.124917);
   PbPb_normalized_response_matrix_cent0->SetBinError(395,0.08611588);
   PbPb_normalized_response_matrix_cent0->SetBinError(396,0.03710405);
   PbPb_normalized_response_matrix_cent0->SetBinError(398,0.1106175);
   PbPb_normalized_response_matrix_cent0->SetBinError(424,2.481967e-05);
   PbPb_normalized_response_matrix_cent0->SetBinError(425,0.0001870354);
   PbPb_normalized_response_matrix_cent0->SetBinError(426,0.01708142);
   PbPb_normalized_response_matrix_cent0->SetBinError(427,0.1402677);
   PbPb_normalized_response_matrix_cent0->SetBinError(428,0.2374262);
   PbPb_normalized_response_matrix_cent0->SetBinError(429,0.2237755);
   PbPb_normalized_response_matrix_cent0->SetBinError(430,0.1260281);
   PbPb_normalized_response_matrix_cent0->SetBinError(431,0.09445211);
   PbPb_normalized_response_matrix_cent0->SetBinError(432,0.06065228);
   PbPb_normalized_response_matrix_cent0->SetBinError(460,0.0001015505);
   PbPb_normalized_response_matrix_cent0->SetBinError(461,0.001494626);
   PbPb_normalized_response_matrix_cent0->SetBinError(462,0.04579931);
   PbPb_normalized_response_matrix_cent0->SetBinError(463,0.2287015);
   PbPb_normalized_response_matrix_cent0->SetBinError(464,0.2906237);
   PbPb_normalized_response_matrix_cent0->SetBinError(465,0.2653278);
   PbPb_normalized_response_matrix_cent0->SetBinError(466,0.2303439);
   PbPb_normalized_response_matrix_cent0->SetBinError(467,0.1383601);
   PbPb_normalized_response_matrix_cent0->SetBinError(468,0.04352227);
   PbPb_normalized_response_matrix_cent0->SetBinError(471,0.4896828);
   PbPb_normalized_response_matrix_cent0->SetBinError(497,0.008093809);
   PbPb_normalized_response_matrix_cent0->SetBinError(498,0.07200627);
   PbPb_normalized_response_matrix_cent0->SetBinError(499,0.2642316);
   PbPb_normalized_response_matrix_cent0->SetBinError(500,0.4422654);
   PbPb_normalized_response_matrix_cent0->SetBinError(501,0.2444147);
   PbPb_normalized_response_matrix_cent0->SetBinError(502,0.1351369);
   PbPb_normalized_response_matrix_cent0->SetBinError(503,0.1167253);
   PbPb_normalized_response_matrix_cent0->SetBinError(506,0.1869243);
   PbPb_normalized_response_matrix_cent0->SetBinError(526,1.240516e-05);
   PbPb_normalized_response_matrix_cent0->SetBinError(532,0.0002785063);
   PbPb_normalized_response_matrix_cent0->SetBinError(533,0.01777312);
   PbPb_normalized_response_matrix_cent0->SetBinError(534,0.1575435);
   PbPb_normalized_response_matrix_cent0->SetBinError(535,0.3672151);
   PbPb_normalized_response_matrix_cent0->SetBinError(536,0.4248771);
   PbPb_normalized_response_matrix_cent0->SetBinError(537,0.3249948);
   PbPb_normalized_response_matrix_cent0->SetBinError(538,0.2443895);
   PbPb_normalized_response_matrix_cent0->SetBinError(539,0.09945748);
   PbPb_normalized_response_matrix_cent0->SetBinError(568,0.00815005);
   PbPb_normalized_response_matrix_cent0->SetBinError(569,0.06629624);
   PbPb_normalized_response_matrix_cent0->SetBinError(570,0.3023543);
   PbPb_normalized_response_matrix_cent0->SetBinError(571,0.49869);
   PbPb_normalized_response_matrix_cent0->SetBinError(572,0.4998378);
   PbPb_normalized_response_matrix_cent0->SetBinError(573,0.3542209);
   PbPb_normalized_response_matrix_cent0->SetBinError(574,0.06865323);
   PbPb_normalized_response_matrix_cent0->SetBinError(575,0.2224133);
   PbPb_normalized_response_matrix_cent0->SetBinError(604,0.01807381);
   PbPb_normalized_response_matrix_cent0->SetBinError(605,0.1356153);
   PbPb_normalized_response_matrix_cent0->SetBinError(606,0.5272194);
   PbPb_normalized_response_matrix_cent0->SetBinError(607,0.7122321);
   PbPb_normalized_response_matrix_cent0->SetBinError(608,0.3215205);
   PbPb_normalized_response_matrix_cent0->SetBinError(609,0.5663985);
   PbPb_normalized_response_matrix_cent0->SetBinError(638,0.0004081088);
   PbPb_normalized_response_matrix_cent0->SetBinError(639,0.01229828);
   PbPb_normalized_response_matrix_cent0->SetBinError(640,0.07505839);
   PbPb_normalized_response_matrix_cent0->SetBinError(641,0.3740549);
   PbPb_normalized_response_matrix_cent0->SetBinError(642,0.8115909);
   PbPb_normalized_response_matrix_cent0->SetBinError(643,0.7457966);
   PbPb_normalized_response_matrix_cent0->SetBinError(644,0.7313373);
   PbPb_normalized_response_matrix_cent0->SetBinError(645,0.2396917);
   PbPb_normalized_response_matrix_cent0->SetBinError(675,0.04010032);
   PbPb_normalized_response_matrix_cent0->SetBinError(676,0.1725151);
   PbPb_normalized_response_matrix_cent0->SetBinError(677,0.5922228);
   PbPb_normalized_response_matrix_cent0->SetBinError(678,0.8614771);
   PbPb_normalized_response_matrix_cent0->SetBinError(679,0.7066381);
   PbPb_normalized_response_matrix_cent0->SetBinError(680,0.5205005);
   PbPb_normalized_response_matrix_cent0->SetBinError(681,1.071802);
   PbPb_normalized_response_matrix_cent0->SetBinError(710,0.00687443);
   PbPb_normalized_response_matrix_cent0->SetBinError(711,0.05872306);
   PbPb_normalized_response_matrix_cent0->SetBinError(712,0.3175109);
   PbPb_normalized_response_matrix_cent0->SetBinError(713,0.917601);
   PbPb_normalized_response_matrix_cent0->SetBinError(714,1.380722);
   PbPb_normalized_response_matrix_cent0->SetBinError(715,0.8817945);
   PbPb_normalized_response_matrix_cent0->SetBinError(716,0.2991561);
   PbPb_normalized_response_matrix_cent0->SetBinError(747,0.2481663);
   PbPb_normalized_response_matrix_cent0->SetBinError(748,0.4651623);
   PbPb_normalized_response_matrix_cent0->SetBinError(749,1.170843);
   PbPb_normalized_response_matrix_cent0->SetBinError(750,1.892411);
   PbPb_normalized_response_matrix_cent0->SetBinError(751,0.7626435);
   PbPb_normalized_response_matrix_cent0->SetBinError(782,0.1044603);
   PbPb_normalized_response_matrix_cent0->SetBinError(783,0.568595);
   PbPb_normalized_response_matrix_cent0->SetBinError(784,0.8534686);
   PbPb_normalized_response_matrix_cent0->SetBinError(785,1.646647);
   PbPb_normalized_response_matrix_cent0->SetBinError(786,1.002049);
   PbPb_normalized_response_matrix_cent0->SetBinError(787,0.6450386);
   PbPb_normalized_response_matrix_cent0->SetBinError(817,0.1207888);
   PbPb_normalized_response_matrix_cent0->SetBinError(818,0.1229172);
   PbPb_normalized_response_matrix_cent0->SetBinError(819,0.6267476);
   PbPb_normalized_response_matrix_cent0->SetBinError(820,1.231753);
   PbPb_normalized_response_matrix_cent0->SetBinError(821,1.873957);
   PbPb_normalized_response_matrix_cent0->SetBinError(822,1.113931);
   PbPb_normalized_response_matrix_cent0->SetBinError(823,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(852,0.05314488);
   PbPb_normalized_response_matrix_cent0->SetBinError(854,0.3206909);
   PbPb_normalized_response_matrix_cent0->SetBinError(855,0.9240518);
   PbPb_normalized_response_matrix_cent0->SetBinError(856,1.352878);
   PbPb_normalized_response_matrix_cent0->SetBinError(857,1.268297);
   PbPb_normalized_response_matrix_cent0->SetBinError(858,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(888,0.03411561);
   PbPb_normalized_response_matrix_cent0->SetBinError(889,0.1115702);
   PbPb_normalized_response_matrix_cent0->SetBinError(890,0.530376);
   PbPb_normalized_response_matrix_cent0->SetBinError(891,1.557905);
   PbPb_normalized_response_matrix_cent0->SetBinError(892,0.9933993);
   PbPb_normalized_response_matrix_cent0->SetBinError(925,0.5014714);
   PbPb_normalized_response_matrix_cent0->SetBinError(926,0.929485);
   PbPb_normalized_response_matrix_cent0->SetBinError(927,1.722975);
   PbPb_normalized_response_matrix_cent0->SetBinError(928,1.732051);
   PbPb_normalized_response_matrix_cent0->SetBinError(929,1.414214);
   PbPb_normalized_response_matrix_cent0->SetBinError(932,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(961,0.4396704);
   PbPb_normalized_response_matrix_cent0->SetBinError(962,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(963,1.732051);
   PbPb_normalized_response_matrix_cent0->SetBinError(997,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(998,1.414214);
   PbPb_normalized_response_matrix_cent0->SetBinError(999,0.9999999);
   PbPb_normalized_response_matrix_cent0->SetBinError(1000,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1032,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1033,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1034,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1035,1.414214);
   PbPb_normalized_response_matrix_cent0->SetBinError(1036,0.4594355);
   PbPb_normalized_response_matrix_cent0->SetBinError(1068,1.414214);
   PbPb_normalized_response_matrix_cent0->SetBinError(1073,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1104,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1105,0.9999999);
   PbPb_normalized_response_matrix_cent0->SetBinError(1106,0.5405644);
   PbPb_normalized_response_matrix_cent0->SetBinError(1107,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1142,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1143,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1177,1);
   PbPb_normalized_response_matrix_cent0->SetMinimum(1e-10);
   PbPb_normalized_response_matrix_cent0->SetMaximum(1);
   PbPb_normalized_response_matrix_cent0->SetEntries(3714286);
   PbPb_normalized_response_matrix_cent0->SetStats(0);
   PbPb_normalized_response_matrix_cent0->SetContour(20);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(0,1e-10);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(1,0.05);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(2,0.1);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(3,0.15);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(4,0.2);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(5,0.25);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(6,0.3);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(7,0.35);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(8,0.4);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(9,0.45);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(10,0.5);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(11,0.55);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(12,0.6);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(13,0.65);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(14,0.7);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(15,0.75);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(16,0.8);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(17,0.85);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(18,0.9);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(19,0.95);
   
   palette = new TPaletteAxis(331.6129,40,346.129,320,PbPb_normalized_response_matrix_cent0);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.035);
palette->SetTitleOffset(1);
palette->SetTitleSize(0.035);
   palette->SetFillColor(100);
   palette->SetFillStyle(1001);
   PbPb_normalized_response_matrix_cent0->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   PbPb_normalized_response_matrix_cent0->SetLineColor(ci);
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetTitle("Gen p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetRange(2,11);
   PbPb_normalized_response_matrix_cent0->GetXaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetNoExponent();
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetNdivisions(505);
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent0->GetYaxis()->SetTitle("Reco p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent0->GetYaxis()->SetRange(3,16);
   PbPb_normalized_response_matrix_cent0->GetYaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent0->GetYaxis()->SetNdivisions(610);
   PbPb_normalized_response_matrix_cent0->GetYaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent0->GetYaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent0->GetYaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent0->GetYaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent0->GetYaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent0->GetZaxis()->SetLabelFont(42);
   PbPb_normalized_response_matrix_cent0->GetZaxis()->SetLabelSize(0.035);
   PbPb_normalized_response_matrix_cent0->GetZaxis()->SetTitleSize(0.035);
   PbPb_normalized_response_matrix_cent0->GetZaxis()->SetTitleFont(42);
   PbPb_normalized_response_matrix_cent0->Draw("textcolz");
   line = new TLine(40,40,300,300);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.8," 0- 5%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
   
   pt = new TPaveText(0.4835357,0.94,0.5164643,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_2_1->Modified();
   cPbPb_NormResMat->cd();
   cPbPb_NormResMat->Modified();
   cPbPb_NormResMat->cd();
   cPbPb_NormResMat->SetSelected(cPbPb_NormResMat);
}


==> Figures/Ch4/PbPb_0isATLASCut_normalized_response_matrix_akPu3PF_20_eta_20_20150807.C <==
{
//=========Macro generated from canvas: cPbPb_NormResMat/Normalized Response Matrix for PbPb
//=========  (Fri Aug  7 19:56:54 2015) by ROOT version5.32/00
   TCanvas *cPbPb_NormResMat = new TCanvas("cPbPb_NormResMat", "Normalized Response Matrix for PbPb",0,0,1200,800);
   gStyle->SetOptStat(0);
   cPbPb_NormResMat->Range(0,0,1,1);
   cPbPb_NormResMat->SetFillColor(0);
   cPbPb_NormResMat->SetBorderMode(0);
   cPbPb_NormResMat->SetBorderSize(2);
   cPbPb_NormResMat->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: p_0_0
   TPad *p_0_0 = new TPad("p_0_0", "p_0_0",0,0.5224719,0.3759095,1);
   p_0_0->Draw();
   p_0_0->cd();
   p_0_0->Range(-45,40,330,341.0753);
   p_0_0->SetFillColor(0);
   p_0_0->SetBorderMode(0);
   p_0_0->SetBorderSize(2);
   p_0_0->SetLeftMargin(0.2);
   p_0_0->SetRightMargin(0);
   p_0_0->SetTopMargin(0.07);
   p_0_0->SetBottomMargin(0);
   p_0_0->SetFrameBorderMode(0);
   p_0_0->SetFrameBorderMode(0);
   
   TH2F *PbPb_normalized_response_matrix_cent5 = new TH2F("PbPb_normalized_response_matrix_cent5"," ",33,0,990,50,0,1000);
   PbPb_normalized_response_matrix_cent5->SetBinContent(106,9.978603);
   PbPb_normalized_response_matrix_cent5->SetBinContent(107,23.36201);
   PbPb_normalized_response_matrix_cent5->SetBinContent(108,3.778653);
   PbPb_normalized_response_matrix_cent5->SetBinContent(109,0.07397805);
   PbPb_normalized_response_matrix_cent5->SetBinContent(110,0.007245691);
   PbPb_normalized_response_matrix_cent5->SetBinContent(111,0.0003111608);
   PbPb_normalized_response_matrix_cent5->SetBinContent(112,0.0007829404);
   PbPb_normalized_response_matrix_cent5->SetBinContent(113,0.0001179492);
   PbPb_normalized_response_matrix_cent5->SetBinContent(114,4.140678e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(141,1.01776);
   PbPb_normalized_response_matrix_cent5->SetBinContent(142,6.56607);
   PbPb_normalized_response_matrix_cent5->SetBinContent(143,16.46556);
   PbPb_normalized_response_matrix_cent5->SetBinContent(144,1.926912);
   PbPb_normalized_response_matrix_cent5->SetBinContent(145,0.07193369);
   PbPb_normalized_response_matrix_cent5->SetBinContent(146,0.02589117);
   PbPb_normalized_response_matrix_cent5->SetBinContent(147,0.003017253);
   PbPb_normalized_response_matrix_cent5->SetBinContent(148,0.0004372432);
   PbPb_normalized_response_matrix_cent5->SetBinContent(150,0.0006705893);
   PbPb_normalized_response_matrix_cent5->SetBinContent(152,0.00199342);
   PbPb_normalized_response_matrix_cent5->SetBinContent(176,0.003338639);
   PbPb_normalized_response_matrix_cent5->SetBinContent(177,0.07111961);
   PbPb_normalized_response_matrix_cent5->SetBinContent(178,8.898535);
   PbPb_normalized_response_matrix_cent5->SetBinContent(179,10.44922);
   PbPb_normalized_response_matrix_cent5->SetBinContent(180,0.7294323);
   PbPb_normalized_response_matrix_cent5->SetBinContent(181,0.05692511);
   PbPb_normalized_response_matrix_cent5->SetBinContent(182,0.0261606);
   PbPb_normalized_response_matrix_cent5->SetBinContent(183,0.005698716);
   PbPb_normalized_response_matrix_cent5->SetBinContent(184,0.0005082581);
   PbPb_normalized_response_matrix_cent5->SetBinContent(186,0.0006867894);
   PbPb_normalized_response_matrix_cent5->SetBinContent(211,0.0002900291);
   PbPb_normalized_response_matrix_cent5->SetBinContent(212,0.0007755849);
   PbPb_normalized_response_matrix_cent5->SetBinContent(213,0.8384974);
   PbPb_normalized_response_matrix_cent5->SetBinContent(214,13.14854);
   PbPb_normalized_response_matrix_cent5->SetBinContent(215,5.594318);
   PbPb_normalized_response_matrix_cent5->SetBinContent(216,0.3211151);
   PbPb_normalized_response_matrix_cent5->SetBinContent(217,0.04530935);
   PbPb_normalized_response_matrix_cent5->SetBinContent(218,0.01498869);
   PbPb_normalized_response_matrix_cent5->SetBinContent(219,0.001664897);
   PbPb_normalized_response_matrix_cent5->SetBinContent(220,0.004067883);
   PbPb_normalized_response_matrix_cent5->SetBinContent(221,0.0014174);
   PbPb_normalized_response_matrix_cent5->SetBinContent(246,8.881637e-06);
   PbPb_normalized_response_matrix_cent5->SetBinContent(247,1.673511e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(248,0.0175072);
   PbPb_normalized_response_matrix_cent5->SetBinContent(249,4.132804);
   PbPb_normalized_response_matrix_cent5->SetBinContent(250,12.79327);
   PbPb_normalized_response_matrix_cent5->SetBinContent(251,2.5863);
   PbPb_normalized_response_matrix_cent5->SetBinContent(252,0.1821109);
   PbPb_normalized_response_matrix_cent5->SetBinContent(253,0.04442605);
   PbPb_normalized_response_matrix_cent5->SetBinContent(254,0.01298537);
   PbPb_normalized_response_matrix_cent5->SetBinContent(255,0.01696351);
   PbPb_normalized_response_matrix_cent5->SetBinContent(256,0.01045907);
   PbPb_normalized_response_matrix_cent5->SetBinContent(259,0.0129684);
   PbPb_normalized_response_matrix_cent5->SetBinContent(282,3.864011e-06);
   PbPb_normalized_response_matrix_cent5->SetBinContent(283,0.000721743);
   PbPb_normalized_response_matrix_cent5->SetBinContent(284,0.2631923);
   PbPb_normalized_response_matrix_cent5->SetBinContent(285,8.963717);
   PbPb_normalized_response_matrix_cent5->SetBinContent(286,9.456409);
   PbPb_normalized_response_matrix_cent5->SetBinContent(287,1.334172);
   PbPb_normalized_response_matrix_cent5->SetBinContent(288,0.09424628);
   PbPb_normalized_response_matrix_cent5->SetBinContent(289,0.02766537);
   PbPb_normalized_response_matrix_cent5->SetBinContent(290,0.02386178);
   PbPb_normalized_response_matrix_cent5->SetBinContent(291,0.01937249);
   PbPb_normalized_response_matrix_cent5->SetBinContent(292,0.002338311);
   PbPb_normalized_response_matrix_cent5->SetBinContent(317,1.455234e-06);
   PbPb_normalized_response_matrix_cent5->SetBinContent(318,0.0004482543);
   PbPb_normalized_response_matrix_cent5->SetBinContent(319,0.00485092);
   PbPb_normalized_response_matrix_cent5->SetBinContent(320,1.743576);
   PbPb_normalized_response_matrix_cent5->SetBinContent(321,12.01103);
   PbPb_normalized_response_matrix_cent5->SetBinContent(322,5.676435);
   PbPb_normalized_response_matrix_cent5->SetBinContent(323,0.5646708);
   PbPb_normalized_response_matrix_cent5->SetBinContent(324,0.05906421);
   PbPb_normalized_response_matrix_cent5->SetBinContent(325,0.03047729);
   PbPb_normalized_response_matrix_cent5->SetBinContent(326,0.009395308);
   PbPb_normalized_response_matrix_cent5->SetBinContent(327,0.0160019);
   PbPb_normalized_response_matrix_cent5->SetBinContent(328,0.003891798);
   PbPb_normalized_response_matrix_cent5->SetBinContent(329,0.003933146);
   PbPb_normalized_response_matrix_cent5->SetBinContent(353,7.892367e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(354,0.0003469279);
   PbPb_normalized_response_matrix_cent5->SetBinContent(355,0.09483584);
   PbPb_normalized_response_matrix_cent5->SetBinContent(356,4.853315);
   PbPb_normalized_response_matrix_cent5->SetBinContent(357,11.27198);
   PbPb_normalized_response_matrix_cent5->SetBinContent(358,3.387244);
   PbPb_normalized_response_matrix_cent5->SetBinContent(359,0.2901037);
   PbPb_normalized_response_matrix_cent5->SetBinContent(360,0.05948335);
   PbPb_normalized_response_matrix_cent5->SetBinContent(361,0.01491973);
   PbPb_normalized_response_matrix_cent5->SetBinContent(362,0.02952455);
   PbPb_normalized_response_matrix_cent5->SetBinContent(363,0.008140143);
   PbPb_normalized_response_matrix_cent5->SetBinContent(365,0.006603182);
   PbPb_normalized_response_matrix_cent5->SetBinContent(389,8.030527e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(390,0.001403394);
   PbPb_normalized_response_matrix_cent5->SetBinContent(391,0.654201);
   PbPb_normalized_response_matrix_cent5->SetBinContent(392,8.651257);
   PbPb_normalized_response_matrix_cent5->SetBinContent(393,8.873503);
   PbPb_normalized_response_matrix_cent5->SetBinContent(394,1.626575);
   PbPb_normalized_response_matrix_cent5->SetBinContent(395,0.1366761);
   PbPb_normalized_response_matrix_cent5->SetBinContent(396,0.0746585);
   PbPb_normalized_response_matrix_cent5->SetBinContent(397,0.03888311);
   PbPb_normalized_response_matrix_cent5->SetBinContent(398,0.02664267);
   PbPb_normalized_response_matrix_cent5->SetBinContent(399,0.01985998);
   PbPb_normalized_response_matrix_cent5->SetBinContent(424,5.890502e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(425,0.0001817633);
   PbPb_normalized_response_matrix_cent5->SetBinContent(426,0.03261279);
   PbPb_normalized_response_matrix_cent5->SetBinContent(427,2.560923);
   PbPb_normalized_response_matrix_cent5->SetBinContent(428,10.50628);
   PbPb_normalized_response_matrix_cent5->SetBinContent(429,5.970985);
   PbPb_normalized_response_matrix_cent5->SetBinContent(430,0.7244642);
   PbPb_normalized_response_matrix_cent5->SetBinContent(431,0.1002791);
   PbPb_normalized_response_matrix_cent5->SetBinContent(432,0.02749354);
   PbPb_normalized_response_matrix_cent5->SetBinContent(433,0.03436581);
   PbPb_normalized_response_matrix_cent5->SetBinContent(459,1.1003e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(460,4.122961e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(461,0.001310121);
   PbPb_normalized_response_matrix_cent5->SetBinContent(462,0.2359579);
   PbPb_normalized_response_matrix_cent5->SetBinContent(463,5.374517);
   PbPb_normalized_response_matrix_cent5->SetBinContent(464,10.21395);
   PbPb_normalized_response_matrix_cent5->SetBinContent(465,3.355386);
   PbPb_normalized_response_matrix_cent5->SetBinContent(466,0.3929411);
   PbPb_normalized_response_matrix_cent5->SetBinContent(467,0.06192185);
   PbPb_normalized_response_matrix_cent5->SetBinContent(468,0.03669691);
   PbPb_normalized_response_matrix_cent5->SetBinContent(469,0.04567945);
   PbPb_normalized_response_matrix_cent5->SetBinContent(470,0.05580206);
   PbPb_normalized_response_matrix_cent5->SetBinContent(494,2.578808e-06);
   PbPb_normalized_response_matrix_cent5->SetBinContent(495,2.746906e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(496,0.000270687);
   PbPb_normalized_response_matrix_cent5->SetBinContent(497,0.01036388);
   PbPb_normalized_response_matrix_cent5->SetBinContent(498,1.047028);
   PbPb_normalized_response_matrix_cent5->SetBinContent(499,8.359282);
   PbPb_normalized_response_matrix_cent5->SetBinContent(500,8.329468);
   PbPb_normalized_response_matrix_cent5->SetBinContent(501,1.923389);
   PbPb_normalized_response_matrix_cent5->SetBinContent(502,0.2321114);
   PbPb_normalized_response_matrix_cent5->SetBinContent(503,0.06678171);
   PbPb_normalized_response_matrix_cent5->SetBinContent(504,0.002635938);
   PbPb_normalized_response_matrix_cent5->SetBinContent(505,0.04899664);
   PbPb_normalized_response_matrix_cent5->SetBinContent(530,3.021511e-06);
   PbPb_normalized_response_matrix_cent5->SetBinContent(531,0.000227112);
   PbPb_normalized_response_matrix_cent5->SetBinContent(532,0.001211769);
   PbPb_normalized_response_matrix_cent5->SetBinContent(533,0.07693402);
   PbPb_normalized_response_matrix_cent5->SetBinContent(534,2.973344);
   PbPb_normalized_response_matrix_cent5->SetBinContent(535,9.740775);
   PbPb_normalized_response_matrix_cent5->SetBinContent(536,6.037829);
   PbPb_normalized_response_matrix_cent5->SetBinContent(537,1.088946);
   PbPb_normalized_response_matrix_cent5->SetBinContent(538,0.1944868);
   PbPb_normalized_response_matrix_cent5->SetBinContent(539,0.04955629);
   PbPb_normalized_response_matrix_cent5->SetBinContent(542,0.2562428);
   PbPb_normalized_response_matrix_cent5->SetBinContent(565,9.373527e-06);
   PbPb_normalized_response_matrix_cent5->SetBinContent(566,1.426635e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(567,0.0001849154);
   PbPb_normalized_response_matrix_cent5->SetBinContent(568,0.007672468);
   PbPb_normalized_response_matrix_cent5->SetBinContent(569,0.4325995);
   PbPb_normalized_response_matrix_cent5->SetBinContent(570,5.893313);
   PbPb_normalized_response_matrix_cent5->SetBinContent(571,9.358613);
   PbPb_normalized_response_matrix_cent5->SetBinContent(572,3.430435);
   PbPb_normalized_response_matrix_cent5->SetBinContent(573,0.5366517);
   PbPb_normalized_response_matrix_cent5->SetBinContent(574,0.07090676);
   PbPb_normalized_response_matrix_cent5->SetBinContent(575,0.1156671);
   PbPb_normalized_response_matrix_cent5->SetBinContent(577,0.03154983);
   PbPb_normalized_response_matrix_cent5->SetBinContent(578,0.3791747);
   PbPb_normalized_response_matrix_cent5->SetBinContent(600,1.087747e-06);
   PbPb_normalized_response_matrix_cent5->SetBinContent(601,6.255307e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(602,0.0001214901);
   PbPb_normalized_response_matrix_cent5->SetBinContent(603,0.001148071);
   PbPb_normalized_response_matrix_cent5->SetBinContent(604,0.02777597);
   PbPb_normalized_response_matrix_cent5->SetBinContent(605,1.522971);
   PbPb_normalized_response_matrix_cent5->SetBinContent(606,8.078905);
   PbPb_normalized_response_matrix_cent5->SetBinContent(607,8.094564);
   PbPb_normalized_response_matrix_cent5->SetBinContent(608,2.057528);
   PbPb_normalized_response_matrix_cent5->SetBinContent(609,0.2694853);
   PbPb_normalized_response_matrix_cent5->SetBinContent(610,0.02124921);
   PbPb_normalized_response_matrix_cent5->SetBinContent(637,1.690218e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(638,0.0007742091);
   PbPb_normalized_response_matrix_cent5->SetBinContent(639,0.003450238);
   PbPb_normalized_response_matrix_cent5->SetBinContent(640,0.1533092);
   PbPb_normalized_response_matrix_cent5->SetBinContent(641,3.264424);
   PbPb_normalized_response_matrix_cent5->SetBinContent(642,9.331987);
   PbPb_normalized_response_matrix_cent5->SetBinContent(643,5.704009);
   PbPb_normalized_response_matrix_cent5->SetBinContent(644,0.9540266);
   PbPb_normalized_response_matrix_cent5->SetBinContent(645,0.1499872);
   PbPb_normalized_response_matrix_cent5->SetBinContent(646,0.2670284);
   PbPb_normalized_response_matrix_cent5->SetBinContent(647,0.1031775);
   PbPb_normalized_response_matrix_cent5->SetBinContent(673,0.0001308234);
   PbPb_normalized_response_matrix_cent5->SetBinContent(675,0.005207369);
   PbPb_normalized_response_matrix_cent5->SetBinContent(676,0.6181613);
   PbPb_normalized_response_matrix_cent5->SetBinContent(677,5.798702);
   PbPb_normalized_response_matrix_cent5->SetBinContent(678,8.788173);
   PbPb_normalized_response_matrix_cent5->SetBinContent(679,3.668263);
   PbPb_normalized_response_matrix_cent5->SetBinContent(680,0.4619309);
   PbPb_normalized_response_matrix_cent5->SetBinContent(681,0.1842579);
   PbPb_normalized_response_matrix_cent5->SetBinContent(682,0.08461645);
   PbPb_normalized_response_matrix_cent5->SetBinContent(708,0.0001862194);
   PbPb_normalized_response_matrix_cent5->SetBinContent(710,0.002788989);
   PbPb_normalized_response_matrix_cent5->SetBinContent(711,0.09080607);
   PbPb_normalized_response_matrix_cent5->SetBinContent(712,1.539149);
   PbPb_normalized_response_matrix_cent5->SetBinContent(713,7.948566);
   PbPb_normalized_response_matrix_cent5->SetBinContent(714,8.764424);
   PbPb_normalized_response_matrix_cent5->SetBinContent(715,2.282163);
   PbPb_normalized_response_matrix_cent5->SetBinContent(716,0.2092094);
   PbPb_normalized_response_matrix_cent5->SetBinContent(717,0.3137697);
   PbPb_normalized_response_matrix_cent5->SetBinContent(745,0.0001177299);
   PbPb_normalized_response_matrix_cent5->SetBinContent(746,0.002982894);
   PbPb_normalized_response_matrix_cent5->SetBinContent(747,0.2768134);
   PbPb_normalized_response_matrix_cent5->SetBinContent(748,3.843547);
   PbPb_normalized_response_matrix_cent5->SetBinContent(749,8.506216);
   PbPb_normalized_response_matrix_cent5->SetBinContent(750,5.452758);
   PbPb_normalized_response_matrix_cent5->SetBinContent(751,1.760979);
   PbPb_normalized_response_matrix_cent5->SetBinContent(752,0.2242232);
   PbPb_normalized_response_matrix_cent5->SetBinContent(754,0.6731305);
   PbPb_normalized_response_matrix_cent5->SetBinContent(782,0.02388119);
   PbPb_normalized_response_matrix_cent5->SetBinContent(783,0.6356807);
   PbPb_normalized_response_matrix_cent5->SetBinContent(784,5.622952);
   PbPb_normalized_response_matrix_cent5->SetBinContent(785,8.546852);
   PbPb_normalized_response_matrix_cent5->SetBinContent(786,3.674634);
   PbPb_normalized_response_matrix_cent5->SetBinContent(787,1.214943);
   PbPb_normalized_response_matrix_cent5->SetBinContent(817,0.005254402);
   PbPb_normalized_response_matrix_cent5->SetBinContent(818,0.07594454);
   PbPb_normalized_response_matrix_cent5->SetBinContent(819,1.564316);
   PbPb_normalized_response_matrix_cent5->SetBinContent(820,7.595794);
   PbPb_normalized_response_matrix_cent5->SetBinContent(821,7.042931);
   PbPb_normalized_response_matrix_cent5->SetBinContent(822,3.618566);
   PbPb_normalized_response_matrix_cent5->SetBinContent(823,1.273242);
   PbPb_normalized_response_matrix_cent5->SetBinContent(853,0.03889494);
   PbPb_normalized_response_matrix_cent5->SetBinContent(854,0.4052514);
   PbPb_normalized_response_matrix_cent5->SetBinContent(855,3.9694);
   PbPb_normalized_response_matrix_cent5->SetBinContent(856,7.932409);
   PbPb_normalized_response_matrix_cent5->SetBinContent(857,4.618519);
   PbPb_normalized_response_matrix_cent5->SetBinContent(858,3.390692);
   PbPb_normalized_response_matrix_cent5->SetBinContent(859,0.129351);
   PbPb_normalized_response_matrix_cent5->SetBinContent(889,0.03952528);
   PbPb_normalized_response_matrix_cent5->SetBinContent(890,1.170483);
   PbPb_normalized_response_matrix_cent5->SetBinContent(891,5.992941);
   PbPb_normalized_response_matrix_cent5->SetBinContent(892,7.487581);
   PbPb_normalized_response_matrix_cent5->SetBinContent(893,2.646976);
   PbPb_normalized_response_matrix_cent5->SetBinContent(921,0.0007599716);
   PbPb_normalized_response_matrix_cent5->SetBinContent(925,0.07247335);
   PbPb_normalized_response_matrix_cent5->SetBinContent(926,2.368261);
   PbPb_normalized_response_matrix_cent5->SetBinContent(927,5.204162);
   PbPb_normalized_response_matrix_cent5->SetBinContent(928,4.552086);
   PbPb_normalized_response_matrix_cent5->SetBinContent(929,3.903783);
   PbPb_normalized_response_matrix_cent5->SetBinContent(930,0.8765979);
   PbPb_normalized_response_matrix_cent5->SetBinContent(960,0.04984091);
   PbPb_normalized_response_matrix_cent5->SetBinContent(961,0.5337627);
   PbPb_normalized_response_matrix_cent5->SetBinContent(962,3.714673);
   PbPb_normalized_response_matrix_cent5->SetBinContent(963,5.90154);
   PbPb_normalized_response_matrix_cent5->SetBinContent(964,5.994956);
   PbPb_normalized_response_matrix_cent5->SetBinContent(965,1.612004);
   PbPb_normalized_response_matrix_cent5->SetBinContent(996,0.03358693);
   PbPb_normalized_response_matrix_cent5->SetBinContent(997,1.654288);
   PbPb_normalized_response_matrix_cent5->SetBinContent(998,5.794836);
   PbPb_normalized_response_matrix_cent5->SetBinContent(999,5.336535);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1000,3.92321);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1002,3);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1032,0.8439505);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1033,3.821627);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1034,3.589319);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1035,0.1756601);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1036,4);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1037,1);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1067,0.1128339);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1068,0.2398278);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1069,3.595632);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1070,8.42303);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1071,4.391994);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1102,0.5169044);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1104,1.777292);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1105,2.268286);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1106,1);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1140,1);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1141,5.545786);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1175,1.502882);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1176,1.454213);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1177,2);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1210,0.2183301);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1211,0.7151835);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1212,2);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1213,1);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1246,1);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1247,2);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1281,0.8928223);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1282,1);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1318,1);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1320,1.543485);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1355,1.456515);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1391,1);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1392,1);
   PbPb_normalized_response_matrix_cent5->SetBinError(106,2.415072);
   PbPb_normalized_response_matrix_cent5->SetBinError(107,1.008887);
   PbPb_normalized_response_matrix_cent5->SetBinError(108,0.1076932);
   PbPb_normalized_response_matrix_cent5->SetBinError(109,0.006756378);
   PbPb_normalized_response_matrix_cent5->SetBinError(110,0.002057002);
   PbPb_normalized_response_matrix_cent5->SetBinError(111,0.0001464352);
   PbPb_normalized_response_matrix_cent5->SetBinError(112,0.000412325);
   PbPb_normalized_response_matrix_cent5->SetBinError(113,0.0001179492);
   PbPb_normalized_response_matrix_cent5->SetBinError(114,4.140677e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(141,0.4634206);
   PbPb_normalized_response_matrix_cent5->SetBinError(142,0.3938407);
   PbPb_normalized_response_matrix_cent5->SetBinError(143,0.2314844);
   PbPb_normalized_response_matrix_cent5->SetBinError(144,0.05690709);
   PbPb_normalized_response_matrix_cent5->SetBinError(145,0.008303174);
   PbPb_normalized_response_matrix_cent5->SetBinError(146,0.01218533);
   PbPb_normalized_response_matrix_cent5->SetBinError(147,0.001307964);
   PbPb_normalized_response_matrix_cent5->SetBinError(148,0.0002297607);
   PbPb_normalized_response_matrix_cent5->SetBinError(150,0.0006705892);
   PbPb_normalized_response_matrix_cent5->SetBinError(152,0.00199342);
   PbPb_normalized_response_matrix_cent5->SetBinError(176,0.002073001);
   PbPb_normalized_response_matrix_cent5->SetBinError(177,0.01366927);
   PbPb_normalized_response_matrix_cent5->SetBinError(178,0.122737);
   PbPb_normalized_response_matrix_cent5->SetBinError(179,0.1310159);
   PbPb_normalized_response_matrix_cent5->SetBinError(180,0.02964899);
   PbPb_normalized_response_matrix_cent5->SetBinError(181,0.007575621);
   PbPb_normalized_response_matrix_cent5->SetBinError(182,0.009745062);
   PbPb_normalized_response_matrix_cent5->SetBinError(183,0.001705836);
   PbPb_normalized_response_matrix_cent5->SetBinError(184,0.0003870718);
   PbPb_normalized_response_matrix_cent5->SetBinError(186,0.0006867894);
   PbPb_normalized_response_matrix_cent5->SetBinError(211,0.0002762104);
   PbPb_normalized_response_matrix_cent5->SetBinError(212,0.0004383365);
   PbPb_normalized_response_matrix_cent5->SetBinError(213,0.04096172);
   PbPb_normalized_response_matrix_cent5->SetBinError(214,0.1528243);
   PbPb_normalized_response_matrix_cent5->SetBinError(215,0.09603224);
   PbPb_normalized_response_matrix_cent5->SetBinError(216,0.01842888);
   PbPb_normalized_response_matrix_cent5->SetBinError(217,0.006698793);
   PbPb_normalized_response_matrix_cent5->SetBinError(218,0.003792017);
   PbPb_normalized_response_matrix_cent5->SetBinError(219,0.0009434364);
   PbPb_normalized_response_matrix_cent5->SetBinError(220,0.002764881);
   PbPb_normalized_response_matrix_cent5->SetBinError(221,0.0014174);
   PbPb_normalized_response_matrix_cent5->SetBinError(246,8.881637e-06);
   PbPb_normalized_response_matrix_cent5->SetBinError(247,8.602113e-06);
   PbPb_normalized_response_matrix_cent5->SetBinError(248,0.005787373);
   PbPb_normalized_response_matrix_cent5->SetBinError(249,0.08080354);
   PbPb_normalized_response_matrix_cent5->SetBinError(250,0.1555853);
   PbPb_normalized_response_matrix_cent5->SetBinError(251,0.06444881);
   PbPb_normalized_response_matrix_cent5->SetBinError(252,0.01795273);
   PbPb_normalized_response_matrix_cent5->SetBinError(253,0.00742744);
   PbPb_normalized_response_matrix_cent5->SetBinError(254,0.003595553);
   PbPb_normalized_response_matrix_cent5->SetBinError(255,0.007265006);
   PbPb_normalized_response_matrix_cent5->SetBinError(256,0.007136352);
   PbPb_normalized_response_matrix_cent5->SetBinError(259,0.0129684);
   PbPb_normalized_response_matrix_cent5->SetBinError(282,2.642422e-06);
   PbPb_normalized_response_matrix_cent5->SetBinError(283,0.0004046274);
   PbPb_normalized_response_matrix_cent5->SetBinError(284,0.01765926);
   PbPb_normalized_response_matrix_cent5->SetBinError(285,0.1510656);
   PbPb_normalized_response_matrix_cent5->SetBinError(286,0.1439709);
   PbPb_normalized_response_matrix_cent5->SetBinError(287,0.057109);
   PbPb_normalized_response_matrix_cent5->SetBinError(288,0.009488505);
   PbPb_normalized_response_matrix_cent5->SetBinError(289,0.00698995);
   PbPb_normalized_response_matrix_cent5->SetBinError(290,0.008222741);
   PbPb_normalized_response_matrix_cent5->SetBinError(291,0.007686794);
   PbPb_normalized_response_matrix_cent5->SetBinError(292,0.002338311);
   PbPb_normalized_response_matrix_cent5->SetBinError(317,1.358205e-06);
   PbPb_normalized_response_matrix_cent5->SetBinError(318,0.0004115883);
   PbPb_normalized_response_matrix_cent5->SetBinError(319,0.001673442);
   PbPb_normalized_response_matrix_cent5->SetBinError(320,0.05235373);
   PbPb_normalized_response_matrix_cent5->SetBinError(321,0.1624774);
   PbPb_normalized_response_matrix_cent5->SetBinError(322,0.08926615);
   PbPb_normalized_response_matrix_cent5->SetBinError(323,0.02611829);
   PbPb_normalized_response_matrix_cent5->SetBinError(324,0.008601735);
   PbPb_normalized_response_matrix_cent5->SetBinError(325,0.007865465);
   PbPb_normalized_response_matrix_cent5->SetBinError(326,0.005430684);
   PbPb_normalized_response_matrix_cent5->SetBinError(327,0.0160019);
   PbPb_normalized_response_matrix_cent5->SetBinError(328,0.003891798);
   PbPb_normalized_response_matrix_cent5->SetBinError(329,0.003933145);
   PbPb_normalized_response_matrix_cent5->SetBinError(353,5.444553e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(354,7.670455e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(355,0.01290505);
   PbPb_normalized_response_matrix_cent5->SetBinError(356,0.08317172);
   PbPb_normalized_response_matrix_cent5->SetBinError(357,0.1482023);
   PbPb_normalized_response_matrix_cent5->SetBinError(358,0.09353941);
   PbPb_normalized_response_matrix_cent5->SetBinError(359,0.03029281);
   PbPb_normalized_response_matrix_cent5->SetBinError(360,0.01748662);
   PbPb_normalized_response_matrix_cent5->SetBinError(361,0.005654627);
   PbPb_normalized_response_matrix_cent5->SetBinError(362,0.01331456);
   PbPb_normalized_response_matrix_cent5->SetBinError(363,0.006042982);
   PbPb_normalized_response_matrix_cent5->SetBinError(365,0.006603182);
   PbPb_normalized_response_matrix_cent5->SetBinError(389,3.706028e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(390,0.0004902225);
   PbPb_normalized_response_matrix_cent5->SetBinError(391,0.0384327);
   PbPb_normalized_response_matrix_cent5->SetBinError(392,0.1236087);
   PbPb_normalized_response_matrix_cent5->SetBinError(393,0.1356015);
   PbPb_normalized_response_matrix_cent5->SetBinError(394,0.0617564);
   PbPb_normalized_response_matrix_cent5->SetBinError(395,0.01622528);
   PbPb_normalized_response_matrix_cent5->SetBinError(396,0.02401169);
   PbPb_normalized_response_matrix_cent5->SetBinError(397,0.01726262);
   PbPb_normalized_response_matrix_cent5->SetBinError(398,0.01456243);
   PbPb_normalized_response_matrix_cent5->SetBinError(399,0.01511762);
   PbPb_normalized_response_matrix_cent5->SetBinError(424,4.403679e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(425,6.863094e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(426,0.005748744);
   PbPb_normalized_response_matrix_cent5->SetBinError(427,0.07543138);
   PbPb_normalized_response_matrix_cent5->SetBinError(428,0.1419166);
   PbPb_normalized_response_matrix_cent5->SetBinError(429,0.1269484);
   PbPb_normalized_response_matrix_cent5->SetBinError(430,0.03976626);
   PbPb_normalized_response_matrix_cent5->SetBinError(431,0.0222206);
   PbPb_normalized_response_matrix_cent5->SetBinError(432,0.01361095);
   PbPb_normalized_response_matrix_cent5->SetBinError(433,0.02263215);
   PbPb_normalized_response_matrix_cent5->SetBinError(459,5.863514e-06);
   PbPb_normalized_response_matrix_cent5->SetBinError(460,1.997224e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(461,0.0004820753);
   PbPb_normalized_response_matrix_cent5->SetBinError(462,0.01910328);
   PbPb_normalized_response_matrix_cent5->SetBinError(463,0.09538608);
   PbPb_normalized_response_matrix_cent5->SetBinError(464,0.174284);
   PbPb_normalized_response_matrix_cent5->SetBinError(465,0.09246966);
   PbPb_normalized_response_matrix_cent5->SetBinError(466,0.04180027);
   PbPb_normalized_response_matrix_cent5->SetBinError(467,0.0227223);
   PbPb_normalized_response_matrix_cent5->SetBinError(468,0.017667);
   PbPb_normalized_response_matrix_cent5->SetBinError(469,0.02943655);
   PbPb_normalized_response_matrix_cent5->SetBinError(470,0.03631553);
   PbPb_normalized_response_matrix_cent5->SetBinError(494,2.578808e-06);
   PbPb_normalized_response_matrix_cent5->SetBinError(495,1.593767e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(496,0.0001083082);
   PbPb_normalized_response_matrix_cent5->SetBinError(497,0.002597123);
   PbPb_normalized_response_matrix_cent5->SetBinError(498,0.04354532);
   PbPb_normalized_response_matrix_cent5->SetBinError(499,0.1504866);
   PbPb_normalized_response_matrix_cent5->SetBinError(500,0.1799592);
   PbPb_normalized_response_matrix_cent5->SetBinError(501,0.09067943);
   PbPb_normalized_response_matrix_cent5->SetBinError(502,0.05494538);
   PbPb_normalized_response_matrix_cent5->SetBinError(503,0.02846298);
   PbPb_normalized_response_matrix_cent5->SetBinError(504,0.002635938);
   PbPb_normalized_response_matrix_cent5->SetBinError(505,0.04899664);
   PbPb_normalized_response_matrix_cent5->SetBinError(530,3.02151e-06);
   PbPb_normalized_response_matrix_cent5->SetBinError(531,0.0001113458);
   PbPb_normalized_response_matrix_cent5->SetBinError(532,0.0004154902);
   PbPb_normalized_response_matrix_cent5->SetBinError(533,0.008781414);
   PbPb_normalized_response_matrix_cent5->SetBinError(534,0.08367854);
   PbPb_normalized_response_matrix_cent5->SetBinError(535,0.167761);
   PbPb_normalized_response_matrix_cent5->SetBinError(536,0.1678389);
   PbPb_normalized_response_matrix_cent5->SetBinError(537,0.1018096);
   PbPb_normalized_response_matrix_cent5->SetBinError(538,0.05022819);
   PbPb_normalized_response_matrix_cent5->SetBinError(539,0.02599827);
   PbPb_normalized_response_matrix_cent5->SetBinError(542,0.2562428);
   PbPb_normalized_response_matrix_cent5->SetBinError(565,8.25608e-06);
   PbPb_normalized_response_matrix_cent5->SetBinError(566,1.426635e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(567,0.0001849154);
   PbPb_normalized_response_matrix_cent5->SetBinError(568,0.002324563);
   PbPb_normalized_response_matrix_cent5->SetBinError(569,0.02884663);
   PbPb_normalized_response_matrix_cent5->SetBinError(570,0.2251749);
   PbPb_normalized_response_matrix_cent5->SetBinError(571,0.2045851);
   PbPb_normalized_response_matrix_cent5->SetBinError(572,0.1686644);
   PbPb_normalized_response_matrix_cent5->SetBinError(573,0.09272372);
   PbPb_normalized_response_matrix_cent5->SetBinError(574,0.03204747);
   PbPb_normalized_response_matrix_cent5->SetBinError(575,0.0708394);
   PbPb_normalized_response_matrix_cent5->SetBinError(577,0.03154983);
   PbPb_normalized_response_matrix_cent5->SetBinError(578,0.3791747);
   PbPb_normalized_response_matrix_cent5->SetBinError(600,1.087747e-06);
   PbPb_normalized_response_matrix_cent5->SetBinError(601,4.158e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(602,9.060241e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(603,0.0006579515);
   PbPb_normalized_response_matrix_cent5->SetBinError(604,0.007155423);
   PbPb_normalized_response_matrix_cent5->SetBinError(605,0.07633536);
   PbPb_normalized_response_matrix_cent5->SetBinError(606,0.2107067);
   PbPb_normalized_response_matrix_cent5->SetBinError(607,0.2704035);
   PbPb_normalized_response_matrix_cent5->SetBinError(608,0.1497285);
   PbPb_normalized_response_matrix_cent5->SetBinError(609,0.06643416);
   PbPb_normalized_response_matrix_cent5->SetBinError(610,0.02124921);
   PbPb_normalized_response_matrix_cent5->SetBinError(637,1.690218e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(638,0.0004551909);
   PbPb_normalized_response_matrix_cent5->SetBinError(639,0.001804721);
   PbPb_normalized_response_matrix_cent5->SetBinError(640,0.02537829);
   PbPb_normalized_response_matrix_cent5->SetBinError(641,0.1274235);
   PbPb_normalized_response_matrix_cent5->SetBinError(642,0.3005148);
   PbPb_normalized_response_matrix_cent5->SetBinError(643,0.2539614);
   PbPb_normalized_response_matrix_cent5->SetBinError(644,0.1220113);
   PbPb_normalized_response_matrix_cent5->SetBinError(645,0.06934344);
   PbPb_normalized_response_matrix_cent5->SetBinError(646,0.1564349);
   PbPb_normalized_response_matrix_cent5->SetBinError(647,0.07559746);
   PbPb_normalized_response_matrix_cent5->SetBinError(673,9.488078e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(675,0.002330351);
   PbPb_normalized_response_matrix_cent5->SetBinError(676,0.05145603);
   PbPb_normalized_response_matrix_cent5->SetBinError(677,0.2392967);
   PbPb_normalized_response_matrix_cent5->SetBinError(678,0.327036);
   PbPb_normalized_response_matrix_cent5->SetBinError(679,0.295065);
   PbPb_normalized_response_matrix_cent5->SetBinError(680,0.123746);
   PbPb_normalized_response_matrix_cent5->SetBinError(681,0.1069391);
   PbPb_normalized_response_matrix_cent5->SetBinError(682,0.08461644);
   PbPb_normalized_response_matrix_cent5->SetBinError(708,0.0001862194);
   PbPb_normalized_response_matrix_cent5->SetBinError(710,0.002027502);
   PbPb_normalized_response_matrix_cent5->SetBinError(711,0.03906115);
   PbPb_normalized_response_matrix_cent5->SetBinError(712,0.1215812);
   PbPb_normalized_response_matrix_cent5->SetBinError(713,0.2908564);
   PbPb_normalized_response_matrix_cent5->SetBinError(714,0.438585);
   PbPb_normalized_response_matrix_cent5->SetBinError(715,0.2791912);
   PbPb_normalized_response_matrix_cent5->SetBinError(716,0.1457232);
   PbPb_normalized_response_matrix_cent5->SetBinError(717,0.2259021);
   PbPb_normalized_response_matrix_cent5->SetBinError(745,0.0001177299);
   PbPb_normalized_response_matrix_cent5->SetBinError(746,0.002113255);
   PbPb_normalized_response_matrix_cent5->SetBinError(747,0.05962001);
   PbPb_normalized_response_matrix_cent5->SetBinError(748,0.2172131);
   PbPb_normalized_response_matrix_cent5->SetBinError(749,0.4202311);
   PbPb_normalized_response_matrix_cent5->SetBinError(750,0.4689052);
   PbPb_normalized_response_matrix_cent5->SetBinError(751,0.4536351);
   PbPb_normalized_response_matrix_cent5->SetBinError(752,0.2242232);
   PbPb_normalized_response_matrix_cent5->SetBinError(754,0.4760623);
   PbPb_normalized_response_matrix_cent5->SetBinError(782,0.01099678);
   PbPb_normalized_response_matrix_cent5->SetBinError(783,0.08399918);
   PbPb_normalized_response_matrix_cent5->SetBinError(784,0.3649802);
   PbPb_normalized_response_matrix_cent5->SetBinError(785,0.6125163);
   PbPb_normalized_response_matrix_cent5->SetBinError(786,0.5830207);
   PbPb_normalized_response_matrix_cent5->SetBinError(787,0.6869065);
   PbPb_normalized_response_matrix_cent5->SetBinError(817,0.004168605);
   PbPb_normalized_response_matrix_cent5->SetBinError(818,0.02528225);
   PbPb_normalized_response_matrix_cent5->SetBinError(819,0.1841462);
   PbPb_normalized_response_matrix_cent5->SetBinError(820,0.5750858);
   PbPb_normalized_response_matrix_cent5->SetBinError(821,0.7682514);
   PbPb_normalized_response_matrix_cent5->SetBinError(822,0.8691725);
   PbPb_normalized_response_matrix_cent5->SetBinError(823,1.036659);
   PbPb_normalized_response_matrix_cent5->SetBinError(853,0.0200814);
   PbPb_normalized_response_matrix_cent5->SetBinError(854,0.09647552);
   PbPb_normalized_response_matrix_cent5->SetBinError(855,0.437784);
   PbPb_normalized_response_matrix_cent5->SetBinError(856,0.8573287);
   PbPb_normalized_response_matrix_cent5->SetBinError(857,1.002842);
   PbPb_normalized_response_matrix_cent5->SetBinError(858,1.145989);
   PbPb_normalized_response_matrix_cent5->SetBinError(859,0.129351);
   PbPb_normalized_response_matrix_cent5->SetBinError(889,0.03009003);
   PbPb_normalized_response_matrix_cent5->SetBinError(890,0.2303321);
   PbPb_normalized_response_matrix_cent5->SetBinError(891,0.7806589);
   PbPb_normalized_response_matrix_cent5->SetBinError(892,1.18175);
   PbPb_normalized_response_matrix_cent5->SetBinError(893,1.061795);
   PbPb_normalized_response_matrix_cent5->SetBinError(921,0.0007599715);
   PbPb_normalized_response_matrix_cent5->SetBinError(925,0.04505206);
   PbPb_normalized_response_matrix_cent5->SetBinError(926,0.4597269);
   PbPb_normalized_response_matrix_cent5->SetBinError(927,0.8964332);
   PbPb_normalized_response_matrix_cent5->SetBinError(928,1.085547);
   PbPb_normalized_response_matrix_cent5->SetBinError(929,1.625261);
   PbPb_normalized_response_matrix_cent5->SetBinError(930,0.8765979);
   PbPb_normalized_response_matrix_cent5->SetBinError(960,0.04984091);
   PbPb_normalized_response_matrix_cent5->SetBinError(961,0.1975039);
   PbPb_normalized_response_matrix_cent5->SetBinError(962,0.847659);
   PbPb_normalized_response_matrix_cent5->SetBinError(963,1.241778);
   PbPb_normalized_response_matrix_cent5->SetBinError(964,1.654494);
   PbPb_normalized_response_matrix_cent5->SetBinError(965,1.136816);
   PbPb_normalized_response_matrix_cent5->SetBinError(996,0.03358693);
   PbPb_normalized_response_matrix_cent5->SetBinError(997,0.5203804);
   PbPb_normalized_response_matrix_cent5->SetBinError(998,1.669327);
   PbPb_normalized_response_matrix_cent5->SetBinError(999,1.745386);
   PbPb_normalized_response_matrix_cent5->SetBinError(1000,1.717879);
   PbPb_normalized_response_matrix_cent5->SetBinError(1002,1.732051);
   PbPb_normalized_response_matrix_cent5->SetBinError(1032,0.4552556);
   PbPb_normalized_response_matrix_cent5->SetBinError(1033,1.4546);
   PbPb_normalized_response_matrix_cent5->SetBinError(1034,1.328344);
   PbPb_normalized_response_matrix_cent5->SetBinError(1035,0.1756601);
   PbPb_normalized_response_matrix_cent5->SetBinError(1036,2);
   PbPb_normalized_response_matrix_cent5->SetBinError(1037,1);
   PbPb_normalized_response_matrix_cent5->SetBinError(1067,0.1128339);
   PbPb_normalized_response_matrix_cent5->SetBinError(1068,0.1736867);
   PbPb_normalized_response_matrix_cent5->SetBinError(1069,1.57305);
   PbPb_normalized_response_matrix_cent5->SetBinError(1070,2.60508);
   PbPb_normalized_response_matrix_cent5->SetBinError(1071,1.95037);
   PbPb_normalized_response_matrix_cent5->SetBinError(1102,0.5169044);
   PbPb_normalized_response_matrix_cent5->SetBinError(1104,1.141093);
   PbPb_normalized_response_matrix_cent5->SetBinError(1105,1.426962);
   PbPb_normalized_response_matrix_cent5->SetBinError(1106,0.7071068);
   PbPb_normalized_response_matrix_cent5->SetBinError(1140,1);
   PbPb_normalized_response_matrix_cent5->SetBinError(1141,2.269128);
   PbPb_normalized_response_matrix_cent5->SetBinError(1175,1.119326);
   PbPb_normalized_response_matrix_cent5->SetBinError(1176,1.066787);
   PbPb_normalized_response_matrix_cent5->SetBinError(1177,1.414214);
   PbPb_normalized_response_matrix_cent5->SetBinError(1210,0.2183301);
   PbPb_normalized_response_matrix_cent5->SetBinError(1211,0.7151835);
   PbPb_normalized_response_matrix_cent5->SetBinError(1212,1.414214);
   PbPb_normalized_response_matrix_cent5->SetBinError(1213,1);
   PbPb_normalized_response_matrix_cent5->SetBinError(1246,1);
   PbPb_normalized_response_matrix_cent5->SetBinError(1247,1.224745);
   PbPb_normalized_response_matrix_cent5->SetBinError(1281,0.8928222);
   PbPb_normalized_response_matrix_cent5->SetBinError(1282,1);
   PbPb_normalized_response_matrix_cent5->SetBinError(1318,1);
   PbPb_normalized_response_matrix_cent5->SetBinError(1320,1.138146);
   PbPb_normalized_response_matrix_cent5->SetBinError(1355,1.099275);
   PbPb_normalized_response_matrix_cent5->SetBinError(1391,0.9999999);
   PbPb_normalized_response_matrix_cent5->SetBinError(1392,0.9999999);
   PbPb_normalized_response_matrix_cent5->SetMinimum(1e-10);
   PbPb_normalized_response_matrix_cent5->SetMaximum(1);
   PbPb_normalized_response_matrix_cent5->SetEntries(4657312);
   PbPb_normalized_response_matrix_cent5->SetStats(0);
   PbPb_normalized_response_matrix_cent5->SetContour(20);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(0,1e-10);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(1,0.05);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(2,0.1);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(3,0.15);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(4,0.2);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(5,0.25);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(6,0.3);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(7,0.35);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(8,0.4);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(9,0.45);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(10,0.5);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(11,0.55);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(12,0.6);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(13,0.65);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(14,0.7);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(15,0.75);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(16,0.8);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(17,0.85);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(18,0.9);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(329.8125,40,331.875,320,PbPb_normalized_response_matrix_cent5);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.035);
palette->SetTitleOffset(1);
palette->SetTitleSize(0.035);
   palette->SetFillColor(100);
   palette->SetFillStyle(1001);
   PbPb_normalized_response_matrix_cent5->GetListOfFunctions()->Add(palette,"br");

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   PbPb_normalized_response_matrix_cent5->SetLineColor(ci);
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetTitle("Gen p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetRange(2,11);
   PbPb_normalized_response_matrix_cent5->GetXaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetNoExponent();
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetNdivisions(505);
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent5->GetYaxis()->SetTitle("Reco p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent5->GetYaxis()->SetRange(3,16);
   PbPb_normalized_response_matrix_cent5->GetYaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent5->GetYaxis()->SetNdivisions(610);
   PbPb_normalized_response_matrix_cent5->GetYaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent5->GetYaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent5->GetYaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent5->GetYaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent5->GetYaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent5->GetZaxis()->SetLabelFont(42);
   PbPb_normalized_response_matrix_cent5->GetZaxis()->SetLabelSize(0.035);
   PbPb_normalized_response_matrix_cent5->GetZaxis()->SetTitleSize(0.035);
   PbPb_normalized_response_matrix_cent5->GetZaxis()->SetTitleFont(42);
   PbPb_normalized_response_matrix_cent5->Draw("textcolz");
   TLine *line = new TLine(40,40,300,300);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   TLatex *   tex = new TLatex(0.6,0.8,"70-90%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
      tex = new TLatex(0.2,0.95,"CMS Preliminary");
tex->SetNDC();
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.7,"Anti-k_{T} Pu PF Jets R=0.3");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
      tex = new TLatex(0.65,0.31,"|#eta|< 2, |vz|<15");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   TPaveText *pt = new TPaveText(0.4844394,0.94,0.5155606,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_0_0->Modified();
   cPbPb_NormResMat->cd();
  
// ------------>Primitives in pad: p_0_1
   p_0_1 = new TPad("p_0_1", "p_0_1",0,0,0.3759095,0.5224719);
   p_0_1->Draw();
   p_0_1->cd();
   p_0_1->Range(-45,-9.411765,330,320);
   p_0_1->SetFillColor(0);
   p_0_1->SetBorderMode(0);
   p_0_1->SetBorderSize(2);
   p_0_1->SetLeftMargin(0.2);
   p_0_1->SetRightMargin(0);
   p_0_1->SetTopMargin(0);
   p_0_1->SetBottomMargin(0.15);
   p_0_1->SetFrameBorderMode(0);
   p_0_1->SetFrameBorderMode(0);
   
   TH2F *PbPb_normalized_response_matrix_cent2 = new TH2F("PbPb_normalized_response_matrix_cent2"," ",33,0,990,50,0,1000);
   PbPb_normalized_response_matrix_cent2->SetBinContent(106,9.39338);
   PbPb_normalized_response_matrix_cent2->SetBinContent(107,20.20536);
   PbPb_normalized_response_matrix_cent2->SetBinContent(108,4.895577);
   PbPb_normalized_response_matrix_cent2->SetBinContent(109,0.2426284);
   PbPb_normalized_response_matrix_cent2->SetBinContent(110,0.0200022);
   PbPb_normalized_response_matrix_cent2->SetBinContent(111,0.01128923);
   PbPb_normalized_response_matrix_cent2->SetBinContent(112,0.0004981621);
   PbPb_normalized_response_matrix_cent2->SetBinContent(141,1.605849);
   PbPb_normalized_response_matrix_cent2->SetBinContent(142,9.586809);
   PbPb_normalized_response_matrix_cent2->SetBinContent(143,15.6869);
   PbPb_normalized_response_matrix_cent2->SetBinContent(144,2.951336);
   PbPb_normalized_response_matrix_cent2->SetBinContent(145,0.1503233);
   PbPb_normalized_response_matrix_cent2->SetBinContent(146,0.01944654);
   PbPb_normalized_response_matrix_cent2->SetBinContent(147,0.002901383);
   PbPb_normalized_response_matrix_cent2->SetBinContent(148,0.02222332);
   PbPb_normalized_response_matrix_cent2->SetBinContent(150,0.0009423219);
   PbPb_normalized_response_matrix_cent2->SetBinContent(176,0.0007693961);
   PbPb_normalized_response_matrix_cent2->SetBinContent(177,0.2070862);
   PbPb_normalized_response_matrix_cent2->SetBinContent(178,8.253804);
   PbPb_normalized_response_matrix_cent2->SetBinContent(179,10.49392);
   PbPb_normalized_response_matrix_cent2->SetBinContent(180,1.440352);
   PbPb_normalized_response_matrix_cent2->SetBinContent(181,0.1231374);
   PbPb_normalized_response_matrix_cent2->SetBinContent(182,0.03049643);
   PbPb_normalized_response_matrix_cent2->SetBinContent(183,0.008573277);
   PbPb_normalized_response_matrix_cent2->SetBinContent(184,0.001134918);
   PbPb_normalized_response_matrix_cent2->SetBinContent(186,0.005415259);
   PbPb_normalized_response_matrix_cent2->SetBinContent(211,5.632604e-07);
   PbPb_normalized_response_matrix_cent2->SetBinContent(212,0.0002093554);
   PbPb_normalized_response_matrix_cent2->SetBinContent(213,1.125913);
   PbPb_normalized_response_matrix_cent2->SetBinContent(214,11.73592);
   PbPb_normalized_response_matrix_cent2->SetBinContent(215,6.358356);
   PbPb_normalized_response_matrix_cent2->SetBinContent(216,0.7537558);
   PbPb_normalized_response_matrix_cent2->SetBinContent(217,0.08384343);
   PbPb_normalized_response_matrix_cent2->SetBinContent(218,0.02176751);
   PbPb_normalized_response_matrix_cent2->SetBinContent(219,0.008872892);
   PbPb_normalized_response_matrix_cent2->SetBinContent(220,0.005603719);
   PbPb_normalized_response_matrix_cent2->SetBinContent(221,0.005838266);
   PbPb_normalized_response_matrix_cent2->SetBinContent(246,1.435273e-06);
   PbPb_normalized_response_matrix_cent2->SetBinContent(247,0.0005341734);
   PbPb_normalized_response_matrix_cent2->SetBinContent(248,0.03767934);
   PbPb_normalized_response_matrix_cent2->SetBinContent(249,4.159447);
   PbPb_normalized_response_matrix_cent2->SetBinContent(250,12.00668);
   PbPb_normalized_response_matrix_cent2->SetBinContent(251,3.554076);
   PbPb_normalized_response_matrix_cent2->SetBinContent(252,0.3511758);
   PbPb_normalized_response_matrix_cent2->SetBinContent(253,0.04695889);
   PbPb_normalized_response_matrix_cent2->SetBinContent(254,0.01448127);
   PbPb_normalized_response_matrix_cent2->SetBinContent(255,0.01439676);
   PbPb_normalized_response_matrix_cent2->SetBinContent(257,0.006546058);
   PbPb_normalized_response_matrix_cent2->SetBinContent(282,2.96006e-06);
   PbPb_normalized_response_matrix_cent2->SetBinContent(283,8.764122e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(284,0.4094407);
   PbPb_normalized_response_matrix_cent2->SetBinContent(285,7.976562);
   PbPb_normalized_response_matrix_cent2->SetBinContent(286,9.509846);
   PbPb_normalized_response_matrix_cent2->SetBinContent(287,1.83322);
   PbPb_normalized_response_matrix_cent2->SetBinContent(288,0.2455407);
   PbPb_normalized_response_matrix_cent2->SetBinContent(289,0.03260688);
   PbPb_normalized_response_matrix_cent2->SetBinContent(290,0.01121092);
   PbPb_normalized_response_matrix_cent2->SetBinContent(291,0.01686676);
   PbPb_normalized_response_matrix_cent2->SetBinContent(292,0.005824848);
   PbPb_normalized_response_matrix_cent2->SetBinContent(293,0.02075706);
   PbPb_normalized_response_matrix_cent2->SetBinContent(296,0.07161798);
   PbPb_normalized_response_matrix_cent2->SetBinContent(317,1.925724e-07);
   PbPb_normalized_response_matrix_cent2->SetBinContent(318,3.314221e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(319,0.006568215);
   PbPb_normalized_response_matrix_cent2->SetBinContent(320,1.894001);
   PbPb_normalized_response_matrix_cent2->SetBinContent(321,10.45892);
   PbPb_normalized_response_matrix_cent2->SetBinContent(322,6.462829);
   PbPb_normalized_response_matrix_cent2->SetBinContent(323,0.9368057);
   PbPb_normalized_response_matrix_cent2->SetBinContent(324,0.09363659);
   PbPb_normalized_response_matrix_cent2->SetBinContent(325,0.03902537);
   PbPb_normalized_response_matrix_cent2->SetBinContent(326,0.02819485);
   PbPb_normalized_response_matrix_cent2->SetBinContent(327,0.002990382);
   PbPb_normalized_response_matrix_cent2->SetBinContent(330,0.02163268);
   PbPb_normalized_response_matrix_cent2->SetBinContent(353,1.611372e-06);
   PbPb_normalized_response_matrix_cent2->SetBinContent(354,0.0006630965);
   PbPb_normalized_response_matrix_cent2->SetBinContent(355,0.1468823);
   PbPb_normalized_response_matrix_cent2->SetBinContent(356,4.751509);
   PbPb_normalized_response_matrix_cent2->SetBinContent(357,10.46129);
   PbPb_normalized_response_matrix_cent2->SetBinContent(358,3.927655);
   PbPb_normalized_response_matrix_cent2->SetBinContent(359,0.4697242);
   PbPb_normalized_response_matrix_cent2->SetBinContent(360,0.07455018);
   PbPb_normalized_response_matrix_cent2->SetBinContent(361,0.04217784);
   PbPb_normalized_response_matrix_cent2->SetBinContent(362,0.03539985);
   PbPb_normalized_response_matrix_cent2->SetBinContent(363,0.004367271);
   PbPb_normalized_response_matrix_cent2->SetBinContent(388,7.929035e-07);
   PbPb_normalized_response_matrix_cent2->SetBinContent(389,4.798439e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(390,0.006269468);
   PbPb_normalized_response_matrix_cent2->SetBinContent(391,0.7571427);
   PbPb_normalized_response_matrix_cent2->SetBinContent(392,7.950784);
   PbPb_normalized_response_matrix_cent2->SetBinContent(393,8.567038);
   PbPb_normalized_response_matrix_cent2->SetBinContent(394,2.207788);
   PbPb_normalized_response_matrix_cent2->SetBinContent(395,0.2423733);
   PbPb_normalized_response_matrix_cent2->SetBinContent(396,0.0532211);
   PbPb_normalized_response_matrix_cent2->SetBinContent(397,0.0727969);
   PbPb_normalized_response_matrix_cent2->SetBinContent(398,0.0342077);
   PbPb_normalized_response_matrix_cent2->SetBinContent(399,0.03890283);
   PbPb_normalized_response_matrix_cent2->SetBinContent(400,0.05253711);
   PbPb_normalized_response_matrix_cent2->SetBinContent(403,0.3728883);
   PbPb_normalized_response_matrix_cent2->SetBinContent(424,2.143627e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(425,0.0003620405);
   PbPb_normalized_response_matrix_cent2->SetBinContent(426,0.05855838);
   PbPb_normalized_response_matrix_cent2->SetBinContent(427,2.486283);
   PbPb_normalized_response_matrix_cent2->SetBinContent(428,9.806463);
   PbPb_normalized_response_matrix_cent2->SetBinContent(429,6.429232);
   PbPb_normalized_response_matrix_cent2->SetBinContent(430,1.156053);
   PbPb_normalized_response_matrix_cent2->SetBinContent(431,0.1143109);
   PbPb_normalized_response_matrix_cent2->SetBinContent(432,0.02328082);
   PbPb_normalized_response_matrix_cent2->SetBinContent(433,0.0459121);
   PbPb_normalized_response_matrix_cent2->SetBinContent(435,0.06537303);
   PbPb_normalized_response_matrix_cent2->SetBinContent(460,0.0001941596);
   PbPb_normalized_response_matrix_cent2->SetBinContent(461,0.001563644);
   PbPb_normalized_response_matrix_cent2->SetBinContent(462,0.3096403);
   PbPb_normalized_response_matrix_cent2->SetBinContent(463,5.171076);
   PbPb_normalized_response_matrix_cent2->SetBinContent(464,9.607234);
   PbPb_normalized_response_matrix_cent2->SetBinContent(465,3.933402);
   PbPb_normalized_response_matrix_cent2->SetBinContent(466,0.5624882);
   PbPb_normalized_response_matrix_cent2->SetBinContent(467,0.1390851);
   PbPb_normalized_response_matrix_cent2->SetBinContent(468,0.01674687);
   PbPb_normalized_response_matrix_cent2->SetBinContent(494,2.316531e-06);
   PbPb_normalized_response_matrix_cent2->SetBinContent(496,0.0006192214);
   PbPb_normalized_response_matrix_cent2->SetBinContent(497,0.02383325);
   PbPb_normalized_response_matrix_cent2->SetBinContent(498,1.117777);
   PbPb_normalized_response_matrix_cent2->SetBinContent(499,7.778905);
   PbPb_normalized_response_matrix_cent2->SetBinContent(500,8.234245);
   PbPb_normalized_response_matrix_cent2->SetBinContent(501,2.368358);
   PbPb_normalized_response_matrix_cent2->SetBinContent(502,0.1467964);
   PbPb_normalized_response_matrix_cent2->SetBinContent(503,0.06163112);
   PbPb_normalized_response_matrix_cent2->SetBinContent(504,0.03382675);
   PbPb_normalized_response_matrix_cent2->SetBinContent(505,0.1731988);
   PbPb_normalized_response_matrix_cent2->SetBinContent(530,6.755026e-06);
   PbPb_normalized_response_matrix_cent2->SetBinContent(531,4.637658e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(532,0.002843098);
   PbPb_normalized_response_matrix_cent2->SetBinContent(533,0.1186147);
   PbPb_normalized_response_matrix_cent2->SetBinContent(534,2.891499);
   PbPb_normalized_response_matrix_cent2->SetBinContent(535,9.024685);
   PbPb_normalized_response_matrix_cent2->SetBinContent(536,6.119264);
   PbPb_normalized_response_matrix_cent2->SetBinContent(537,1.432992);
   PbPb_normalized_response_matrix_cent2->SetBinContent(538,0.3255447);
   PbPb_normalized_response_matrix_cent2->SetBinContent(539,0.06709609);
   PbPb_normalized_response_matrix_cent2->SetBinContent(566,3.361023e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(568,0.007979297);
   PbPb_normalized_response_matrix_cent2->SetBinContent(569,0.41612);
   PbPb_normalized_response_matrix_cent2->SetBinContent(570,5.447152);
   PbPb_normalized_response_matrix_cent2->SetBinContent(571,8.944251);
   PbPb_normalized_response_matrix_cent2->SetBinContent(572,4.087942);
   PbPb_normalized_response_matrix_cent2->SetBinContent(573,0.7146792);
   PbPb_normalized_response_matrix_cent2->SetBinContent(574,0.1026213);
   PbPb_normalized_response_matrix_cent2->SetBinContent(575,0.1092426);
   PbPb_normalized_response_matrix_cent2->SetBinContent(600,1.049809e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(601,5.628644e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(602,0.0001545071);
   PbPb_normalized_response_matrix_cent2->SetBinContent(604,0.04510656);
   PbPb_normalized_response_matrix_cent2->SetBinContent(605,1.594253);
   PbPb_normalized_response_matrix_cent2->SetBinContent(606,7.580193);
   PbPb_normalized_response_matrix_cent2->SetBinContent(607,7.901883);
   PbPb_normalized_response_matrix_cent2->SetBinContent(608,2.217844);
   PbPb_normalized_response_matrix_cent2->SetBinContent(609,0.3175962);
   PbPb_normalized_response_matrix_cent2->SetBinContent(610,0.1010358);
   PbPb_normalized_response_matrix_cent2->SetBinContent(611,0.03056389);
   PbPb_normalized_response_matrix_cent2->SetBinContent(637,3.094902e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(638,0.001102489);
   PbPb_normalized_response_matrix_cent2->SetBinContent(639,0.002919693);
   PbPb_normalized_response_matrix_cent2->SetBinContent(640,0.1959465);
   PbPb_normalized_response_matrix_cent2->SetBinContent(641,3.401515);
   PbPb_normalized_response_matrix_cent2->SetBinContent(642,8.741498);
   PbPb_normalized_response_matrix_cent2->SetBinContent(643,6.153793);
   PbPb_normalized_response_matrix_cent2->SetBinContent(644,1.479871);
   PbPb_normalized_response_matrix_cent2->SetBinContent(645,0.4084561);
   PbPb_normalized_response_matrix_cent2->SetBinContent(647,0.08479899);
   PbPb_normalized_response_matrix_cent2->SetBinContent(674,0.0006933351);
   PbPb_normalized_response_matrix_cent2->SetBinContent(675,0.01422547);
   PbPb_normalized_response_matrix_cent2->SetBinContent(676,0.6925305);
   PbPb_normalized_response_matrix_cent2->SetBinContent(677,5.188729);
   PbPb_normalized_response_matrix_cent2->SetBinContent(678,8.907445);
   PbPb_normalized_response_matrix_cent2->SetBinContent(679,4.258365);
   PbPb_normalized_response_matrix_cent2->SetBinContent(680,1.022172);
   PbPb_normalized_response_matrix_cent2->SetBinContent(681,0.02633737);
   PbPb_normalized_response_matrix_cent2->SetBinContent(707,1.914809e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(710,0.008073194);
   PbPb_normalized_response_matrix_cent2->SetBinContent(711,0.05146674);
   PbPb_normalized_response_matrix_cent2->SetBinContent(712,1.646005);
   PbPb_normalized_response_matrix_cent2->SetBinContent(713,7.187493);
   PbPb_normalized_response_matrix_cent2->SetBinContent(714,6.618504);
   PbPb_normalized_response_matrix_cent2->SetBinContent(715,2.419591);
   PbPb_normalized_response_matrix_cent2->SetBinContent(716,0.9638456);
   PbPb_normalized_response_matrix_cent2->SetBinContent(717,0.1130523);
   PbPb_normalized_response_matrix_cent2->SetBinContent(719,0.1352202);
   PbPb_normalized_response_matrix_cent2->SetBinContent(722,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(744,4.551018e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(745,0.003862495);
   PbPb_normalized_response_matrix_cent2->SetBinContent(746,0.01390887);
   PbPb_normalized_response_matrix_cent2->SetBinContent(747,0.4633366);
   PbPb_normalized_response_matrix_cent2->SetBinContent(748,3.391379);
   PbPb_normalized_response_matrix_cent2->SetBinContent(749,8.277237);
   PbPb_normalized_response_matrix_cent2->SetBinContent(750,5.475444);
   PbPb_normalized_response_matrix_cent2->SetBinContent(751,2.138584);
   PbPb_normalized_response_matrix_cent2->SetBinContent(752,0.4338598);
   PbPb_normalized_response_matrix_cent2->SetBinContent(754,0.4664717);
   PbPb_normalized_response_matrix_cent2->SetBinContent(782,0.1048948);
   PbPb_normalized_response_matrix_cent2->SetBinContent(783,0.7786034);
   PbPb_normalized_response_matrix_cent2->SetBinContent(784,6.154319);
   PbPb_normalized_response_matrix_cent2->SetBinContent(785,8.652555);
   PbPb_normalized_response_matrix_cent2->SetBinContent(786,4.759567);
   PbPb_normalized_response_matrix_cent2->SetBinContent(787,0.4049334);
   PbPb_normalized_response_matrix_cent2->SetBinContent(818,0.1352452);
   PbPb_normalized_response_matrix_cent2->SetBinContent(819,1.921716);
   PbPb_normalized_response_matrix_cent2->SetBinContent(820,5.657249);
   PbPb_normalized_response_matrix_cent2->SetBinContent(821,6.778693);
   PbPb_normalized_response_matrix_cent2->SetBinContent(822,2.771249);
   PbPb_normalized_response_matrix_cent2->SetBinContent(823,1.772035);
   PbPb_normalized_response_matrix_cent2->SetBinContent(853,0.004351606);
   PbPb_normalized_response_matrix_cent2->SetBinContent(854,0.6927616);
   PbPb_normalized_response_matrix_cent2->SetBinContent(855,3.978617);
   PbPb_normalized_response_matrix_cent2->SetBinContent(856,7.229662);
   PbPb_normalized_response_matrix_cent2->SetBinContent(857,5.923227);
   PbPb_normalized_response_matrix_cent2->SetBinContent(858,1.307341);
   PbPb_normalized_response_matrix_cent2->SetBinContent(859,1.26654);
   PbPb_normalized_response_matrix_cent2->SetBinContent(889,0.03718325);
   PbPb_normalized_response_matrix_cent2->SetBinContent(890,1.633104);
   PbPb_normalized_response_matrix_cent2->SetBinContent(891,4.873662);
   PbPb_normalized_response_matrix_cent2->SetBinContent(892,5.589141);
   PbPb_normalized_response_matrix_cent2->SetBinContent(893,3.330023);
   PbPb_normalized_response_matrix_cent2->SetBinContent(894,0.08513056);
   PbPb_normalized_response_matrix_cent2->SetBinContent(925,0.2083843);
   PbPb_normalized_response_matrix_cent2->SetBinContent(926,2.528464);
   PbPb_normalized_response_matrix_cent2->SetBinContent(927,7.322475);
   PbPb_normalized_response_matrix_cent2->SetBinContent(928,5.372391);
   PbPb_normalized_response_matrix_cent2->SetBinContent(929,0.9396974);
   PbPb_normalized_response_matrix_cent2->SetBinContent(960,0.02140621);
   PbPb_normalized_response_matrix_cent2->SetBinContent(961,0.1591433);
   PbPb_normalized_response_matrix_cent2->SetBinContent(962,4.541152);
   PbPb_normalized_response_matrix_cent2->SetBinContent(963,5.474401);
   PbPb_normalized_response_matrix_cent2->SetBinContent(964,3.723385);
   PbPb_normalized_response_matrix_cent2->SetBinContent(965,1.387438);
   PbPb_normalized_response_matrix_cent2->SetBinContent(987,0.0001548216);
   PbPb_normalized_response_matrix_cent2->SetBinContent(988,0.0004253703);
   PbPb_normalized_response_matrix_cent2->SetBinContent(996,0.4398594);
   PbPb_normalized_response_matrix_cent2->SetBinContent(997,2.011734);
   PbPb_normalized_response_matrix_cent2->SetBinContent(998,6.041517);
   PbPb_normalized_response_matrix_cent2->SetBinContent(999,7.696784);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1000,2.146341);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1032,0.8043768);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1033,3.272414);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1034,3.060399);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1035,3.120336);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1036,2.257502);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1068,0.6425067);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1069,3.899904);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1070,7.013718);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1071,2);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1072,0.5568382);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1073,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1103,0.1429398);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1104,3.652339);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1105,4.332167);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1106,2.742498);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1107,2.147834);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1138,0.2715422);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1140,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1142,1.443162);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1144,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1174,0.07412996);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1175,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1176,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1177,2);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1178,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1211,2);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1212,2.852166);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1213,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1214,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1216,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1247,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1281,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1283,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1284,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1322,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1355,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1390,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1392,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1424,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1533,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(106,2.255476);
   PbPb_normalized_response_matrix_cent2->SetBinError(107,0.7386284);
   PbPb_normalized_response_matrix_cent2->SetBinError(108,0.1093782);
   PbPb_normalized_response_matrix_cent2->SetBinError(109,0.02589363);
   PbPb_normalized_response_matrix_cent2->SetBinError(110,0.006255101);
   PbPb_normalized_response_matrix_cent2->SetBinError(111,0.008039757);
   PbPb_normalized_response_matrix_cent2->SetBinError(112,0.0003579975);
   PbPb_normalized_response_matrix_cent2->SetBinError(141,0.6723429);
   PbPb_normalized_response_matrix_cent2->SetBinError(142,0.7350773);
   PbPb_normalized_response_matrix_cent2->SetBinError(143,0.1973878);
   PbPb_normalized_response_matrix_cent2->SetBinError(144,0.07492341);
   PbPb_normalized_response_matrix_cent2->SetBinError(145,0.01302706);
   PbPb_normalized_response_matrix_cent2->SetBinError(146,0.00546037);
   PbPb_normalized_response_matrix_cent2->SetBinError(147,0.001022268);
   PbPb_normalized_response_matrix_cent2->SetBinError(148,0.02050211);
   PbPb_normalized_response_matrix_cent2->SetBinError(150,0.0009423219);
   PbPb_normalized_response_matrix_cent2->SetBinError(176,0.0005763096);
   PbPb_normalized_response_matrix_cent2->SetBinError(177,0.02745384);
   PbPb_normalized_response_matrix_cent2->SetBinError(178,0.1399732);
   PbPb_normalized_response_matrix_cent2->SetBinError(179,0.1429681);
   PbPb_normalized_response_matrix_cent2->SetBinError(180,0.09459697);
   PbPb_normalized_response_matrix_cent2->SetBinError(181,0.01677637);
   PbPb_normalized_response_matrix_cent2->SetBinError(182,0.008811576);
   PbPb_normalized_response_matrix_cent2->SetBinError(183,0.003036997);
   PbPb_normalized_response_matrix_cent2->SetBinError(184,0.001063898);
   PbPb_normalized_response_matrix_cent2->SetBinError(186,0.005415259);
   PbPb_normalized_response_matrix_cent2->SetBinError(211,4.032791e-07);
   PbPb_normalized_response_matrix_cent2->SetBinError(212,0.0001171036);
   PbPb_normalized_response_matrix_cent2->SetBinError(213,0.05282287);
   PbPb_normalized_response_matrix_cent2->SetBinError(214,0.1654795);
   PbPb_normalized_response_matrix_cent2->SetBinError(215,0.1099115);
   PbPb_normalized_response_matrix_cent2->SetBinError(216,0.04963079);
   PbPb_normalized_response_matrix_cent2->SetBinError(217,0.01246254);
   PbPb_normalized_response_matrix_cent2->SetBinError(218,0.004853837);
   PbPb_normalized_response_matrix_cent2->SetBinError(219,0.003566662);
   PbPb_normalized_response_matrix_cent2->SetBinError(220,0.003196417);
   PbPb_normalized_response_matrix_cent2->SetBinError(221,0.005838266);
   PbPb_normalized_response_matrix_cent2->SetBinError(246,1.435273e-06);
   PbPb_normalized_response_matrix_cent2->SetBinError(247,0.0005116044);
   PbPb_normalized_response_matrix_cent2->SetBinError(248,0.004449179);
   PbPb_normalized_response_matrix_cent2->SetBinError(249,0.0968776);
   PbPb_normalized_response_matrix_cent2->SetBinError(250,0.1529362);
   PbPb_normalized_response_matrix_cent2->SetBinError(251,0.09721422);
   PbPb_normalized_response_matrix_cent2->SetBinError(252,0.02500696);
   PbPb_normalized_response_matrix_cent2->SetBinError(253,0.006605691);
   PbPb_normalized_response_matrix_cent2->SetBinError(254,0.005548906);
   PbPb_normalized_response_matrix_cent2->SetBinError(255,0.005814827);
   PbPb_normalized_response_matrix_cent2->SetBinError(257,0.005172767);
   PbPb_normalized_response_matrix_cent2->SetBinError(282,2.26294e-06);
   PbPb_normalized_response_matrix_cent2->SetBinError(283,3.639727e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(284,0.02399016);
   PbPb_normalized_response_matrix_cent2->SetBinError(285,0.1217894);
   PbPb_normalized_response_matrix_cent2->SetBinError(286,0.1569781);
   PbPb_normalized_response_matrix_cent2->SetBinError(287,0.07448268);
   PbPb_normalized_response_matrix_cent2->SetBinError(288,0.02771664);
   PbPb_normalized_response_matrix_cent2->SetBinError(289,0.006359318);
   PbPb_normalized_response_matrix_cent2->SetBinError(290,0.003933367);
   PbPb_normalized_response_matrix_cent2->SetBinError(291,0.01033999);
   PbPb_normalized_response_matrix_cent2->SetBinError(292,0.005824848);
   PbPb_normalized_response_matrix_cent2->SetBinError(293,0.01614535);
   PbPb_normalized_response_matrix_cent2->SetBinError(296,0.07161797);
   PbPb_normalized_response_matrix_cent2->SetBinError(317,1.925724e-07);
   PbPb_normalized_response_matrix_cent2->SetBinError(318,1.072818e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(319,0.001392898);
   PbPb_normalized_response_matrix_cent2->SetBinError(320,0.07024372);
   PbPb_normalized_response_matrix_cent2->SetBinError(321,0.1606498);
   PbPb_normalized_response_matrix_cent2->SetBinError(322,0.1631276);
   PbPb_normalized_response_matrix_cent2->SetBinError(323,0.03970515);
   PbPb_normalized_response_matrix_cent2->SetBinError(324,0.01216841);
   PbPb_normalized_response_matrix_cent2->SetBinError(325,0.01093324);
   PbPb_normalized_response_matrix_cent2->SetBinError(326,0.01792078);
   PbPb_normalized_response_matrix_cent2->SetBinError(327,0.002990382);
   PbPb_normalized_response_matrix_cent2->SetBinError(330,0.02163268);
   PbPb_normalized_response_matrix_cent2->SetBinError(353,1.045011e-06);
   PbPb_normalized_response_matrix_cent2->SetBinError(354,0.0003845072);
   PbPb_normalized_response_matrix_cent2->SetBinError(355,0.01941535);
   PbPb_normalized_response_matrix_cent2->SetBinError(356,0.1052739);
   PbPb_normalized_response_matrix_cent2->SetBinError(357,0.1631524);
   PbPb_normalized_response_matrix_cent2->SetBinError(358,0.09761709);
   PbPb_normalized_response_matrix_cent2->SetBinError(359,0.02980833);
   PbPb_normalized_response_matrix_cent2->SetBinError(360,0.01505789);
   PbPb_normalized_response_matrix_cent2->SetBinError(361,0.01525006);
   PbPb_normalized_response_matrix_cent2->SetBinError(362,0.02372478);
   PbPb_normalized_response_matrix_cent2->SetBinError(363,0.00436727);
   PbPb_normalized_response_matrix_cent2->SetBinError(388,5.643966e-07);
   PbPb_normalized_response_matrix_cent2->SetBinError(389,2.38218e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(390,0.002510529);
   PbPb_normalized_response_matrix_cent2->SetBinError(391,0.03939774);
   PbPb_normalized_response_matrix_cent2->SetBinError(392,0.1283538);
   PbPb_normalized_response_matrix_cent2->SetBinError(393,0.1543731);
   PbPb_normalized_response_matrix_cent2->SetBinError(394,0.09043352);
   PbPb_normalized_response_matrix_cent2->SetBinError(395,0.03796352);
   PbPb_normalized_response_matrix_cent2->SetBinError(396,0.01715018);
   PbPb_normalized_response_matrix_cent2->SetBinError(397,0.03331613);
   PbPb_normalized_response_matrix_cent2->SetBinError(398,0.02434355);
   PbPb_normalized_response_matrix_cent2->SetBinError(399,0.03890283);
   PbPb_normalized_response_matrix_cent2->SetBinError(400,0.05253711);
   PbPb_normalized_response_matrix_cent2->SetBinError(403,0.3728883);
   PbPb_normalized_response_matrix_cent2->SetBinError(424,2.143627e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(425,0.0001357967);
   PbPb_normalized_response_matrix_cent2->SetBinError(426,0.01127881);
   PbPb_normalized_response_matrix_cent2->SetBinError(427,0.06869615);
   PbPb_normalized_response_matrix_cent2->SetBinError(428,0.1601297);
   PbPb_normalized_response_matrix_cent2->SetBinError(429,0.1595978);
   PbPb_normalized_response_matrix_cent2->SetBinError(430,0.0671476);
   PbPb_normalized_response_matrix_cent2->SetBinError(431,0.02690228);
   PbPb_normalized_response_matrix_cent2->SetBinError(432,0.01771384);
   PbPb_normalized_response_matrix_cent2->SetBinError(433,0.02704416);
   PbPb_normalized_response_matrix_cent2->SetBinError(435,0.04191317);
   PbPb_normalized_response_matrix_cent2->SetBinError(460,0.0001325115);
   PbPb_normalized_response_matrix_cent2->SetBinError(461,0.0006495519);
   PbPb_normalized_response_matrix_cent2->SetBinError(462,0.02077079);
   PbPb_normalized_response_matrix_cent2->SetBinError(463,0.09761542);
   PbPb_normalized_response_matrix_cent2->SetBinError(464,0.1794575);
   PbPb_normalized_response_matrix_cent2->SetBinError(465,0.1275375);
   PbPb_normalized_response_matrix_cent2->SetBinError(466,0.08057247);
   PbPb_normalized_response_matrix_cent2->SetBinError(467,0.03805333);
   PbPb_normalized_response_matrix_cent2->SetBinError(468,0.01312334);
   PbPb_normalized_response_matrix_cent2->SetBinError(494,2.316531e-06);
   PbPb_normalized_response_matrix_cent2->SetBinError(496,0.0003546333);
   PbPb_normalized_response_matrix_cent2->SetBinError(497,0.009666787);
   PbPb_normalized_response_matrix_cent2->SetBinError(498,0.0395259);
   PbPb_normalized_response_matrix_cent2->SetBinError(499,0.161469);
   PbPb_normalized_response_matrix_cent2->SetBinError(500,0.1708865);
   PbPb_normalized_response_matrix_cent2->SetBinError(501,0.1262917);
   PbPb_normalized_response_matrix_cent2->SetBinError(502,0.03276881);
   PbPb_normalized_response_matrix_cent2->SetBinError(503,0.02816869);
   PbPb_normalized_response_matrix_cent2->SetBinError(504,0.03382675);
   PbPb_normalized_response_matrix_cent2->SetBinError(505,0.1614526);
   PbPb_normalized_response_matrix_cent2->SetBinError(530,6.755026e-06);
   PbPb_normalized_response_matrix_cent2->SetBinError(531,3.820305e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(532,0.002245126);
   PbPb_normalized_response_matrix_cent2->SetBinError(533,0.01250631);
   PbPb_normalized_response_matrix_cent2->SetBinError(534,0.08375146);
   PbPb_normalized_response_matrix_cent2->SetBinError(535,0.1807306);
   PbPb_normalized_response_matrix_cent2->SetBinError(536,0.1976758);
   PbPb_normalized_response_matrix_cent2->SetBinError(537,0.1553073);
   PbPb_normalized_response_matrix_cent2->SetBinError(538,0.0763759);
   PbPb_normalized_response_matrix_cent2->SetBinError(539,0.03139606);
   PbPb_normalized_response_matrix_cent2->SetBinError(566,3.361023e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(568,0.002607538);
   PbPb_normalized_response_matrix_cent2->SetBinError(569,0.03402677);
   PbPb_normalized_response_matrix_cent2->SetBinError(570,0.1410499);
   PbPb_normalized_response_matrix_cent2->SetBinError(571,0.2389312);
   PbPb_normalized_response_matrix_cent2->SetBinError(572,0.2144981);
   PbPb_normalized_response_matrix_cent2->SetBinError(573,0.119624);
   PbPb_normalized_response_matrix_cent2->SetBinError(574,0.04845667);
   PbPb_normalized_response_matrix_cent2->SetBinError(575,0.07208091);
   PbPb_normalized_response_matrix_cent2->SetBinError(600,1.049809e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(601,5.628644e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(602,0.0001545071);
   PbPb_normalized_response_matrix_cent2->SetBinError(604,0.01153852);
   PbPb_normalized_response_matrix_cent2->SetBinError(605,0.07430479);
   PbPb_normalized_response_matrix_cent2->SetBinError(606,0.2295888);
   PbPb_normalized_response_matrix_cent2->SetBinError(607,0.2980365);
   PbPb_normalized_response_matrix_cent2->SetBinError(608,0.1806437);
   PbPb_normalized_response_matrix_cent2->SetBinError(609,0.088512);
   PbPb_normalized_response_matrix_cent2->SetBinError(610,0.06669895);
   PbPb_normalized_response_matrix_cent2->SetBinError(611,0.03056389);
   PbPb_normalized_response_matrix_cent2->SetBinError(637,3.094902e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(638,0.001102489);
   PbPb_normalized_response_matrix_cent2->SetBinError(639,0.001939309);
   PbPb_normalized_response_matrix_cent2->SetBinError(640,0.02592158);
   PbPb_normalized_response_matrix_cent2->SetBinError(641,0.155314);
   PbPb_normalized_response_matrix_cent2->SetBinError(642,0.3351553);
   PbPb_normalized_response_matrix_cent2->SetBinError(643,0.3279685);
   PbPb_normalized_response_matrix_cent2->SetBinError(644,0.2133598);
   PbPb_normalized_response_matrix_cent2->SetBinError(645,0.1415211);
   PbPb_normalized_response_matrix_cent2->SetBinError(647,0.08479899);
   PbPb_normalized_response_matrix_cent2->SetBinError(674,0.0006933351);
   PbPb_normalized_response_matrix_cent2->SetBinError(675,0.006342661);
   PbPb_normalized_response_matrix_cent2->SetBinError(676,0.07089052);
   PbPb_normalized_response_matrix_cent2->SetBinError(677,0.2870265);
   PbPb_normalized_response_matrix_cent2->SetBinError(678,0.4100769);
   PbPb_normalized_response_matrix_cent2->SetBinError(679,0.3549152);
   PbPb_normalized_response_matrix_cent2->SetBinError(680,0.2383625);
   PbPb_normalized_response_matrix_cent2->SetBinError(681,0.02633737);
   PbPb_normalized_response_matrix_cent2->SetBinError(707,1.914809e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(710,0.005032323);
   PbPb_normalized_response_matrix_cent2->SetBinError(711,0.01632885);
   PbPb_normalized_response_matrix_cent2->SetBinError(712,0.1448343);
   PbPb_normalized_response_matrix_cent2->SetBinError(713,0.366584);
   PbPb_normalized_response_matrix_cent2->SetBinError(714,0.4494082);
   PbPb_normalized_response_matrix_cent2->SetBinError(715,0.362735);
   PbPb_normalized_response_matrix_cent2->SetBinError(716,0.5168051);
   PbPb_normalized_response_matrix_cent2->SetBinError(717,0.1130523);
   PbPb_normalized_response_matrix_cent2->SetBinError(719,0.1352202);
   PbPb_normalized_response_matrix_cent2->SetBinError(722,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(744,4.551018e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(745,0.003862495);
   PbPb_normalized_response_matrix_cent2->SetBinError(746,0.008931297);
   PbPb_normalized_response_matrix_cent2->SetBinError(747,0.08525483);
   PbPb_normalized_response_matrix_cent2->SetBinError(748,0.2644741);
   PbPb_normalized_response_matrix_cent2->SetBinError(749,0.5365214);
   PbPb_normalized_response_matrix_cent2->SetBinError(750,0.5486303);
   PbPb_normalized_response_matrix_cent2->SetBinError(751,0.5561809);
   PbPb_normalized_response_matrix_cent2->SetBinError(752,0.3580116);
   PbPb_normalized_response_matrix_cent2->SetBinError(754,0.4664717);
   PbPb_normalized_response_matrix_cent2->SetBinError(782,0.0430697);
   PbPb_normalized_response_matrix_cent2->SetBinError(783,0.1150783);
   PbPb_normalized_response_matrix_cent2->SetBinError(784,0.4736985);
   PbPb_normalized_response_matrix_cent2->SetBinError(785,0.7552425);
   PbPb_normalized_response_matrix_cent2->SetBinError(786,0.9120104);
   PbPb_normalized_response_matrix_cent2->SetBinError(787,0.2388643);
   PbPb_normalized_response_matrix_cent2->SetBinError(818,0.05235864);
   PbPb_normalized_response_matrix_cent2->SetBinError(819,0.2507331);
   PbPb_normalized_response_matrix_cent2->SetBinError(820,0.5833873);
   PbPb_normalized_response_matrix_cent2->SetBinError(821,0.9968796);
   PbPb_normalized_response_matrix_cent2->SetBinError(822,0.7870839);
   PbPb_normalized_response_matrix_cent2->SetBinError(823,1.144077);
   PbPb_normalized_response_matrix_cent2->SetBinError(853,0.004351606);
   PbPb_normalized_response_matrix_cent2->SetBinError(854,0.1572091);
   PbPb_normalized_response_matrix_cent2->SetBinError(855,0.5138817);
   PbPb_normalized_response_matrix_cent2->SetBinError(856,1.000614);
   PbPb_normalized_response_matrix_cent2->SetBinError(857,1.285343);
   PbPb_normalized_response_matrix_cent2->SetBinError(858,0.7593054);
   PbPb_normalized_response_matrix_cent2->SetBinError(859,0.9259213);
   PbPb_normalized_response_matrix_cent2->SetBinError(889,0.02516191);
   PbPb_normalized_response_matrix_cent2->SetBinError(890,0.3492222);
   PbPb_normalized_response_matrix_cent2->SetBinError(891,0.8546023);
   PbPb_normalized_response_matrix_cent2->SetBinError(892,1.220593);
   PbPb_normalized_response_matrix_cent2->SetBinError(893,1.386355);
   PbPb_normalized_response_matrix_cent2->SetBinError(894,0.08513056);
   PbPb_normalized_response_matrix_cent2->SetBinError(925,0.1218969);
   PbPb_normalized_response_matrix_cent2->SetBinError(926,0.6547562);
   PbPb_normalized_response_matrix_cent2->SetBinError(927,1.562049);
   PbPb_normalized_response_matrix_cent2->SetBinError(928,1.598862);
   PbPb_normalized_response_matrix_cent2->SetBinError(929,0.5471787);
   PbPb_normalized_response_matrix_cent2->SetBinError(960,0.01583618);
   PbPb_normalized_response_matrix_cent2->SetBinError(961,0.1125762);
   PbPb_normalized_response_matrix_cent2->SetBinError(962,1.111883);
   PbPb_normalized_response_matrix_cent2->SetBinError(963,1.603472);
   PbPb_normalized_response_matrix_cent2->SetBinError(964,1.762291);
   PbPb_normalized_response_matrix_cent2->SetBinError(965,1.072431);
   PbPb_normalized_response_matrix_cent2->SetBinError(987,0.0001548216);
   PbPb_normalized_response_matrix_cent2->SetBinError(988,0.0004253703);
   PbPb_normalized_response_matrix_cent2->SetBinError(996,0.2871203);
   PbPb_normalized_response_matrix_cent2->SetBinError(997,0.7416897);
   PbPb_normalized_response_matrix_cent2->SetBinError(998,1.834623);
   PbPb_normalized_response_matrix_cent2->SetBinError(999,2.451441);
   PbPb_normalized_response_matrix_cent2->SetBinError(1000,1.204356);
   PbPb_normalized_response_matrix_cent2->SetBinError(1032,0.4743736);
   PbPb_normalized_response_matrix_cent2->SetBinError(1033,1.188346);
   PbPb_normalized_response_matrix_cent2->SetBinError(1034,1.569708);
   PbPb_normalized_response_matrix_cent2->SetBinError(1035,1.561414);
   PbPb_normalized_response_matrix_cent2->SetBinError(1036,1.437465);
   PbPb_normalized_response_matrix_cent2->SetBinError(1068,0.5199117);
   PbPb_normalized_response_matrix_cent2->SetBinError(1069,1.754766);
   PbPb_normalized_response_matrix_cent2->SetBinError(1070,2.351533);
   PbPb_normalized_response_matrix_cent2->SetBinError(1071,1.414214);
   PbPb_normalized_response_matrix_cent2->SetBinError(1072,0.5568382);
   PbPb_normalized_response_matrix_cent2->SetBinError(1073,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1103,0.1429398);
   PbPb_normalized_response_matrix_cent2->SetBinError(1104,1.787276);
   PbPb_normalized_response_matrix_cent2->SetBinError(1105,2.014209);
   PbPb_normalized_response_matrix_cent2->SetBinError(1106,1.59728);
   PbPb_normalized_response_matrix_cent2->SetBinError(1107,1.421919);
   PbPb_normalized_response_matrix_cent2->SetBinError(1138,0.2715422);
   PbPb_normalized_response_matrix_cent2->SetBinError(1140,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1142,1.093797);
   PbPb_normalized_response_matrix_cent2->SetBinError(1144,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1174,0.07412996);
   PbPb_normalized_response_matrix_cent2->SetBinError(1175,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1176,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1177,1.414214);
   PbPb_normalized_response_matrix_cent2->SetBinError(1178,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1211,1.414214);
   PbPb_normalized_response_matrix_cent2->SetBinError(1212,1.492259);
   PbPb_normalized_response_matrix_cent2->SetBinError(1213,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1214,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1216,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1247,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1281,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1283,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1284,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1322,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1355,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1390,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1392,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1424,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1533,1);
   PbPb_normalized_response_matrix_cent2->SetMinimum(1e-10);
   PbPb_normalized_response_matrix_cent2->SetMaximum(1);
   PbPb_normalized_response_matrix_cent2->SetEntries(4415335);
   PbPb_normalized_response_matrix_cent2->SetStats(0);
   PbPb_normalized_response_matrix_cent2->SetContour(20);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(0,1e-10);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(1,0.05);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(2,0.1);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(3,0.15);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(4,0.2);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(5,0.25);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(6,0.3);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(7,0.35);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(8,0.4);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(9,0.45);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(10,0.5);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(11,0.55);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(12,0.6);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(13,0.65);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(14,0.7);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(15,0.75);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(16,0.8);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(17,0.85);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(18,0.9);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(19,0.95);
   
   palette = new TPaletteAxis(329.8125,40,331.875,320,PbPb_normalized_response_matrix_cent2);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.035);
palette->SetTitleOffset(1);
palette->SetTitleSize(0.035);
   palette->SetFillColor(100);
   palette->SetFillStyle(1001);
   PbPb_normalized_response_matrix_cent2->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   PbPb_normalized_response_matrix_cent2->SetLineColor(ci);
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetTitle("Gen p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetRange(2,11);
   PbPb_normalized_response_matrix_cent2->GetXaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetNoExponent();
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetNdivisions(505);
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent2->GetYaxis()->SetTitle("Reco p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent2->GetYaxis()->SetRange(3,16);
   PbPb_normalized_response_matrix_cent2->GetYaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent2->GetYaxis()->SetNdivisions(610);
   PbPb_normalized_response_matrix_cent2->GetYaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent2->GetYaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent2->GetYaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent2->GetYaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent2->GetYaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent2->GetZaxis()->SetLabelFont(42);
   PbPb_normalized_response_matrix_cent2->GetZaxis()->SetLabelSize(0.035);
   PbPb_normalized_response_matrix_cent2->GetZaxis()->SetTitleSize(0.035);
   PbPb_normalized_response_matrix_cent2->GetZaxis()->SetTitleFont(42);
   PbPb_normalized_response_matrix_cent2->Draw("textcolz");
   line = new TLine(40,40,300,300);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.8,"10-30%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
   
   pt = new TPaveText(0.4844394,0.94,0.5155606,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_0_1->Modified();
   cPbPb_NormResMat->cd();
  
// ------------>Primitives in pad: p_1_0
   p_1_0 = new TPad("p_1_0", "p_1_0",0.3759095,0.5224719,0.6766371,1);
   p_1_0->Draw();
   p_1_0->cd();
   p_1_0->Range(30,40,330,341.0753);
   p_1_0->SetFillColor(0);
   p_1_0->SetBorderMode(0);
   p_1_0->SetBorderSize(2);
   p_1_0->SetLeftMargin(0);
   p_1_0->SetRightMargin(0);
   p_1_0->SetTopMargin(0.07);
   p_1_0->SetBottomMargin(0);
   p_1_0->SetFrameBorderMode(0);
   p_1_0->SetFrameBorderMode(0);
   
   TH2F *PbPb_normalized_response_matrix_cent4 = new TH2F("PbPb_normalized_response_matrix_cent4"," ",33,0,990,50,0,1000);
   PbPb_normalized_response_matrix_cent4->SetBinContent(106,9.269844);
   PbPb_normalized_response_matrix_cent4->SetBinContent(107,23.74287);
   PbPb_normalized_response_matrix_cent4->SetBinContent(108,4.271893);
   PbPb_normalized_response_matrix_cent4->SetBinContent(109,0.0956363);
   PbPb_normalized_response_matrix_cent4->SetBinContent(110,0.007487793);
   PbPb_normalized_response_matrix_cent4->SetBinContent(111,0.0005892464);
   PbPb_normalized_response_matrix_cent4->SetBinContent(112,0.00059965);
   PbPb_normalized_response_matrix_cent4->SetBinContent(113,0.000235118);
   PbPb_normalized_response_matrix_cent4->SetBinContent(141,1.603899);
   PbPb_normalized_response_matrix_cent4->SetBinContent(142,6.187374);
   PbPb_normalized_response_matrix_cent4->SetBinContent(143,16.40643);
   PbPb_normalized_response_matrix_cent4->SetBinContent(144,1.997894);
   PbPb_normalized_response_matrix_cent4->SetBinContent(145,0.0874496);
   PbPb_normalized_response_matrix_cent4->SetBinContent(146,0.01192638);
   PbPb_normalized_response_matrix_cent4->SetBinContent(147,0.01325885);
   PbPb_normalized_response_matrix_cent4->SetBinContent(148,0.001369786);
   PbPb_normalized_response_matrix_cent4->SetBinContent(149,0.000333318);
   PbPb_normalized_response_matrix_cent4->SetBinContent(176,0.1171712);
   PbPb_normalized_response_matrix_cent4->SetBinContent(177,0.06931303);
   PbPb_normalized_response_matrix_cent4->SetBinContent(178,8.432494);
   PbPb_normalized_response_matrix_cent4->SetBinContent(179,10.59844);
   PbPb_normalized_response_matrix_cent4->SetBinContent(180,0.8780345);
   PbPb_normalized_response_matrix_cent4->SetBinContent(181,0.0571982);
   PbPb_normalized_response_matrix_cent4->SetBinContent(182,0.01575599);
   PbPb_normalized_response_matrix_cent4->SetBinContent(183,0.006188625);
   PbPb_normalized_response_matrix_cent4->SetBinContent(184,0.001444131);
   PbPb_normalized_response_matrix_cent4->SetBinContent(185,0.0009018332);
   PbPb_normalized_response_matrix_cent4->SetBinContent(211,0.009078067);
   PbPb_normalized_response_matrix_cent4->SetBinContent(212,0.0004020782);
   PbPb_normalized_response_matrix_cent4->SetBinContent(213,0.8756733);
   PbPb_normalized_response_matrix_cent4->SetBinContent(214,13.06814);
   PbPb_normalized_response_matrix_cent4->SetBinContent(215,5.986957);
   PbPb_normalized_response_matrix_cent4->SetBinContent(216,0.4586738);
   PbPb_normalized_response_matrix_cent4->SetBinContent(217,0.04713169);
   PbPb_normalized_response_matrix_cent4->SetBinContent(218,0.01674918);
   PbPb_normalized_response_matrix_cent4->SetBinContent(219,0.01376936);
   PbPb_normalized_response_matrix_cent4->SetBinContent(224,0.01648239);
   PbPb_normalized_response_matrix_cent4->SetBinContent(247,3.932724e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(248,0.0126591);
   PbPb_normalized_response_matrix_cent4->SetBinContent(249,3.985176);
   PbPb_normalized_response_matrix_cent4->SetBinContent(250,12.85768);
   PbPb_normalized_response_matrix_cent4->SetBinContent(251,2.859062);
   PbPb_normalized_response_matrix_cent4->SetBinContent(252,0.2426803);
   PbPb_normalized_response_matrix_cent4->SetBinContent(253,0.04405821);
   PbPb_normalized_response_matrix_cent4->SetBinContent(254,0.02239035);
   PbPb_normalized_response_matrix_cent4->SetBinContent(255,0.008676808);
   PbPb_normalized_response_matrix_cent4->SetBinContent(257,0.002346433);
   PbPb_normalized_response_matrix_cent4->SetBinContent(258,0.007571359);
   PbPb_normalized_response_matrix_cent4->SetBinContent(281,6.920291e-06);
   PbPb_normalized_response_matrix_cent4->SetBinContent(282,4.024033e-06);
   PbPb_normalized_response_matrix_cent4->SetBinContent(283,0.0006832778);
   PbPb_normalized_response_matrix_cent4->SetBinContent(284,0.2461);
   PbPb_normalized_response_matrix_cent4->SetBinContent(285,8.552653);
   PbPb_normalized_response_matrix_cent4->SetBinContent(286,9.838419);
   PbPb_normalized_response_matrix_cent4->SetBinContent(287,1.401594);
   PbPb_normalized_response_matrix_cent4->SetBinContent(288,0.1127566);
   PbPb_normalized_response_matrix_cent4->SetBinContent(289,0.0249237);
   PbPb_normalized_response_matrix_cent4->SetBinContent(290,0.01347483);
   PbPb_normalized_response_matrix_cent4->SetBinContent(291,0.00673709);
   PbPb_normalized_response_matrix_cent4->SetBinContent(292,0.003306872);
   PbPb_normalized_response_matrix_cent4->SetBinContent(318,0.0001635207);
   PbPb_normalized_response_matrix_cent4->SetBinContent(319,0.007611477);
   PbPb_normalized_response_matrix_cent4->SetBinContent(320,1.528555);
   PbPb_normalized_response_matrix_cent4->SetBinContent(321,11.40989);
   PbPb_normalized_response_matrix_cent4->SetBinContent(322,5.888816);
   PbPb_normalized_response_matrix_cent4->SetBinContent(323,0.6987658);
   PbPb_normalized_response_matrix_cent4->SetBinContent(324,0.0615241);
   PbPb_normalized_response_matrix_cent4->SetBinContent(325,0.0252943);
   PbPb_normalized_response_matrix_cent4->SetBinContent(326,0.006149827);
   PbPb_normalized_response_matrix_cent4->SetBinContent(353,5.431047e-06);
   PbPb_normalized_response_matrix_cent4->SetBinContent(354,0.0009490753);
   PbPb_normalized_response_matrix_cent4->SetBinContent(355,0.09719916);
   PbPb_normalized_response_matrix_cent4->SetBinContent(356,4.729072);
   PbPb_normalized_response_matrix_cent4->SetBinContent(357,11.40642);
   PbPb_normalized_response_matrix_cent4->SetBinContent(358,3.257783);
   PbPb_normalized_response_matrix_cent4->SetBinContent(359,0.3022543);
   PbPb_normalized_response_matrix_cent4->SetBinContent(360,0.06766692);
   PbPb_normalized_response_matrix_cent4->SetBinContent(361,0.02206449);
   PbPb_normalized_response_matrix_cent4->SetBinContent(362,0.02084725);
   PbPb_normalized_response_matrix_cent4->SetBinContent(363,0.02226634);
   PbPb_normalized_response_matrix_cent4->SetBinContent(388,3.577601e-06);
   PbPb_normalized_response_matrix_cent4->SetBinContent(389,2.113581e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(390,0.003628192);
   PbPb_normalized_response_matrix_cent4->SetBinContent(391,0.5896295);
   PbPb_normalized_response_matrix_cent4->SetBinContent(392,8.364256);
   PbPb_normalized_response_matrix_cent4->SetBinContent(393,9.059976);
   PbPb_normalized_response_matrix_cent4->SetBinContent(394,1.704893);
   PbPb_normalized_response_matrix_cent4->SetBinContent(395,0.1427207);
   PbPb_normalized_response_matrix_cent4->SetBinContent(396,0.01665426);
   PbPb_normalized_response_matrix_cent4->SetBinContent(397,0.02743075);
   PbPb_normalized_response_matrix_cent4->SetBinContent(398,0.04769088);
   PbPb_normalized_response_matrix_cent4->SetBinContent(399,0.01535195);
   PbPb_normalized_response_matrix_cent4->SetBinContent(424,2.923517e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(425,0.0002459508);
   PbPb_normalized_response_matrix_cent4->SetBinContent(426,0.04392679);
   PbPb_normalized_response_matrix_cent4->SetBinContent(427,2.351129);
   PbPb_normalized_response_matrix_cent4->SetBinContent(428,10.57934);
   PbPb_normalized_response_matrix_cent4->SetBinContent(429,6.111064);
   PbPb_normalized_response_matrix_cent4->SetBinContent(430,0.8508961);
   PbPb_normalized_response_matrix_cent4->SetBinContent(431,0.07255254);
   PbPb_normalized_response_matrix_cent4->SetBinContent(432,0.007491268);
   PbPb_normalized_response_matrix_cent4->SetBinContent(435,0.02038502);
   PbPb_normalized_response_matrix_cent4->SetBinContent(459,4.067275e-06);
   PbPb_normalized_response_matrix_cent4->SetBinContent(460,4.864974e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(461,0.001233162);
   PbPb_normalized_response_matrix_cent4->SetBinContent(462,0.2598959);
   PbPb_normalized_response_matrix_cent4->SetBinContent(463,5.110293);
   PbPb_normalized_response_matrix_cent4->SetBinContent(464,10.28091);
   PbPb_normalized_response_matrix_cent4->SetBinContent(465,3.846355);
   PbPb_normalized_response_matrix_cent4->SetBinContent(466,0.3340038);
   PbPb_normalized_response_matrix_cent4->SetBinContent(467,0.0797075);
   PbPb_normalized_response_matrix_cent4->SetBinContent(468,0.01330149);
   PbPb_normalized_response_matrix_cent4->SetBinContent(469,0.004056372);
   PbPb_normalized_response_matrix_cent4->SetBinContent(470,0.02650393);
   PbPb_normalized_response_matrix_cent4->SetBinContent(494,9.144247e-07);
   PbPb_normalized_response_matrix_cent4->SetBinContent(495,1.973633e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(496,0.0002124448);
   PbPb_normalized_response_matrix_cent4->SetBinContent(497,0.00744739);
   PbPb_normalized_response_matrix_cent4->SetBinContent(498,1.008223);
   PbPb_normalized_response_matrix_cent4->SetBinContent(499,8.113793);
   PbPb_normalized_response_matrix_cent4->SetBinContent(500,8.446745);
   PbPb_normalized_response_matrix_cent4->SetBinContent(501,2.006077);
   PbPb_normalized_response_matrix_cent4->SetBinContent(502,0.2485981);
   PbPb_normalized_response_matrix_cent4->SetBinContent(503,0.09316538);
   PbPb_normalized_response_matrix_cent4->SetBinContent(504,0.02939929);
   PbPb_normalized_response_matrix_cent4->SetBinContent(505,0.04205748);
   PbPb_normalized_response_matrix_cent4->SetBinContent(530,3.82774e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(531,6.542173e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(532,0.0004396937);
   PbPb_normalized_response_matrix_cent4->SetBinContent(533,0.09491646);
   PbPb_normalized_response_matrix_cent4->SetBinContent(534,2.926926);
   PbPb_normalized_response_matrix_cent4->SetBinContent(535,9.704908);
   PbPb_normalized_response_matrix_cent4->SetBinContent(536,6.06956);
   PbPb_normalized_response_matrix_cent4->SetBinContent(537,0.9952928);
   PbPb_normalized_response_matrix_cent4->SetBinContent(538,0.1111773);
   PbPb_normalized_response_matrix_cent4->SetBinContent(539,0.1087493);
   PbPb_normalized_response_matrix_cent4->SetBinContent(544,0.3838722);
   PbPb_normalized_response_matrix_cent4->SetBinContent(566,7.19333e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(567,0.0001604075);
   PbPb_normalized_response_matrix_cent4->SetBinContent(568,0.007740266);
   PbPb_normalized_response_matrix_cent4->SetBinContent(569,0.4091375);
   PbPb_normalized_response_matrix_cent4->SetBinContent(570,5.394106);
   PbPb_normalized_response_matrix_cent4->SetBinContent(571,9.525436);
   PbPb_normalized_response_matrix_cent4->SetBinContent(572,3.697041);
   PbPb_normalized_response_matrix_cent4->SetBinContent(573,0.3542866);
   PbPb_normalized_response_matrix_cent4->SetBinContent(574,0.1722804);
   PbPb_normalized_response_matrix_cent4->SetBinContent(575,0.06851163);
   PbPb_normalized_response_matrix_cent4->SetBinContent(578,0.2557105);
   PbPb_normalized_response_matrix_cent4->SetBinContent(601,1.86537e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(602,0.0003278126);
   PbPb_normalized_response_matrix_cent4->SetBinContent(603,0.001552127);
   PbPb_normalized_response_matrix_cent4->SetBinContent(604,0.01828827);
   PbPb_normalized_response_matrix_cent4->SetBinContent(605,1.314355);
   PbPb_normalized_response_matrix_cent4->SetBinContent(606,8.246987);
   PbPb_normalized_response_matrix_cent4->SetBinContent(607,8.494879);
   PbPb_normalized_response_matrix_cent4->SetBinContent(608,2.324114);
   PbPb_normalized_response_matrix_cent4->SetBinContent(609,0.4404853);
   PbPb_normalized_response_matrix_cent4->SetBinContent(610,0.03557133);
   PbPb_normalized_response_matrix_cent4->SetBinContent(611,0.1154196);
   PbPb_normalized_response_matrix_cent4->SetBinContent(636,1.140965e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(637,8.251e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(639,0.005823653);
   PbPb_normalized_response_matrix_cent4->SetBinContent(640,0.168116);
   PbPb_normalized_response_matrix_cent4->SetBinContent(641,3.01882);
   PbPb_normalized_response_matrix_cent4->SetBinContent(642,8.92145);
   PbPb_normalized_response_matrix_cent4->SetBinContent(643,6.171969);
   PbPb_normalized_response_matrix_cent4->SetBinContent(644,1.065342);
   PbPb_normalized_response_matrix_cent4->SetBinContent(645,0.2507738);
   PbPb_normalized_response_matrix_cent4->SetBinContent(646,0.1187286);
   PbPb_normalized_response_matrix_cent4->SetBinContent(673,5.577914e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(674,0.002246377);
   PbPb_normalized_response_matrix_cent4->SetBinContent(675,0.01264972);
   PbPb_normalized_response_matrix_cent4->SetBinContent(676,0.6235865);
   PbPb_normalized_response_matrix_cent4->SetBinContent(677,5.42699);
   PbPb_normalized_response_matrix_cent4->SetBinContent(678,9.162506);
   PbPb_normalized_response_matrix_cent4->SetBinContent(679,4.100146);
   PbPb_normalized_response_matrix_cent4->SetBinContent(680,0.6643069);
   PbPb_normalized_response_matrix_cent4->SetBinContent(681,0.124312);
   PbPb_normalized_response_matrix_cent4->SetBinContent(710,0.001843864);
   PbPb_normalized_response_matrix_cent4->SetBinContent(711,0.04804394);
   PbPb_normalized_response_matrix_cent4->SetBinContent(712,1.658082);
   PbPb_normalized_response_matrix_cent4->SetBinContent(713,7.373941);
   PbPb_normalized_response_matrix_cent4->SetBinContent(714,8.317616);
   PbPb_normalized_response_matrix_cent4->SetBinContent(715,2.330444);
   PbPb_normalized_response_matrix_cent4->SetBinContent(716,0.4696214);
   PbPb_normalized_response_matrix_cent4->SetBinContent(717,0.06463548);
   PbPb_normalized_response_matrix_cent4->SetBinContent(718,0.3347429);
   PbPb_normalized_response_matrix_cent4->SetBinContent(744,0.0001922703);
   PbPb_normalized_response_matrix_cent4->SetBinContent(745,0.001290396);
   PbPb_normalized_response_matrix_cent4->SetBinContent(747,0.336616);
   PbPb_normalized_response_matrix_cent4->SetBinContent(748,3.391427);
   PbPb_normalized_response_matrix_cent4->SetBinContent(749,7.746302);
   PbPb_normalized_response_matrix_cent4->SetBinContent(750,5.814384);
   PbPb_normalized_response_matrix_cent4->SetBinContent(751,1.690957);
   PbPb_normalized_response_matrix_cent4->SetBinContent(752,0.1672474);
   PbPb_normalized_response_matrix_cent4->SetBinContent(782,0.06947616);
   PbPb_normalized_response_matrix_cent4->SetBinContent(783,0.7652887);
   PbPb_normalized_response_matrix_cent4->SetBinContent(784,5.917209);
   PbPb_normalized_response_matrix_cent4->SetBinContent(785,8.241166);
   PbPb_normalized_response_matrix_cent4->SetBinContent(786,4.300065);
   PbPb_normalized_response_matrix_cent4->SetBinContent(787,1.679295);
   PbPb_normalized_response_matrix_cent4->SetBinContent(788,0.2024263);
   PbPb_normalized_response_matrix_cent4->SetBinContent(814,8.800473e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(816,0.002556835);
   PbPb_normalized_response_matrix_cent4->SetBinContent(817,0.01044484);
   PbPb_normalized_response_matrix_cent4->SetBinContent(818,0.1182086);
   PbPb_normalized_response_matrix_cent4->SetBinContent(819,1.541444);
   PbPb_normalized_response_matrix_cent4->SetBinContent(820,7.027417);
   PbPb_normalized_response_matrix_cent4->SetBinContent(821,7.507822);
   PbPb_normalized_response_matrix_cent4->SetBinContent(822,2.460841);
   PbPb_normalized_response_matrix_cent4->SetBinContent(823,0.4962645);
   PbPb_normalized_response_matrix_cent4->SetBinContent(851,0.0007692328);
   PbPb_normalized_response_matrix_cent4->SetBinContent(853,0.04308534);
   PbPb_normalized_response_matrix_cent4->SetBinContent(854,0.4740126);
   PbPb_normalized_response_matrix_cent4->SetBinContent(855,4.103587);
   PbPb_normalized_response_matrix_cent4->SetBinContent(856,7.986719);
   PbPb_normalized_response_matrix_cent4->SetBinContent(857,6.017025);
   PbPb_normalized_response_matrix_cent4->SetBinContent(858,1.676914);
   PbPb_normalized_response_matrix_cent4->SetBinContent(889,0.03501831);
   PbPb_normalized_response_matrix_cent4->SetBinContent(890,1.118468);
   PbPb_normalized_response_matrix_cent4->SetBinContent(891,5.456315);
   PbPb_normalized_response_matrix_cent4->SetBinContent(892,6.879691);
   PbPb_normalized_response_matrix_cent4->SetBinContent(893,6.998075);
   PbPb_normalized_response_matrix_cent4->SetBinContent(924,0.0161042);
   PbPb_normalized_response_matrix_cent4->SetBinContent(925,0.2564245);
   PbPb_normalized_response_matrix_cent4->SetBinContent(926,1.447147);
   PbPb_normalized_response_matrix_cent4->SetBinContent(927,7.360938);
   PbPb_normalized_response_matrix_cent4->SetBinContent(928,4.165565);
   PbPb_normalized_response_matrix_cent4->SetBinContent(929,1.544851);
   PbPb_normalized_response_matrix_cent4->SetBinContent(930,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(961,0.7828941);
   PbPb_normalized_response_matrix_cent4->SetBinContent(962,3.446149);
   PbPb_normalized_response_matrix_cent4->SetBinContent(963,4.984458);
   PbPb_normalized_response_matrix_cent4->SetBinContent(964,4.449824);
   PbPb_normalized_response_matrix_cent4->SetBinContent(965,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(997,1.220557);
   PbPb_normalized_response_matrix_cent4->SetBinContent(998,5.791365);
   PbPb_normalized_response_matrix_cent4->SetBinContent(999,4.47167);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1000,1.775451);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1001,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1032,0.703622);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1033,3.348104);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1034,7.018749);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1035,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1068,0.7463758);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1069,3.139465);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1070,3.401964);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1071,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1072,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1104,1.755007);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1105,2.822584);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1106,2.471559);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1107,1.5);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1140,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1141,1.528441);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1142,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1176,4);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1177,0.5);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1178,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1179,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1180,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1209,0.2365616);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1212,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1213,2);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1248,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1249,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1250,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1284,3);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1320,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1321,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1322,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1354,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1388,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1496,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1532,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1711,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1816,1.017722e-14);
   PbPb_normalized_response_matrix_cent4->SetBinError(106,2.104988);
   PbPb_normalized_response_matrix_cent4->SetBinError(107,1.42702);
   PbPb_normalized_response_matrix_cent4->SetBinError(108,0.1053815);
   PbPb_normalized_response_matrix_cent4->SetBinError(109,0.01025843);
   PbPb_normalized_response_matrix_cent4->SetBinError(110,0.001916143);
   PbPb_normalized_response_matrix_cent4->SetBinError(111,0.0002933111);
   PbPb_normalized_response_matrix_cent4->SetBinError(112,0.0004839469);
   PbPb_normalized_response_matrix_cent4->SetBinError(113,0.000235118);
   PbPb_normalized_response_matrix_cent4->SetBinError(141,0.5427961);
   PbPb_normalized_response_matrix_cent4->SetBinError(142,0.1989677);
   PbPb_normalized_response_matrix_cent4->SetBinError(143,0.1810004);
   PbPb_normalized_response_matrix_cent4->SetBinError(144,0.05185914);
   PbPb_normalized_response_matrix_cent4->SetBinError(145,0.01000417);
   PbPb_normalized_response_matrix_cent4->SetBinError(146,0.004133421);
   PbPb_normalized_response_matrix_cent4->SetBinError(147,0.007100941);
   PbPb_normalized_response_matrix_cent4->SetBinError(148,0.0007201451);
   PbPb_normalized_response_matrix_cent4->SetBinError(149,0.000333318);
   PbPb_normalized_response_matrix_cent4->SetBinError(176,0.07902024);
   PbPb_normalized_response_matrix_cent4->SetBinError(177,0.0138534);
   PbPb_normalized_response_matrix_cent4->SetBinError(178,0.1262016);
   PbPb_normalized_response_matrix_cent4->SetBinError(179,0.157203);
   PbPb_normalized_response_matrix_cent4->SetBinError(180,0.04922997);
   PbPb_normalized_response_matrix_cent4->SetBinError(181,0.007682866);
   PbPb_normalized_response_matrix_cent4->SetBinError(182,0.003220564);
   PbPb_normalized_response_matrix_cent4->SetBinError(183,0.002110994);
   PbPb_normalized_response_matrix_cent4->SetBinError(184,0.001444131);
   PbPb_normalized_response_matrix_cent4->SetBinError(185,0.0009018331);
   PbPb_normalized_response_matrix_cent4->SetBinError(211,0.009007856);
   PbPb_normalized_response_matrix_cent4->SetBinError(212,0.0001106795);
   PbPb_normalized_response_matrix_cent4->SetBinError(213,0.03059813);
   PbPb_normalized_response_matrix_cent4->SetBinError(214,0.1569978);
   PbPb_normalized_response_matrix_cent4->SetBinError(215,0.1098891);
   PbPb_normalized_response_matrix_cent4->SetBinError(216,0.0433678);
   PbPb_normalized_response_matrix_cent4->SetBinError(217,0.00645638);
   PbPb_normalized_response_matrix_cent4->SetBinError(218,0.003728806);
   PbPb_normalized_response_matrix_cent4->SetBinError(219,0.005718969);
   PbPb_normalized_response_matrix_cent4->SetBinError(224,0.01648239);
   PbPb_normalized_response_matrix_cent4->SetBinError(247,1.442524e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(248,0.002784004);
   PbPb_normalized_response_matrix_cent4->SetBinError(249,0.0902026);
   PbPb_normalized_response_matrix_cent4->SetBinError(250,0.1574009);
   PbPb_normalized_response_matrix_cent4->SetBinError(251,0.08274016);
   PbPb_normalized_response_matrix_cent4->SetBinError(252,0.04464909);
   PbPb_normalized_response_matrix_cent4->SetBinError(253,0.006240768);
   PbPb_normalized_response_matrix_cent4->SetBinError(254,0.005252601);
   PbPb_normalized_response_matrix_cent4->SetBinError(255,0.004702203);
   PbPb_normalized_response_matrix_cent4->SetBinError(257,0.002346433);
   PbPb_normalized_response_matrix_cent4->SetBinError(258,0.007571358);
   PbPb_normalized_response_matrix_cent4->SetBinError(281,6.92029e-06);
   PbPb_normalized_response_matrix_cent4->SetBinError(282,2.490437e-06);
   PbPb_normalized_response_matrix_cent4->SetBinError(283,0.0003828887);
   PbPb_normalized_response_matrix_cent4->SetBinError(284,0.01598493);
   PbPb_normalized_response_matrix_cent4->SetBinError(285,0.1334071);
   PbPb_normalized_response_matrix_cent4->SetBinError(286,0.1507127);
   PbPb_normalized_response_matrix_cent4->SetBinError(287,0.06107218);
   PbPb_normalized_response_matrix_cent4->SetBinError(288,0.01023111);
   PbPb_normalized_response_matrix_cent4->SetBinError(289,0.005866269);
   PbPb_normalized_response_matrix_cent4->SetBinError(290,0.004815903);
   PbPb_normalized_response_matrix_cent4->SetBinError(291,0.004175651);
   PbPb_normalized_response_matrix_cent4->SetBinError(292,0.003306872);
   PbPb_normalized_response_matrix_cent4->SetBinError(318,6.765121e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(319,0.002937125);
   PbPb_normalized_response_matrix_cent4->SetBinError(320,0.0435601);
   PbPb_normalized_response_matrix_cent4->SetBinError(321,0.1510812);
   PbPb_normalized_response_matrix_cent4->SetBinError(322,0.09559153);
   PbPb_normalized_response_matrix_cent4->SetBinError(323,0.08776481);
   PbPb_normalized_response_matrix_cent4->SetBinError(324,0.01184432);
   PbPb_normalized_response_matrix_cent4->SetBinError(325,0.008540507);
   PbPb_normalized_response_matrix_cent4->SetBinError(326,0.003785389);
   PbPb_normalized_response_matrix_cent4->SetBinError(353,3.157871e-06);
   PbPb_normalized_response_matrix_cent4->SetBinError(354,0.0006406052);
   PbPb_normalized_response_matrix_cent4->SetBinError(355,0.01505699);
   PbPb_normalized_response_matrix_cent4->SetBinError(356,0.09482816);
   PbPb_normalized_response_matrix_cent4->SetBinError(357,0.1739106);
   PbPb_normalized_response_matrix_cent4->SetBinError(358,0.0813829);
   PbPb_normalized_response_matrix_cent4->SetBinError(359,0.04024107);
   PbPb_normalized_response_matrix_cent4->SetBinError(360,0.01382771);
   PbPb_normalized_response_matrix_cent4->SetBinError(361,0.009843404);
   PbPb_normalized_response_matrix_cent4->SetBinError(362,0.01325431);
   PbPb_normalized_response_matrix_cent4->SetBinError(363,0.01157776);
   PbPb_normalized_response_matrix_cent4->SetBinError(388,3.577601e-06);
   PbPb_normalized_response_matrix_cent4->SetBinError(389,1.541019e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(390,0.001478791);
   PbPb_normalized_response_matrix_cent4->SetBinError(391,0.02398341);
   PbPb_normalized_response_matrix_cent4->SetBinError(392,0.1302126);
   PbPb_normalized_response_matrix_cent4->SetBinError(393,0.1400463);
   PbPb_normalized_response_matrix_cent4->SetBinError(394,0.06660915);
   PbPb_normalized_response_matrix_cent4->SetBinError(395,0.018915);
   PbPb_normalized_response_matrix_cent4->SetBinError(396,0.006844858);
   PbPb_normalized_response_matrix_cent4->SetBinError(397,0.01481952);
   PbPb_normalized_response_matrix_cent4->SetBinError(398,0.02574491);
   PbPb_normalized_response_matrix_cent4->SetBinError(399,0.01535195);
   PbPb_normalized_response_matrix_cent4->SetBinError(424,1.48436e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(425,7.479381e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(426,0.00831977);
   PbPb_normalized_response_matrix_cent4->SetBinError(427,0.06419775);
   PbPb_normalized_response_matrix_cent4->SetBinError(428,0.151412);
   PbPb_normalized_response_matrix_cent4->SetBinError(429,0.1381161);
   PbPb_normalized_response_matrix_cent4->SetBinError(430,0.04748924);
   PbPb_normalized_response_matrix_cent4->SetBinError(431,0.0153456);
   PbPb_normalized_response_matrix_cent4->SetBinError(432,0.005585688);
   PbPb_normalized_response_matrix_cent4->SetBinError(435,0.02038502);
   PbPb_normalized_response_matrix_cent4->SetBinError(459,4.067275e-06);
   PbPb_normalized_response_matrix_cent4->SetBinError(460,2.18328e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(461,0.0005134698);
   PbPb_normalized_response_matrix_cent4->SetBinError(462,0.0202715);
   PbPb_normalized_response_matrix_cent4->SetBinError(463,0.08567027);
   PbPb_normalized_response_matrix_cent4->SetBinError(464,0.1862028);
   PbPb_normalized_response_matrix_cent4->SetBinError(465,0.1075779);
   PbPb_normalized_response_matrix_cent4->SetBinError(466,0.03590622);
   PbPb_normalized_response_matrix_cent4->SetBinError(467,0.0275583);
   PbPb_normalized_response_matrix_cent4->SetBinError(468,0.00707647);
   PbPb_normalized_response_matrix_cent4->SetBinError(469,0.004056372);
   PbPb_normalized_response_matrix_cent4->SetBinError(470,0.02650393);
   PbPb_normalized_response_matrix_cent4->SetBinError(494,9.144247e-07);
   PbPb_normalized_response_matrix_cent4->SetBinError(495,1.423474e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(496,8.390557e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(497,0.002816381);
   PbPb_normalized_response_matrix_cent4->SetBinError(498,0.03693167);
   PbPb_normalized_response_matrix_cent4->SetBinError(499,0.1313201);
   PbPb_normalized_response_matrix_cent4->SetBinError(500,0.1612779);
   PbPb_normalized_response_matrix_cent4->SetBinError(501,0.1080147);
   PbPb_normalized_response_matrix_cent4->SetBinError(502,0.04687485);
   PbPb_normalized_response_matrix_cent4->SetBinError(503,0.0391917);
   PbPb_normalized_response_matrix_cent4->SetBinError(504,0.02078897);
   PbPb_normalized_response_matrix_cent4->SetBinError(505,0.04205748);
   PbPb_normalized_response_matrix_cent4->SetBinError(530,3.82774e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(531,4.641339e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(532,0.000189303);
   PbPb_normalized_response_matrix_cent4->SetBinError(533,0.01019583);
   PbPb_normalized_response_matrix_cent4->SetBinError(534,0.09372213);
   PbPb_normalized_response_matrix_cent4->SetBinError(535,0.1690773);
   PbPb_normalized_response_matrix_cent4->SetBinError(536,0.175128);
   PbPb_normalized_response_matrix_cent4->SetBinError(537,0.09124284);
   PbPb_normalized_response_matrix_cent4->SetBinError(538,0.03096523);
   PbPb_normalized_response_matrix_cent4->SetBinError(539,0.05161306);
   PbPb_normalized_response_matrix_cent4->SetBinError(544,0.3838722);
   PbPb_normalized_response_matrix_cent4->SetBinError(566,5.127899e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(567,0.0001604075);
   PbPb_normalized_response_matrix_cent4->SetBinError(568,0.002498521);
   PbPb_normalized_response_matrix_cent4->SetBinError(569,0.02773307);
   PbPb_normalized_response_matrix_cent4->SetBinError(570,0.1356511);
   PbPb_normalized_response_matrix_cent4->SetBinError(571,0.2143522);
   PbPb_normalized_response_matrix_cent4->SetBinError(572,0.1842502);
   PbPb_normalized_response_matrix_cent4->SetBinError(573,0.06481101);
   PbPb_normalized_response_matrix_cent4->SetBinError(574,0.06502386);
   PbPb_normalized_response_matrix_cent4->SetBinError(575,0.04976028);
   PbPb_normalized_response_matrix_cent4->SetBinError(578,0.2557105);
   PbPb_normalized_response_matrix_cent4->SetBinError(601,1.86537e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(602,0.0001924527);
   PbPb_normalized_response_matrix_cent4->SetBinError(603,0.00113487);
   PbPb_normalized_response_matrix_cent4->SetBinError(604,0.005903299);
   PbPb_normalized_response_matrix_cent4->SetBinError(605,0.06493435);
   PbPb_normalized_response_matrix_cent4->SetBinError(606,0.2057952);
   PbPb_normalized_response_matrix_cent4->SetBinError(607,0.2852007);
   PbPb_normalized_response_matrix_cent4->SetBinError(608,0.1717562);
   PbPb_normalized_response_matrix_cent4->SetBinError(609,0.1176282);
   PbPb_normalized_response_matrix_cent4->SetBinError(610,0.02618646);
   PbPb_normalized_response_matrix_cent4->SetBinError(611,0.0854796);
   PbPb_normalized_response_matrix_cent4->SetBinError(636,1.140965e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(637,6.063124e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(639,0.0032052);
   PbPb_normalized_response_matrix_cent4->SetBinError(640,0.02143075);
   PbPb_normalized_response_matrix_cent4->SetBinError(641,0.122184);
   PbPb_normalized_response_matrix_cent4->SetBinError(642,0.2829444);
   PbPb_normalized_response_matrix_cent4->SetBinError(643,0.2738747);
   PbPb_normalized_response_matrix_cent4->SetBinError(644,0.1592958);
   PbPb_normalized_response_matrix_cent4->SetBinError(645,0.1003436);
   PbPb_normalized_response_matrix_cent4->SetBinError(646,0.08976749);
   PbPb_normalized_response_matrix_cent4->SetBinError(673,5.577913e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(674,0.001422171);
   PbPb_normalized_response_matrix_cent4->SetBinError(675,0.006353635);
   PbPb_normalized_response_matrix_cent4->SetBinError(676,0.06298587);
   PbPb_normalized_response_matrix_cent4->SetBinError(677,0.2249943);
   PbPb_normalized_response_matrix_cent4->SetBinError(678,0.3521955);
   PbPb_normalized_response_matrix_cent4->SetBinError(679,0.2992112);
   PbPb_normalized_response_matrix_cent4->SetBinError(680,0.176227);
   PbPb_normalized_response_matrix_cent4->SetBinError(681,0.1064866);
   PbPb_normalized_response_matrix_cent4->SetBinError(710,0.001093434);
   PbPb_normalized_response_matrix_cent4->SetBinError(711,0.01501505);
   PbPb_normalized_response_matrix_cent4->SetBinError(712,0.125751);
   PbPb_normalized_response_matrix_cent4->SetBinError(713,0.298241);
   PbPb_normalized_response_matrix_cent4->SetBinError(714,0.4209872);
   PbPb_normalized_response_matrix_cent4->SetBinError(715,0.2999935);
   PbPb_normalized_response_matrix_cent4->SetBinError(716,0.1704131);
   PbPb_normalized_response_matrix_cent4->SetBinError(717,0.06463548);
   PbPb_normalized_response_matrix_cent4->SetBinError(718,0.3347429);
   PbPb_normalized_response_matrix_cent4->SetBinError(744,0.0001922703);
   PbPb_normalized_response_matrix_cent4->SetBinError(745,0.001290396);
   PbPb_normalized_response_matrix_cent4->SetBinError(747,0.05877586);
   PbPb_normalized_response_matrix_cent4->SetBinError(748,0.2032619);
   PbPb_normalized_response_matrix_cent4->SetBinError(749,0.3955545);
   PbPb_normalized_response_matrix_cent4->SetBinError(750,0.5287493);
   PbPb_normalized_response_matrix_cent4->SetBinError(751,0.3877989);
   PbPb_normalized_response_matrix_cent4->SetBinError(752,0.1182681);
   PbPb_normalized_response_matrix_cent4->SetBinError(782,0.02515992);
   PbPb_normalized_response_matrix_cent4->SetBinError(783,0.1062193);
   PbPb_normalized_response_matrix_cent4->SetBinError(784,0.3748303);
   PbPb_normalized_response_matrix_cent4->SetBinError(785,0.6128681);
   PbPb_normalized_response_matrix_cent4->SetBinError(786,0.6062342);
   PbPb_normalized_response_matrix_cent4->SetBinError(787,0.5586146);
   PbPb_normalized_response_matrix_cent4->SetBinError(788,0.2024263);
   PbPb_normalized_response_matrix_cent4->SetBinError(814,8.800473e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(816,0.002556835);
   PbPb_normalized_response_matrix_cent4->SetBinError(817,0.01044484);
   PbPb_normalized_response_matrix_cent4->SetBinError(818,0.04269918);
   PbPb_normalized_response_matrix_cent4->SetBinError(819,0.1899645);
   PbPb_normalized_response_matrix_cent4->SetBinError(820,0.5829523);
   PbPb_normalized_response_matrix_cent4->SetBinError(821,0.9350364);
   PbPb_normalized_response_matrix_cent4->SetBinError(822,0.7272824);
   PbPb_normalized_response_matrix_cent4->SetBinError(823,0.3510772);
   PbPb_normalized_response_matrix_cent4->SetBinError(851,0.0007692328);
   PbPb_normalized_response_matrix_cent4->SetBinError(853,0.02463855);
   PbPb_normalized_response_matrix_cent4->SetBinError(854,0.1195629);
   PbPb_normalized_response_matrix_cent4->SetBinError(855,0.4765413);
   PbPb_normalized_response_matrix_cent4->SetBinError(856,0.8727614);
   PbPb_normalized_response_matrix_cent4->SetBinError(857,1.404488);
   PbPb_normalized_response_matrix_cent4->SetBinError(858,0.7275717);
   PbPb_normalized_response_matrix_cent4->SetBinError(889,0.02184319);
   PbPb_normalized_response_matrix_cent4->SetBinError(890,0.2322263);
   PbPb_normalized_response_matrix_cent4->SetBinError(891,0.7708018);
   PbPb_normalized_response_matrix_cent4->SetBinError(892,1.387565);
   PbPb_normalized_response_matrix_cent4->SetBinError(893,2.127172);
   PbPb_normalized_response_matrix_cent4->SetBinError(924,0.0161042);
   PbPb_normalized_response_matrix_cent4->SetBinError(925,0.146605);
   PbPb_normalized_response_matrix_cent4->SetBinError(926,0.3932723);
   PbPb_normalized_response_matrix_cent4->SetBinError(927,1.345047);
   PbPb_normalized_response_matrix_cent4->SetBinError(928,1.383495);
   PbPb_normalized_response_matrix_cent4->SetBinError(929,0.8572937);
   PbPb_normalized_response_matrix_cent4->SetBinError(930,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(961,0.3418701);
   PbPb_normalized_response_matrix_cent4->SetBinError(962,0.8071059);
   PbPb_normalized_response_matrix_cent4->SetBinError(963,1.312511);
   PbPb_normalized_response_matrix_cent4->SetBinError(964,1.970559);
   PbPb_normalized_response_matrix_cent4->SetBinError(965,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(997,0.6303635);
   PbPb_normalized_response_matrix_cent4->SetBinError(998,1.509481);
   PbPb_normalized_response_matrix_cent4->SetBinError(999,1.557959);
   PbPb_normalized_response_matrix_cent4->SetBinError(1000,1.180397);
   PbPb_normalized_response_matrix_cent4->SetBinError(1001,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1032,0.3717329);
   PbPb_normalized_response_matrix_cent4->SetBinError(1033,1.321197);
   PbPb_normalized_response_matrix_cent4->SetBinError(1034,2.249394);
   PbPb_normalized_response_matrix_cent4->SetBinError(1035,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1068,0.382586);
   PbPb_normalized_response_matrix_cent4->SetBinError(1069,1.259971);
   PbPb_normalized_response_matrix_cent4->SetBinError(1070,1.755534);
   PbPb_normalized_response_matrix_cent4->SetBinError(1071,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1072,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1104,1.10349);
   PbPb_normalized_response_matrix_cent4->SetBinError(1105,1.510702);
   PbPb_normalized_response_matrix_cent4->SetBinError(1106,1.490761);
   PbPb_normalized_response_matrix_cent4->SetBinError(1107,1.118034);
   PbPb_normalized_response_matrix_cent4->SetBinError(1140,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1141,1.131039);
   PbPb_normalized_response_matrix_cent4->SetBinError(1142,0.9999999);
   PbPb_normalized_response_matrix_cent4->SetBinError(1176,2);
   PbPb_normalized_response_matrix_cent4->SetBinError(1177,0.5);
   PbPb_normalized_response_matrix_cent4->SetBinError(1178,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1179,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1180,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1209,0.2365616);
   PbPb_normalized_response_matrix_cent4->SetBinError(1212,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1213,1.414214);
   PbPb_normalized_response_matrix_cent4->SetBinError(1248,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1249,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1250,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1284,1.732051);
   PbPb_normalized_response_matrix_cent4->SetBinError(1320,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1321,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1322,0.7071068);
   PbPb_normalized_response_matrix_cent4->SetBinError(1354,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1388,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1496,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1532,0.7071068);
   PbPb_normalized_response_matrix_cent4->SetBinError(1711,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1816,1.017722e-14);
   PbPb_normalized_response_matrix_cent4->SetMinimum(1e-10);
   PbPb_normalized_response_matrix_cent4->SetMaximum(1);
   PbPb_normalized_response_matrix_cent4->SetEntries(4460755);
   PbPb_normalized_response_matrix_cent4->SetStats(0);
   PbPb_normalized_response_matrix_cent4->SetContour(20);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(0,1e-10);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(1,0.05);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(2,0.1);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(3,0.15);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(4,0.2);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(5,0.25);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(6,0.3);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(7,0.35);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(8,0.4);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(9,0.45);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(10,0.5);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(11,0.55);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(12,0.6);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(13,0.65);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(14,0.7);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(15,0.75);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(16,0.8);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(17,0.85);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(18,0.9);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(19,0.95);
   
   palette = new TPaletteAxis(329.85,40,331.5,320,PbPb_normalized_response_matrix_cent4);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.035);
palette->SetTitleOffset(1);
palette->SetTitleSize(0.035);
   palette->SetFillColor(100);
   palette->SetFillStyle(1001);
   PbPb_normalized_response_matrix_cent4->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   PbPb_normalized_response_matrix_cent4->SetLineColor(ci);
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetTitle("Gen p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetRange(2,11);
   PbPb_normalized_response_matrix_cent4->GetXaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetNoExponent();
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetNdivisions(505);
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent4->GetYaxis()->SetTitle("Reco p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent4->GetYaxis()->SetRange(3,16);
   PbPb_normalized_response_matrix_cent4->GetYaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent4->GetYaxis()->SetNdivisions(610);
   PbPb_normalized_response_matrix_cent4->GetYaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent4->GetYaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent4->GetYaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent4->GetYaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent4->GetYaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent4->GetZaxis()->SetLabelFont(42);
   PbPb_normalized_response_matrix_cent4->GetZaxis()->SetLabelSize(0.035);
   PbPb_normalized_response_matrix_cent4->GetZaxis()->SetTitleSize(0.035);
   PbPb_normalized_response_matrix_cent4->GetZaxis()->SetTitleFont(42);
   PbPb_normalized_response_matrix_cent4->Draw("textcolz");
   line = new TLine(40,40,300,300);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.8,"50-70%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
   
   pt = new TPaveText(0.4830492,0.94,0.5169508,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_1_0->Modified();
   cPbPb_NormResMat->cd();
  
// ------------>Primitives in pad: p_1_1
   p_1_1 = new TPad("p_1_1", "p_1_1",0.3759095,0,0.6766371,0.5224719);
   p_1_1->Draw();
   p_1_1->cd();
   p_1_1->Range(30,-9.411765,330,320);
   p_1_1->SetFillColor(0);
   p_1_1->SetBorderMode(0);
   p_1_1->SetBorderSize(2);
   p_1_1->SetLeftMargin(0);
   p_1_1->SetRightMargin(0);
   p_1_1->SetTopMargin(0);
   p_1_1->SetBottomMargin(0.15);
   p_1_1->SetFrameBorderMode(0);
   p_1_1->SetFrameBorderMode(0);
   
   TH2F *PbPb_normalized_response_matrix_cent1 = new TH2F("PbPb_normalized_response_matrix_cent1"," ",33,0,990,50,0,1000);
   PbPb_normalized_response_matrix_cent1->SetBinContent(106,9.491938);
   PbPb_normalized_response_matrix_cent1->SetBinContent(107,20.21368);
   PbPb_normalized_response_matrix_cent1->SetBinContent(108,4.726214);
   PbPb_normalized_response_matrix_cent1->SetBinContent(109,0.2400959);
   PbPb_normalized_response_matrix_cent1->SetBinContent(110,0.01154854);
   PbPb_normalized_response_matrix_cent1->SetBinContent(111,0.000673442);
   PbPb_normalized_response_matrix_cent1->SetBinContent(112,0.003257619);
   PbPb_normalized_response_matrix_cent1->SetBinContent(141,0.506944);
   PbPb_normalized_response_matrix_cent1->SetBinContent(142,9.557355);
   PbPb_normalized_response_matrix_cent1->SetBinContent(143,15.62527);
   PbPb_normalized_response_matrix_cent1->SetBinContent(144,3.293489);
   PbPb_normalized_response_matrix_cent1->SetBinContent(145,0.1410106);
   PbPb_normalized_response_matrix_cent1->SetBinContent(146,0.04682217);
   PbPb_normalized_response_matrix_cent1->SetBinContent(147,0.00742603);
   PbPb_normalized_response_matrix_cent1->SetBinContent(176,0.00111429);
   PbPb_normalized_response_matrix_cent1->SetBinContent(177,0.2285501);
   PbPb_normalized_response_matrix_cent1->SetBinContent(178,8.335991);
   PbPb_normalized_response_matrix_cent1->SetBinContent(179,10.08718);
   PbPb_normalized_response_matrix_cent1->SetBinContent(180,1.605907);
   PbPb_normalized_response_matrix_cent1->SetBinContent(181,0.1065198);
   PbPb_normalized_response_matrix_cent1->SetBinContent(182,0.02867307);
   PbPb_normalized_response_matrix_cent1->SetBinContent(183,0.01302239);
   PbPb_normalized_response_matrix_cent1->SetBinContent(184,0.01835708);
   PbPb_normalized_response_matrix_cent1->SetBinContent(212,0.0003980233);
   PbPb_normalized_response_matrix_cent1->SetBinContent(213,1.254538);
   PbPb_normalized_response_matrix_cent1->SetBinContent(214,11.35661);
   PbPb_normalized_response_matrix_cent1->SetBinContent(215,6.329119);
   PbPb_normalized_response_matrix_cent1->SetBinContent(216,0.7615419);
   PbPb_normalized_response_matrix_cent1->SetBinContent(217,0.09773371);
   PbPb_normalized_response_matrix_cent1->SetBinContent(218,0.0233276);
   PbPb_normalized_response_matrix_cent1->SetBinContent(219,0.01468058);
   PbPb_normalized_response_matrix_cent1->SetBinContent(220,0.01382494);
   PbPb_normalized_response_matrix_cent1->SetBinContent(246,4.321063e-06);
   PbPb_normalized_response_matrix_cent1->SetBinContent(247,1.66195e-05);
   PbPb_normalized_response_matrix_cent1->SetBinContent(248,0.05591078);
   PbPb_normalized_response_matrix_cent1->SetBinContent(249,4.501145);
   PbPb_normalized_response_matrix_cent1->SetBinContent(250,11.73648);
   PbPb_normalized_response_matrix_cent1->SetBinContent(251,3.599584);
   PbPb_normalized_response_matrix_cent1->SetBinContent(252,0.4442433);
   PbPb_normalized_response_matrix_cent1->SetBinContent(253,0.03210542);
   PbPb_normalized_response_matrix_cent1->SetBinContent(254,0.03714016);
   PbPb_normalized_response_matrix_cent1->SetBinContent(256,0.009914731);
   PbPb_normalized_response_matrix_cent1->SetBinContent(283,0.001959786);
   PbPb_normalized_response_matrix_cent1->SetBinContent(284,0.5105099);
   PbPb_normalized_response_matrix_cent1->SetBinContent(285,7.862884);
   PbPb_normalized_response_matrix_cent1->SetBinContent(286,9.113358);
   PbPb_normalized_response_matrix_cent1->SetBinContent(287,1.955527);
   PbPb_normalized_response_matrix_cent1->SetBinContent(288,0.1580442);
   PbPb_normalized_response_matrix_cent1->SetBinContent(289,0.026933);
   PbPb_normalized_response_matrix_cent1->SetBinContent(291,0.01768665);
   PbPb_normalized_response_matrix_cent1->SetBinContent(318,0.000116468);
   PbPb_normalized_response_matrix_cent1->SetBinContent(319,0.01070168);
   PbPb_normalized_response_matrix_cent1->SetBinContent(320,2.148588);
   PbPb_normalized_response_matrix_cent1->SetBinContent(321,10.57035);
   PbPb_normalized_response_matrix_cent1->SetBinContent(322,6.571653);
   PbPb_normalized_response_matrix_cent1->SetBinContent(323,0.940857);
   PbPb_normalized_response_matrix_cent1->SetBinContent(324,0.1282289);
   PbPb_normalized_response_matrix_cent1->SetBinContent(325,0.01734814);
   PbPb_normalized_response_matrix_cent1->SetBinContent(329,0.06125854);
   PbPb_normalized_response_matrix_cent1->SetBinContent(353,1.606744e-06);
   PbPb_normalized_response_matrix_cent1->SetBinContent(354,0.0001657512);
   PbPb_normalized_response_matrix_cent1->SetBinContent(355,0.1569152);
   PbPb_normalized_response_matrix_cent1->SetBinContent(356,4.847569);
   PbPb_normalized_response_matrix_cent1->SetBinContent(357,9.996982);
   PbPb_normalized_response_matrix_cent1->SetBinContent(358,3.888887);
   PbPb_normalized_response_matrix_cent1->SetBinContent(359,0.5171165);
   PbPb_normalized_response_matrix_cent1->SetBinContent(360,0.0979941);
   PbPb_normalized_response_matrix_cent1->SetBinContent(361,0.02097138);
   PbPb_normalized_response_matrix_cent1->SetBinContent(362,0.04964982);
   PbPb_normalized_response_matrix_cent1->SetBinContent(389,7.946491e-05);
   PbPb_normalized_response_matrix_cent1->SetBinContent(390,0.003907116);
   PbPb_normalized_response_matrix_cent1->SetBinContent(391,0.9046997);
   PbPb_normalized_response_matrix_cent1->SetBinContent(392,8.123169);
   PbPb_normalized_response_matrix_cent1->SetBinContent(393,9.085569);
   PbPb_normalized_response_matrix_cent1->SetBinContent(394,1.856325);
   PbPb_normalized_response_matrix_cent1->SetBinContent(395,0.3002569);
   PbPb_normalized_response_matrix_cent1->SetBinContent(396,0.08452614);
   PbPb_normalized_response_matrix_cent1->SetBinContent(401,0.2319374);
   PbPb_normalized_response_matrix_cent1->SetBinContent(424,2.390837e-05);
   PbPb_normalized_response_matrix_cent1->SetBinContent(425,0.002926391);
   PbPb_normalized_response_matrix_cent1->SetBinContent(426,0.04773374);
   PbPb_normalized_response_matrix_cent1->SetBinContent(427,2.373655);
   PbPb_normalized_response_matrix_cent1->SetBinContent(428,9.492895);
   PbPb_normalized_response_matrix_cent1->SetBinContent(429,5.997967);
   PbPb_normalized_response_matrix_cent1->SetBinContent(430,0.9515065);
   PbPb_normalized_response_matrix_cent1->SetBinContent(431,0.3181713);
   PbPb_normalized_response_matrix_cent1->SetBinContent(432,0.1749567);
   PbPb_normalized_response_matrix_cent1->SetBinContent(433,0.09593363);
   PbPb_normalized_response_matrix_cent1->SetBinContent(460,0.0004166541);
   PbPb_normalized_response_matrix_cent1->SetBinContent(461,0.0005053406);
   PbPb_normalized_response_matrix_cent1->SetBinContent(462,0.3773913);
   PbPb_normalized_response_matrix_cent1->SetBinContent(463,5.202274);
   PbPb_normalized_response_matrix_cent1->SetBinContent(464,10.21948);
   PbPb_normalized_response_matrix_cent1->SetBinContent(465,3.877732);
   PbPb_normalized_response_matrix_cent1->SetBinContent(466,0.4934499);
   PbPb_normalized_response_matrix_cent1->SetBinContent(467,0.02582028);
   PbPb_normalized_response_matrix_cent1->SetBinContent(469,0.1673134);
   PbPb_normalized_response_matrix_cent1->SetBinContent(471,0.3172504);
   PbPb_normalized_response_matrix_cent1->SetBinContent(495,0.0002986934);
   PbPb_normalized_response_matrix_cent1->SetBinContent(496,0.000308952);
   PbPb_normalized_response_matrix_cent1->SetBinContent(497,0.01670115);
   PbPb_normalized_response_matrix_cent1->SetBinContent(498,1.069501);
   PbPb_normalized_response_matrix_cent1->SetBinContent(499,7.842889);
   PbPb_normalized_response_matrix_cent1->SetBinContent(500,8.729507);
   PbPb_normalized_response_matrix_cent1->SetBinContent(501,2.43606);
   PbPb_normalized_response_matrix_cent1->SetBinContent(502,0.3197007);
   PbPb_normalized_response_matrix_cent1->SetBinContent(503,0.02709983);
   PbPb_normalized_response_matrix_cent1->SetBinContent(505,0.8392122);
   PbPb_normalized_response_matrix_cent1->SetBinContent(531,0.0002145569);
   PbPb_normalized_response_matrix_cent1->SetBinContent(532,0.003588321);
   PbPb_normalized_response_matrix_cent1->SetBinContent(533,0.0864059);
   PbPb_normalized_response_matrix_cent1->SetBinContent(534,2.615516);
   PbPb_normalized_response_matrix_cent1->SetBinContent(535,9.419874);
   PbPb_normalized_response_matrix_cent1->SetBinContent(536,6.212278);
   PbPb_normalized_response_matrix_cent1->SetBinContent(537,1.709633);
   PbPb_normalized_response_matrix_cent1->SetBinContent(538,0.151496);
   PbPb_normalized_response_matrix_cent1->SetBinContent(539,0.0436212);
   PbPb_normalized_response_matrix_cent1->SetBinContent(568,0.007109872);
   PbPb_normalized_response_matrix_cent1->SetBinContent(569,0.6130894);
   PbPb_normalized_response_matrix_cent1->SetBinContent(570,5.062644);
   PbPb_normalized_response_matrix_cent1->SetBinContent(571,9.820292);
   PbPb_normalized_response_matrix_cent1->SetBinContent(572,4.945844);
   PbPb_normalized_response_matrix_cent1->SetBinContent(573,0.9401238);
   PbPb_normalized_response_matrix_cent1->SetBinContent(574,0.3328394);
   PbPb_normalized_response_matrix_cent1->SetBinContent(577,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(601,0.0001227107);
   PbPb_normalized_response_matrix_cent1->SetBinContent(604,0.09681425);
   PbPb_normalized_response_matrix_cent1->SetBinContent(605,1.321243);
   PbPb_normalized_response_matrix_cent1->SetBinContent(606,7.051359);
   PbPb_normalized_response_matrix_cent1->SetBinContent(607,7.139747);
   PbPb_normalized_response_matrix_cent1->SetBinContent(608,4.008172);
   PbPb_normalized_response_matrix_cent1->SetBinContent(609,0.444975);
   PbPb_normalized_response_matrix_cent1->SetBinContent(612,0.3325202);
   PbPb_normalized_response_matrix_cent1->SetBinContent(639,0.005991751);
   PbPb_normalized_response_matrix_cent1->SetBinContent(640,0.1770344);
   PbPb_normalized_response_matrix_cent1->SetBinContent(641,2.714705);
   PbPb_normalized_response_matrix_cent1->SetBinContent(642,8.685074);
   PbPb_normalized_response_matrix_cent1->SetBinContent(643,6.086644);
   PbPb_normalized_response_matrix_cent1->SetBinContent(644,1.131808);
   PbPb_normalized_response_matrix_cent1->SetBinContent(645,0.1595171);
   PbPb_normalized_response_matrix_cent1->SetBinContent(646,0.7172388);
   PbPb_normalized_response_matrix_cent1->SetBinContent(674,0.007828376);
   PbPb_normalized_response_matrix_cent1->SetBinContent(675,0.02599369);
   PbPb_normalized_response_matrix_cent1->SetBinContent(676,0.7356366);
   PbPb_normalized_response_matrix_cent1->SetBinContent(677,4.920863);
   PbPb_normalized_response_matrix_cent1->SetBinContent(678,6.717757);
   PbPb_normalized_response_matrix_cent1->SetBinContent(679,2.876504);
   PbPb_normalized_response_matrix_cent1->SetBinContent(680,0.2065342);
   PbPb_normalized_response_matrix_cent1->SetBinContent(711,0.08494991);
   PbPb_normalized_response_matrix_cent1->SetBinContent(712,1.70077);
   PbPb_normalized_response_matrix_cent1->SetBinContent(713,7.150045);
   PbPb_normalized_response_matrix_cent1->SetBinContent(714,7.684183);
   PbPb_normalized_response_matrix_cent1->SetBinContent(715,2.719979);
   PbPb_normalized_response_matrix_cent1->SetBinContent(716,0.6911156);
   PbPb_normalized_response_matrix_cent1->SetBinContent(744,0.001638813);
   PbPb_normalized_response_matrix_cent1->SetBinContent(747,0.2592088);
   PbPb_normalized_response_matrix_cent1->SetBinContent(748,3.634246);
   PbPb_normalized_response_matrix_cent1->SetBinContent(749,8.542298);
   PbPb_normalized_response_matrix_cent1->SetBinContent(750,5.075243);
   PbPb_normalized_response_matrix_cent1->SetBinContent(751,1.039366);
   PbPb_normalized_response_matrix_cent1->SetBinContent(780,0.005041741);
   PbPb_normalized_response_matrix_cent1->SetBinContent(782,0.06873345);
   PbPb_normalized_response_matrix_cent1->SetBinContent(783,1.058321);
   PbPb_normalized_response_matrix_cent1->SetBinContent(784,5.426966);
   PbPb_normalized_response_matrix_cent1->SetBinContent(785,6.411343);
   PbPb_normalized_response_matrix_cent1->SetBinContent(786,5.198497);
   PbPb_normalized_response_matrix_cent1->SetBinContent(787,2.811425);
   PbPb_normalized_response_matrix_cent1->SetBinContent(818,0.04718972);
   PbPb_normalized_response_matrix_cent1->SetBinContent(819,2.454957);
   PbPb_normalized_response_matrix_cent1->SetBinContent(820,5.326665);
   PbPb_normalized_response_matrix_cent1->SetBinContent(821,5.338035);
   PbPb_normalized_response_matrix_cent1->SetBinContent(822,3.579861);
   PbPb_normalized_response_matrix_cent1->SetBinContent(854,0.6398203);
   PbPb_normalized_response_matrix_cent1->SetBinContent(855,5.90715);
   PbPb_normalized_response_matrix_cent1->SetBinContent(856,9.074308);
   PbPb_normalized_response_matrix_cent1->SetBinContent(857,4.269581);
   PbPb_normalized_response_matrix_cent1->SetBinContent(888,0.08297084);
   PbPb_normalized_response_matrix_cent1->SetBinContent(889,0.193456);
   PbPb_normalized_response_matrix_cent1->SetBinContent(890,0.593863);
   PbPb_normalized_response_matrix_cent1->SetBinContent(891,4.858707);
   PbPb_normalized_response_matrix_cent1->SetBinContent(892,4.80148);
   PbPb_normalized_response_matrix_cent1->SetBinContent(893,2.965914);
   PbPb_normalized_response_matrix_cent1->SetBinContent(925,0.760493);
   PbPb_normalized_response_matrix_cent1->SetBinContent(926,1.055764);
   PbPb_normalized_response_matrix_cent1->SetBinContent(927,2.565993);
   PbPb_normalized_response_matrix_cent1->SetBinContent(928,4.558959);
   PbPb_normalized_response_matrix_cent1->SetBinContent(961,0.7339358);
   PbPb_normalized_response_matrix_cent1->SetBinContent(962,4.112119);
   PbPb_normalized_response_matrix_cent1->SetBinContent(963,3.475127);
   PbPb_normalized_response_matrix_cent1->SetBinContent(964,3);
   PbPb_normalized_response_matrix_cent1->SetBinContent(965,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(996,0.7438448);
   PbPb_normalized_response_matrix_cent1->SetBinContent(997,2);
   PbPb_normalized_response_matrix_cent1->SetBinContent(998,3);
   PbPb_normalized_response_matrix_cent1->SetBinContent(999,3);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1032,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1034,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1035,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1037,0.5681121);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1067,0.5270216);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1069,3);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1071,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1104,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1105,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1106,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1141,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1174,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1175,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1176,2);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1212,0.4318879);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1248,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(106,2.125106);
   PbPb_normalized_response_matrix_cent1->SetBinError(107,1.002996);
   PbPb_normalized_response_matrix_cent1->SetBinError(108,0.1688553);
   PbPb_normalized_response_matrix_cent1->SetBinError(109,0.02818433);
   PbPb_normalized_response_matrix_cent1->SetBinError(110,0.003359633);
   PbPb_normalized_response_matrix_cent1->SetBinError(111,0.000673442);
   PbPb_normalized_response_matrix_cent1->SetBinError(112,0.002742365);
   PbPb_normalized_response_matrix_cent1->SetBinError(141,0.2581112);
   PbPb_normalized_response_matrix_cent1->SetBinError(142,0.5204208);
   PbPb_normalized_response_matrix_cent1->SetBinError(143,0.3571899);
   PbPb_normalized_response_matrix_cent1->SetBinError(144,0.1399271);
   PbPb_normalized_response_matrix_cent1->SetBinError(145,0.01731361);
   PbPb_normalized_response_matrix_cent1->SetBinError(146,0.0139277);
   PbPb_normalized_response_matrix_cent1->SetBinError(147,0.003996403);
   PbPb_normalized_response_matrix_cent1->SetBinError(176,0.001002613);
   PbPb_normalized_response_matrix_cent1->SetBinError(177,0.03687085);
   PbPb_normalized_response_matrix_cent1->SetBinError(178,0.2022122);
   PbPb_normalized_response_matrix_cent1->SetBinError(179,0.2444085);
   PbPb_normalized_response_matrix_cent1->SetBinError(180,0.1306789);
   PbPb_normalized_response_matrix_cent1->SetBinError(181,0.01957124);
   PbPb_normalized_response_matrix_cent1->SetBinError(182,0.008307736);
   PbPb_normalized_response_matrix_cent1->SetBinError(183,0.01078026);
   PbPb_normalized_response_matrix_cent1->SetBinError(184,0.01455125);
   PbPb_normalized_response_matrix_cent1->SetBinError(212,0.0002148828);
   PbPb_normalized_response_matrix_cent1->SetBinError(213,0.0683725);
   PbPb_normalized_response_matrix_cent1->SetBinError(214,0.2663237);
   PbPb_normalized_response_matrix_cent1->SetBinError(215,0.1676);
   PbPb_normalized_response_matrix_cent1->SetBinError(216,0.06500161);
   PbPb_normalized_response_matrix_cent1->SetBinError(217,0.02526632);
   PbPb_normalized_response_matrix_cent1->SetBinError(218,0.008035893);
   PbPb_normalized_response_matrix_cent1->SetBinError(219,0.008970161);
   PbPb_normalized_response_matrix_cent1->SetBinError(220,0.01382494);
   PbPb_normalized_response_matrix_cent1->SetBinError(246,4.321063e-06);
   PbPb_normalized_response_matrix_cent1->SetBinError(247,1.258153e-05);
   PbPb_normalized_response_matrix_cent1->SetBinError(248,0.009910549);
   PbPb_normalized_response_matrix_cent1->SetBinError(249,0.185968);
   PbPb_normalized_response_matrix_cent1->SetBinError(250,0.276882);
   PbPb_normalized_response_matrix_cent1->SetBinError(251,0.156408);
   PbPb_normalized_response_matrix_cent1->SetBinError(252,0.05266548);
   PbPb_normalized_response_matrix_cent1->SetBinError(253,0.008799436);
   PbPb_normalized_response_matrix_cent1->SetBinError(254,0.01827195);
   PbPb_normalized_response_matrix_cent1->SetBinError(256,0.00991473);
   PbPb_normalized_response_matrix_cent1->SetBinError(283,0.001350502);
   PbPb_normalized_response_matrix_cent1->SetBinError(284,0.0456051);
   PbPb_normalized_response_matrix_cent1->SetBinError(285,0.2128155);
   PbPb_normalized_response_matrix_cent1->SetBinError(286,0.2352457);
   PbPb_normalized_response_matrix_cent1->SetBinError(287,0.1047915);
   PbPb_normalized_response_matrix_cent1->SetBinError(288,0.02267719);
   PbPb_normalized_response_matrix_cent1->SetBinError(289,0.01388723);
   PbPb_normalized_response_matrix_cent1->SetBinError(291,0.01768665);
   PbPb_normalized_response_matrix_cent1->SetBinError(318,0.000106995);
   PbPb_normalized_response_matrix_cent1->SetBinError(319,0.004708795);
   PbPb_normalized_response_matrix_cent1->SetBinError(320,0.1162345);
   PbPb_normalized_response_matrix_cent1->SetBinError(321,0.2726437);
   PbPb_normalized_response_matrix_cent1->SetBinError(322,0.2206939);
   PbPb_normalized_response_matrix_cent1->SetBinError(323,0.08073706);
   PbPb_normalized_response_matrix_cent1->SetBinError(324,0.02699839);
   PbPb_normalized_response_matrix_cent1->SetBinError(325,0.01034162);
   PbPb_normalized_response_matrix_cent1->SetBinError(329,0.06125854);
   PbPb_normalized_response_matrix_cent1->SetBinError(353,1.606744e-06);
   PbPb_normalized_response_matrix_cent1->SetBinError(354,0.0001041823);
   PbPb_normalized_response_matrix_cent1->SetBinError(355,0.03090077);
   PbPb_normalized_response_matrix_cent1->SetBinError(356,0.1728674);
   PbPb_normalized_response_matrix_cent1->SetBinError(357,0.2307468);
   PbPb_normalized_response_matrix_cent1->SetBinError(358,0.1778391);
   PbPb_normalized_response_matrix_cent1->SetBinError(359,0.1028043);
   PbPb_normalized_response_matrix_cent1->SetBinError(360,0.03055062);
   PbPb_normalized_response_matrix_cent1->SetBinError(361,0.02097138);
   PbPb_normalized_response_matrix_cent1->SetBinError(362,0.03514595);
   PbPb_normalized_response_matrix_cent1->SetBinError(389,5.957955e-05);
   PbPb_normalized_response_matrix_cent1->SetBinError(390,0.00319119);
   PbPb_normalized_response_matrix_cent1->SetBinError(391,0.05917015);
   PbPb_normalized_response_matrix_cent1->SetBinError(392,0.3559359);
   PbPb_normalized_response_matrix_cent1->SetBinError(393,0.2941756);
   PbPb_normalized_response_matrix_cent1->SetBinError(394,0.1422495);
   PbPb_normalized_response_matrix_cent1->SetBinError(395,0.1106123);
   PbPb_normalized_response_matrix_cent1->SetBinError(396,0.05241866);
   PbPb_normalized_response_matrix_cent1->SetBinError(401,0.2319374);
   PbPb_normalized_response_matrix_cent1->SetBinError(424,2.390837e-05);
   PbPb_normalized_response_matrix_cent1->SetBinError(425,0.002849879);
   PbPb_normalized_response_matrix_cent1->SetBinError(426,0.007602047);
   PbPb_normalized_response_matrix_cent1->SetBinError(427,0.1118444);
   PbPb_normalized_response_matrix_cent1->SetBinError(428,0.2806888);
   PbPb_normalized_response_matrix_cent1->SetBinError(429,0.2437452);
   PbPb_normalized_response_matrix_cent1->SetBinError(430,0.1085298);
   PbPb_normalized_response_matrix_cent1->SetBinError(431,0.1165757);
   PbPb_normalized_response_matrix_cent1->SetBinError(432,0.09697191);
   PbPb_normalized_response_matrix_cent1->SetBinError(433,0.0681677);
   PbPb_normalized_response_matrix_cent1->SetBinError(460,0.0002237188);
   PbPb_normalized_response_matrix_cent1->SetBinError(461,0.0003987945);
   PbPb_normalized_response_matrix_cent1->SetBinError(462,0.04321089);
   PbPb_normalized_response_matrix_cent1->SetBinError(463,0.185839);
   PbPb_normalized_response_matrix_cent1->SetBinError(464,0.4681889);
   PbPb_normalized_response_matrix_cent1->SetBinError(465,0.2196557);
   PbPb_normalized_response_matrix_cent1->SetBinError(466,0.1179176);
   PbPb_normalized_response_matrix_cent1->SetBinError(467,0.02582028);
   PbPb_normalized_response_matrix_cent1->SetBinError(469,0.1186157);
   PbPb_normalized_response_matrix_cent1->SetBinError(471,0.3172504);
   PbPb_normalized_response_matrix_cent1->SetBinError(495,0.0002986934);
   PbPb_normalized_response_matrix_cent1->SetBinError(496,0.0002879543);
   PbPb_normalized_response_matrix_cent1->SetBinError(497,0.007097212);
   PbPb_normalized_response_matrix_cent1->SetBinError(498,0.09840242);
   PbPb_normalized_response_matrix_cent1->SetBinError(499,0.2787416);
   PbPb_normalized_response_matrix_cent1->SetBinError(500,0.3600824);
   PbPb_normalized_response_matrix_cent1->SetBinError(501,0.2495432);
   PbPb_normalized_response_matrix_cent1->SetBinError(502,0.1187585);
   PbPb_normalized_response_matrix_cent1->SetBinError(503,0.02709983);
   PbPb_normalized_response_matrix_cent1->SetBinError(505,0.5619612);
   PbPb_normalized_response_matrix_cent1->SetBinError(531,0.000152792);
   PbPb_normalized_response_matrix_cent1->SetBinError(532,0.002812291);
   PbPb_normalized_response_matrix_cent1->SetBinError(533,0.01831289);
   PbPb_normalized_response_matrix_cent1->SetBinError(534,0.1491679);
   PbPb_normalized_response_matrix_cent1->SetBinError(535,0.3752619);
   PbPb_normalized_response_matrix_cent1->SetBinError(536,0.3964226);
   PbPb_normalized_response_matrix_cent1->SetBinError(537,0.2977899);
   PbPb_normalized_response_matrix_cent1->SetBinError(538,0.1293466);
   PbPb_normalized_response_matrix_cent1->SetBinError(539,0.0436212);
   PbPb_normalized_response_matrix_cent1->SetBinError(568,0.005028015);
   PbPb_normalized_response_matrix_cent1->SetBinError(569,0.134193);
   PbPb_normalized_response_matrix_cent1->SetBinError(570,0.2654012);
   PbPb_normalized_response_matrix_cent1->SetBinError(571,0.5457702);
   PbPb_normalized_response_matrix_cent1->SetBinError(572,0.5630593);
   PbPb_normalized_response_matrix_cent1->SetBinError(573,0.2413516);
   PbPb_normalized_response_matrix_cent1->SetBinError(574,0.2413464);
   PbPb_normalized_response_matrix_cent1->SetBinError(577,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(601,0.0001227107);
   PbPb_normalized_response_matrix_cent1->SetBinError(604,0.03226373);
   PbPb_normalized_response_matrix_cent1->SetBinError(605,0.1300041);
   PbPb_normalized_response_matrix_cent1->SetBinError(606,0.4550216);
   PbPb_normalized_response_matrix_cent1->SetBinError(607,0.6766772);
   PbPb_normalized_response_matrix_cent1->SetBinError(608,0.6170256);
   PbPb_normalized_response_matrix_cent1->SetBinError(609,0.1965693);
   PbPb_normalized_response_matrix_cent1->SetBinError(612,0.3325202);
   PbPb_normalized_response_matrix_cent1->SetBinError(639,0.004623079);
   PbPb_normalized_response_matrix_cent1->SetBinError(640,0.04482507);
   PbPb_normalized_response_matrix_cent1->SetBinError(641,0.2672005);
   PbPb_normalized_response_matrix_cent1->SetBinError(642,0.6665192);
   PbPb_normalized_response_matrix_cent1->SetBinError(643,0.7051921);
   PbPb_normalized_response_matrix_cent1->SetBinError(644,0.3262943);
   PbPb_normalized_response_matrix_cent1->SetBinError(645,0.1595171);
   PbPb_normalized_response_matrix_cent1->SetBinError(646,0.4170194);
   PbPb_normalized_response_matrix_cent1->SetBinError(674,0.007828376);
   PbPb_normalized_response_matrix_cent1->SetBinError(675,0.01607941);
   PbPb_normalized_response_matrix_cent1->SetBinError(676,0.1361986);
   PbPb_normalized_response_matrix_cent1->SetBinError(677,0.5216646);
   PbPb_normalized_response_matrix_cent1->SetBinError(678,0.7513599);
   PbPb_normalized_response_matrix_cent1->SetBinError(679,0.5894224);
   PbPb_normalized_response_matrix_cent1->SetBinError(680,0.1218141);
   PbPb_normalized_response_matrix_cent1->SetBinError(711,0.04654136);
   PbPb_normalized_response_matrix_cent1->SetBinError(712,0.2959094);
   PbPb_normalized_response_matrix_cent1->SetBinError(713,0.7816363);
   PbPb_normalized_response_matrix_cent1->SetBinError(714,1.055914);
   PbPb_normalized_response_matrix_cent1->SetBinError(715,0.8778672);
   PbPb_normalized_response_matrix_cent1->SetBinError(716,0.4560072);
   PbPb_normalized_response_matrix_cent1->SetBinError(744,0.001638813);
   PbPb_normalized_response_matrix_cent1->SetBinError(747,0.1275283);
   PbPb_normalized_response_matrix_cent1->SetBinError(748,0.6730067);
   PbPb_normalized_response_matrix_cent1->SetBinError(749,1.101944);
   PbPb_normalized_response_matrix_cent1->SetBinError(750,1.071144);
   PbPb_normalized_response_matrix_cent1->SetBinError(751,0.6412825);
   PbPb_normalized_response_matrix_cent1->SetBinError(780,0.005041741);
   PbPb_normalized_response_matrix_cent1->SetBinError(782,0.06873345);
   PbPb_normalized_response_matrix_cent1->SetBinError(783,0.3125148);
   PbPb_normalized_response_matrix_cent1->SetBinError(784,0.8473673);
   PbPb_normalized_response_matrix_cent1->SetBinError(785,1.497249);
   PbPb_normalized_response_matrix_cent1->SetBinError(786,1.769615);
   PbPb_normalized_response_matrix_cent1->SetBinError(787,1.369824);
   PbPb_normalized_response_matrix_cent1->SetBinError(818,0.04718972);
   PbPb_normalized_response_matrix_cent1->SetBinError(819,0.627084);
   PbPb_normalized_response_matrix_cent1->SetBinError(820,1.066337);
   PbPb_normalized_response_matrix_cent1->SetBinError(821,1.778174);
   PbPb_normalized_response_matrix_cent1->SetBinError(822,1.42189);
   PbPb_normalized_response_matrix_cent1->SetBinError(854,0.3611255);
   PbPb_normalized_response_matrix_cent1->SetBinError(855,1.798262);
   PbPb_normalized_response_matrix_cent1->SetBinError(856,2.255235);
   PbPb_normalized_response_matrix_cent1->SetBinError(857,1.715393);
   PbPb_normalized_response_matrix_cent1->SetBinError(888,0.08297084);
   PbPb_normalized_response_matrix_cent1->SetBinError(889,0.193456);
   PbPb_normalized_response_matrix_cent1->SetBinError(890,0.2714844);
   PbPb_normalized_response_matrix_cent1->SetBinError(891,1.654532);
   PbPb_normalized_response_matrix_cent1->SetBinError(892,2.08348);
   PbPb_normalized_response_matrix_cent1->SetBinError(893,1.570543);
   PbPb_normalized_response_matrix_cent1->SetBinError(925,0.5603078);
   PbPb_normalized_response_matrix_cent1->SetBinError(926,0.636233);
   PbPb_normalized_response_matrix_cent1->SetBinError(927,1.312665);
   PbPb_normalized_response_matrix_cent1->SetBinError(928,1.953297);
   PbPb_normalized_response_matrix_cent1->SetBinError(961,0.439389);
   PbPb_normalized_response_matrix_cent1->SetBinError(962,1.852087);
   PbPb_normalized_response_matrix_cent1->SetBinError(963,1.493977);
   PbPb_normalized_response_matrix_cent1->SetBinError(964,1.732051);
   PbPb_normalized_response_matrix_cent1->SetBinError(965,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(996,0.5476332);
   PbPb_normalized_response_matrix_cent1->SetBinError(997,1.414214);
   PbPb_normalized_response_matrix_cent1->SetBinError(998,1.732051);
   PbPb_normalized_response_matrix_cent1->SetBinError(999,1.732051);
   PbPb_normalized_response_matrix_cent1->SetBinError(1032,0.7091602);
   PbPb_normalized_response_matrix_cent1->SetBinError(1034,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(1035,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(1037,0.5681121);
   PbPb_normalized_response_matrix_cent1->SetBinError(1067,0.5270216);
   PbPb_normalized_response_matrix_cent1->SetBinError(1069,1.732051);
   PbPb_normalized_response_matrix_cent1->SetBinError(1071,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(1104,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(1105,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(1106,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(1141,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(1174,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(1175,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(1176,1.414214);
   PbPb_normalized_response_matrix_cent1->SetBinError(1212,0.4318879);
   PbPb_normalized_response_matrix_cent1->SetBinError(1248,1);
   PbPb_normalized_response_matrix_cent1->SetMinimum(1e-10);
   PbPb_normalized_response_matrix_cent1->SetMaximum(1);
   PbPb_normalized_response_matrix_cent1->SetEntries(3735887);
   PbPb_normalized_response_matrix_cent1->SetStats(0);
   PbPb_normalized_response_matrix_cent1->SetContour(20);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(0,1e-10);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(1,0.05);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(2,0.1);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(3,0.15);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(4,0.2);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(5,0.25);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(6,0.3);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(7,0.35);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(8,0.4);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(9,0.45);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(10,0.5);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(11,0.55);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(12,0.6);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(13,0.65);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(14,0.7);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(15,0.75);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(16,0.8);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(17,0.85);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(18,0.9);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(19,0.95);
   
   palette = new TPaletteAxis(329.85,40,331.5,320,PbPb_normalized_response_matrix_cent1);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.035);
palette->SetTitleOffset(1);
palette->SetTitleSize(0.035);
   palette->SetFillColor(100);
   palette->SetFillStyle(1001);
   PbPb_normalized_response_matrix_cent1->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   PbPb_normalized_response_matrix_cent1->SetLineColor(ci);
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetTitle("Gen p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetRange(2,11);
   PbPb_normalized_response_matrix_cent1->GetXaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetNoExponent();
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetNdivisions(505);
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent1->GetYaxis()->SetTitle("Reco p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent1->GetYaxis()->SetRange(3,16);
   PbPb_normalized_response_matrix_cent1->GetYaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent1->GetYaxis()->SetNdivisions(610);
   PbPb_normalized_response_matrix_cent1->GetYaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent1->GetYaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent1->GetYaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent1->GetYaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent1->GetYaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent1->GetZaxis()->SetLabelFont(42);
   PbPb_normalized_response_matrix_cent1->GetZaxis()->SetLabelSize(0.035);
   PbPb_normalized_response_matrix_cent1->GetZaxis()->SetTitleSize(0.035);
   PbPb_normalized_response_matrix_cent1->GetZaxis()->SetTitleFont(42);
   PbPb_normalized_response_matrix_cent1->Draw("textcolz");
   line = new TLine(40,40,300,300);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.8," 5-10%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
   
   pt = new TPaveText(0.4830492,0.94,0.5169508,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_1_1->Modified();
   cPbPb_NormResMat->cd();
  
// ------------>Primitives in pad: p_2_0
   p_2_0 = new TPad("p_2_0", "p_2_0",0.676637,0.5224719,1,1);
   p_2_0->Draw();
   p_2_0->cd();
   p_2_0->Range(30,40,352.5806,341.0753);
   p_2_0->SetFillColor(0);
   p_2_0->SetBorderMode(0);
   p_2_0->SetBorderSize(2);
   p_2_0->SetLeftMargin(0);
   p_2_0->SetRightMargin(0.07);
   p_2_0->SetTopMargin(0.07);
   p_2_0->SetBottomMargin(0);
   p_2_0->SetFrameBorderMode(0);
   p_2_0->SetFrameBorderMode(0);
   
   TH2F *PbPb_normalized_response_matrix_cent3 = new TH2F("PbPb_normalized_response_matrix_cent3"," ",33,0,990,50,0,1000);
   PbPb_normalized_response_matrix_cent3->SetBinContent(106,7.609826);
   PbPb_normalized_response_matrix_cent3->SetBinContent(107,23.22021);
   PbPb_normalized_response_matrix_cent3->SetBinContent(108,4.498438);
   PbPb_normalized_response_matrix_cent3->SetBinContent(109,0.1821579);
   PbPb_normalized_response_matrix_cent3->SetBinContent(110,0.009623452);
   PbPb_normalized_response_matrix_cent3->SetBinContent(111,0.001908314);
   PbPb_normalized_response_matrix_cent3->SetBinContent(112,0.001360208);
   PbPb_normalized_response_matrix_cent3->SetBinContent(141,2.386079);
   PbPb_normalized_response_matrix_cent3->SetBinContent(142,6.675145);
   PbPb_normalized_response_matrix_cent3->SetBinContent(143,16.29428);
   PbPb_normalized_response_matrix_cent3->SetBinContent(144,2.480497);
   PbPb_normalized_response_matrix_cent3->SetBinContent(145,0.1189554);
   PbPb_normalized_response_matrix_cent3->SetBinContent(146,0.02142867);
   PbPb_normalized_response_matrix_cent3->SetBinContent(147,0.006652448);
   PbPb_normalized_response_matrix_cent3->SetBinContent(148,0.001076418);
   PbPb_normalized_response_matrix_cent3->SetBinContent(149,0.0009669028);
   PbPb_normalized_response_matrix_cent3->SetBinContent(176,0.00409557);
   PbPb_normalized_response_matrix_cent3->SetBinContent(177,0.1031376);
   PbPb_normalized_response_matrix_cent3->SetBinContent(178,8.298021);
   PbPb_normalized_response_matrix_cent3->SetBinContent(179,10.84524);
   PbPb_normalized_response_matrix_cent3->SetBinContent(180,1.058113);
   PbPb_normalized_response_matrix_cent3->SetBinContent(181,0.09018046);
   PbPb_normalized_response_matrix_cent3->SetBinContent(182,0.02102975);
   PbPb_normalized_response_matrix_cent3->SetBinContent(183,0.004829258);
   PbPb_normalized_response_matrix_cent3->SetBinContent(184,0.004996284);
   PbPb_normalized_response_matrix_cent3->SetBinContent(185,0.0005178562);
   PbPb_normalized_response_matrix_cent3->SetBinContent(212,0.001481227);
   PbPb_normalized_response_matrix_cent3->SetBinContent(213,0.8889735);
   PbPb_normalized_response_matrix_cent3->SetBinContent(214,12.15423);
   PbPb_normalized_response_matrix_cent3->SetBinContent(215,6.355726);
   PbPb_normalized_response_matrix_cent3->SetBinContent(216,0.4513995);
   PbPb_normalized_response_matrix_cent3->SetBinContent(217,0.05842612);
   PbPb_normalized_response_matrix_cent3->SetBinContent(218,0.02072257);
   PbPb_normalized_response_matrix_cent3->SetBinContent(219,0.01351087);
   PbPb_normalized_response_matrix_cent3->SetBinContent(220,0.003832368);
   PbPb_normalized_response_matrix_cent3->SetBinContent(247,2.493339e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(248,0.0191932);
   PbPb_normalized_response_matrix_cent3->SetBinContent(249,4.027902);
   PbPb_normalized_response_matrix_cent3->SetBinContent(250,12.33184);
   PbPb_normalized_response_matrix_cent3->SetBinContent(251,3.088639);
   PbPb_normalized_response_matrix_cent3->SetBinContent(252,0.2130573);
   PbPb_normalized_response_matrix_cent3->SetBinContent(253,0.04932292);
   PbPb_normalized_response_matrix_cent3->SetBinContent(254,0.01088671);
   PbPb_normalized_response_matrix_cent3->SetBinContent(255,0.02530446);
   PbPb_normalized_response_matrix_cent3->SetBinContent(258,0.01180937);
   PbPb_normalized_response_matrix_cent3->SetBinContent(283,0.001021262);
   PbPb_normalized_response_matrix_cent3->SetBinContent(284,0.2986697);
   PbPb_normalized_response_matrix_cent3->SetBinContent(285,8.378796);
   PbPb_normalized_response_matrix_cent3->SetBinContent(286,9.850846);
   PbPb_normalized_response_matrix_cent3->SetBinContent(287,1.657696);
   PbPb_normalized_response_matrix_cent3->SetBinContent(288,0.1542334);
   PbPb_normalized_response_matrix_cent3->SetBinContent(289,0.03164734);
   PbPb_normalized_response_matrix_cent3->SetBinContent(290,0.02103052);
   PbPb_normalized_response_matrix_cent3->SetBinContent(291,0.03585141);
   PbPb_normalized_response_matrix_cent3->SetBinContent(298,0.3425037);
   PbPb_normalized_response_matrix_cent3->SetBinContent(318,7.164512e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(319,0.01085633);
   PbPb_normalized_response_matrix_cent3->SetBinContent(320,1.648505);
   PbPb_normalized_response_matrix_cent3->SetBinContent(321,11.21884);
   PbPb_normalized_response_matrix_cent3->SetBinContent(322,6.258497);
   PbPb_normalized_response_matrix_cent3->SetBinContent(323,0.7490964);
   PbPb_normalized_response_matrix_cent3->SetBinContent(324,0.06659883);
   PbPb_normalized_response_matrix_cent3->SetBinContent(325,0.0316698);
   PbPb_normalized_response_matrix_cent3->SetBinContent(326,0.006562262);
   PbPb_normalized_response_matrix_cent3->SetBinContent(327,0.01042578);
   PbPb_normalized_response_matrix_cent3->SetBinContent(328,0.005772528);
   PbPb_normalized_response_matrix_cent3->SetBinContent(354,0.0003480009);
   PbPb_normalized_response_matrix_cent3->SetBinContent(355,0.09596456);
   PbPb_normalized_response_matrix_cent3->SetBinContent(356,4.56179);
   PbPb_normalized_response_matrix_cent3->SetBinContent(357,11.08287);
   PbPb_normalized_response_matrix_cent3->SetBinContent(358,3.78032);
   PbPb_normalized_response_matrix_cent3->SetBinContent(359,0.4035801);
   PbPb_normalized_response_matrix_cent3->SetBinContent(360,0.0604095);
   PbPb_normalized_response_matrix_cent3->SetBinContent(361,0.02145786);
   PbPb_normalized_response_matrix_cent3->SetBinContent(362,0.02576401);
   PbPb_normalized_response_matrix_cent3->SetBinContent(388,1.027359e-06);
   PbPb_normalized_response_matrix_cent3->SetBinContent(389,8.667883e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(390,0.002239307);
   PbPb_normalized_response_matrix_cent3->SetBinContent(391,0.6720765);
   PbPb_normalized_response_matrix_cent3->SetBinContent(392,8.099353);
   PbPb_normalized_response_matrix_cent3->SetBinContent(393,8.842477);
   PbPb_normalized_response_matrix_cent3->SetBinContent(394,1.921595);
   PbPb_normalized_response_matrix_cent3->SetBinContent(395,0.1437128);
   PbPb_normalized_response_matrix_cent3->SetBinContent(396,0.03629373);
   PbPb_normalized_response_matrix_cent3->SetBinContent(397,0.01667059);
   PbPb_normalized_response_matrix_cent3->SetBinContent(398,0.05325074);
   PbPb_normalized_response_matrix_cent3->SetBinContent(399,0.006647969);
   PbPb_normalized_response_matrix_cent3->SetBinContent(400,0.03843671);
   PbPb_normalized_response_matrix_cent3->SetBinContent(424,1.796276e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(425,0.0001357);
   PbPb_normalized_response_matrix_cent3->SetBinContent(426,0.04059956);
   PbPb_normalized_response_matrix_cent3->SetBinContent(427,2.323583);
   PbPb_normalized_response_matrix_cent3->SetBinContent(428,10.15961);
   PbPb_normalized_response_matrix_cent3->SetBinContent(429,6.22582);
   PbPb_normalized_response_matrix_cent3->SetBinContent(430,0.8953905);
   PbPb_normalized_response_matrix_cent3->SetBinContent(431,0.1004797);
   PbPb_normalized_response_matrix_cent3->SetBinContent(432,0.04168975);
   PbPb_normalized_response_matrix_cent3->SetBinContent(433,0.07210229);
   PbPb_normalized_response_matrix_cent3->SetBinContent(434,0.05712988);
   PbPb_normalized_response_matrix_cent3->SetBinContent(437,0.06843787);
   PbPb_normalized_response_matrix_cent3->SetBinContent(460,6.596086e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(461,0.001679753);
   PbPb_normalized_response_matrix_cent3->SetBinContent(462,0.2516669);
   PbPb_normalized_response_matrix_cent3->SetBinContent(463,5.074825);
   PbPb_normalized_response_matrix_cent3->SetBinContent(464,10.29324);
   PbPb_normalized_response_matrix_cent3->SetBinContent(465,3.921235);
   PbPb_normalized_response_matrix_cent3->SetBinContent(466,0.425944);
   PbPb_normalized_response_matrix_cent3->SetBinContent(467,0.1490325);
   PbPb_normalized_response_matrix_cent3->SetBinContent(468,0.01655888);
   PbPb_normalized_response_matrix_cent3->SetBinContent(469,0.01070465);
   PbPb_normalized_response_matrix_cent3->SetBinContent(470,0.04421587);
   PbPb_normalized_response_matrix_cent3->SetBinContent(495,2.860217e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(496,0.000454334);
   PbPb_normalized_response_matrix_cent3->SetBinContent(497,0.02514459);
   PbPb_normalized_response_matrix_cent3->SetBinContent(498,1.063862);
   PbPb_normalized_response_matrix_cent3->SetBinContent(499,7.753032);
   PbPb_normalized_response_matrix_cent3->SetBinContent(500,8.35282);
   PbPb_normalized_response_matrix_cent3->SetBinContent(501,2.117878);
   PbPb_normalized_response_matrix_cent3->SetBinContent(502,0.1687341);
   PbPb_normalized_response_matrix_cent3->SetBinContent(503,0.02467374);
   PbPb_normalized_response_matrix_cent3->SetBinContent(504,0.00988297);
   PbPb_normalized_response_matrix_cent3->SetBinContent(505,0.0608298);
   PbPb_normalized_response_matrix_cent3->SetBinContent(507,0.1189636);
   PbPb_normalized_response_matrix_cent3->SetBinContent(509,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(530,1.107195e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(531,0.0001030198);
   PbPb_normalized_response_matrix_cent3->SetBinContent(532,0.0004984221);
   PbPb_normalized_response_matrix_cent3->SetBinContent(533,0.09135622);
   PbPb_normalized_response_matrix_cent3->SetBinContent(534,2.812805);
   PbPb_normalized_response_matrix_cent3->SetBinContent(535,9.40505);
   PbPb_normalized_response_matrix_cent3->SetBinContent(536,5.918309);
   PbPb_normalized_response_matrix_cent3->SetBinContent(537,0.931734);
   PbPb_normalized_response_matrix_cent3->SetBinContent(538,0.0868644);
   PbPb_normalized_response_matrix_cent3->SetBinContent(539,0.02179122);
   PbPb_normalized_response_matrix_cent3->SetBinContent(541,0.04822332);
   PbPb_normalized_response_matrix_cent3->SetBinContent(566,5.198655e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(567,2.353474e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(568,0.00716995);
   PbPb_normalized_response_matrix_cent3->SetBinContent(569,0.4106599);
   PbPb_normalized_response_matrix_cent3->SetBinContent(570,5.544307);
   PbPb_normalized_response_matrix_cent3->SetBinContent(571,9.635217);
   PbPb_normalized_response_matrix_cent3->SetBinContent(572,3.644074);
   PbPb_normalized_response_matrix_cent3->SetBinContent(573,0.5852786);
   PbPb_normalized_response_matrix_cent3->SetBinContent(574,0.05758603);
   PbPb_normalized_response_matrix_cent3->SetBinContent(575,0.05195582);
   PbPb_normalized_response_matrix_cent3->SetBinContent(579,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(603,0.0007233829);
   PbPb_normalized_response_matrix_cent3->SetBinContent(604,0.04326619);
   PbPb_normalized_response_matrix_cent3->SetBinContent(605,1.431995);
   PbPb_normalized_response_matrix_cent3->SetBinContent(606,8.033729);
   PbPb_normalized_response_matrix_cent3->SetBinContent(607,7.978737);
   PbPb_normalized_response_matrix_cent3->SetBinContent(608,2.198209);
   PbPb_normalized_response_matrix_cent3->SetBinContent(609,0.4199988);
   PbPb_normalized_response_matrix_cent3->SetBinContent(610,0.1014832);
   PbPb_normalized_response_matrix_cent3->SetBinContent(637,0.0001400959);
   PbPb_normalized_response_matrix_cent3->SetBinContent(638,0.0001299085);
   PbPb_normalized_response_matrix_cent3->SetBinContent(639,0.006747461);
   PbPb_normalized_response_matrix_cent3->SetBinContent(640,0.1451261);
   PbPb_normalized_response_matrix_cent3->SetBinContent(641,3.047406);
   PbPb_normalized_response_matrix_cent3->SetBinContent(642,9.518543);
   PbPb_normalized_response_matrix_cent3->SetBinContent(643,6.437309);
   PbPb_normalized_response_matrix_cent3->SetBinContent(644,1.314454);
   PbPb_normalized_response_matrix_cent3->SetBinContent(645,0.1243769);
   PbPb_normalized_response_matrix_cent3->SetBinContent(647,0.3612861);
   PbPb_normalized_response_matrix_cent3->SetBinContent(673,0.0001211615);
   PbPb_normalized_response_matrix_cent3->SetBinContent(674,0.0004171763);
   PbPb_normalized_response_matrix_cent3->SetBinContent(675,0.01046826);
   PbPb_normalized_response_matrix_cent3->SetBinContent(676,0.5521801);
   PbPb_normalized_response_matrix_cent3->SetBinContent(677,5.589749);
   PbPb_normalized_response_matrix_cent3->SetBinContent(678,9.046155);
   PbPb_normalized_response_matrix_cent3->SetBinContent(679,3.753193);
   PbPb_normalized_response_matrix_cent3->SetBinContent(680,0.7250367);
   PbPb_normalized_response_matrix_cent3->SetBinContent(681,0.1761632);
   PbPb_normalized_response_matrix_cent3->SetBinContent(682,0.04672201);
   PbPb_normalized_response_matrix_cent3->SetBinContent(708,0.0001239526);
   PbPb_normalized_response_matrix_cent3->SetBinContent(709,0.0002325694);
   PbPb_normalized_response_matrix_cent3->SetBinContent(710,0.007129686);
   PbPb_normalized_response_matrix_cent3->SetBinContent(711,0.06869189);
   PbPb_normalized_response_matrix_cent3->SetBinContent(712,1.661602);
   PbPb_normalized_response_matrix_cent3->SetBinContent(713,7.308939);
   PbPb_normalized_response_matrix_cent3->SetBinContent(714,8.650925);
   PbPb_normalized_response_matrix_cent3->SetBinContent(715,2.398072);
   PbPb_normalized_response_matrix_cent3->SetBinContent(716,0.321219);
   PbPb_normalized_response_matrix_cent3->SetBinContent(717,0.4073399);
   PbPb_normalized_response_matrix_cent3->SetBinContent(747,0.2589927);
   PbPb_normalized_response_matrix_cent3->SetBinContent(748,3.37254);
   PbPb_normalized_response_matrix_cent3->SetBinContent(749,8.113615);
   PbPb_normalized_response_matrix_cent3->SetBinContent(750,6.236385);
   PbPb_normalized_response_matrix_cent3->SetBinContent(751,1.19715);
   PbPb_normalized_response_matrix_cent3->SetBinContent(752,0.4307054);
   PbPb_normalized_response_matrix_cent3->SetBinContent(782,0.004250561);
   PbPb_normalized_response_matrix_cent3->SetBinContent(783,0.6930164);
   PbPb_normalized_response_matrix_cent3->SetBinContent(784,5.194618);
   PbPb_normalized_response_matrix_cent3->SetBinContent(785,7.996297);
   PbPb_normalized_response_matrix_cent3->SetBinContent(786,4.470311);
   PbPb_normalized_response_matrix_cent3->SetBinContent(787,0.4458097);
   PbPb_normalized_response_matrix_cent3->SetBinContent(818,0.0622534);
   PbPb_normalized_response_matrix_cent3->SetBinContent(819,1.829096);
   PbPb_normalized_response_matrix_cent3->SetBinContent(820,7.245848);
   PbPb_normalized_response_matrix_cent3->SetBinContent(821,7.519306);
   PbPb_normalized_response_matrix_cent3->SetBinContent(822,3.333908);
   PbPb_normalized_response_matrix_cent3->SetBinContent(823,0.3089688);
   PbPb_normalized_response_matrix_cent3->SetBinContent(824,0.3263749);
   PbPb_normalized_response_matrix_cent3->SetBinContent(853,0.005495657);
   PbPb_normalized_response_matrix_cent3->SetBinContent(854,0.5259984);
   PbPb_normalized_response_matrix_cent3->SetBinContent(855,3.574331);
   PbPb_normalized_response_matrix_cent3->SetBinContent(856,6.098353);
   PbPb_normalized_response_matrix_cent3->SetBinContent(857,4.698583);
   PbPb_normalized_response_matrix_cent3->SetBinContent(858,1.317225);
   PbPb_normalized_response_matrix_cent3->SetBinContent(888,0.01977217);
   PbPb_normalized_response_matrix_cent3->SetBinContent(889,0.02776114);
   PbPb_normalized_response_matrix_cent3->SetBinContent(890,0.9387209);
   PbPb_normalized_response_matrix_cent3->SetBinContent(891,6.543769);
   PbPb_normalized_response_matrix_cent3->SetBinContent(892,8.527591);
   PbPb_normalized_response_matrix_cent3->SetBinContent(893,5.96325);
   PbPb_normalized_response_matrix_cent3->SetBinContent(894,1.121928);
   PbPb_normalized_response_matrix_cent3->SetBinContent(924,0.006597634);
   PbPb_normalized_response_matrix_cent3->SetBinContent(925,0.3217356);
   PbPb_normalized_response_matrix_cent3->SetBinContent(926,2.500881);
   PbPb_normalized_response_matrix_cent3->SetBinContent(927,8.046113);
   PbPb_normalized_response_matrix_cent3->SetBinContent(928,7.922836);
   PbPb_normalized_response_matrix_cent3->SetBinContent(929,1.991766);
   PbPb_normalized_response_matrix_cent3->SetBinContent(960,0.1207061);
   PbPb_normalized_response_matrix_cent3->SetBinContent(961,1.0133);
   PbPb_normalized_response_matrix_cent3->SetBinContent(962,1.97422);
   PbPb_normalized_response_matrix_cent3->SetBinContent(963,3.862635);
   PbPb_normalized_response_matrix_cent3->SetBinContent(964,4.982666);
   PbPb_normalized_response_matrix_cent3->SetBinContent(965,2);
   PbPb_normalized_response_matrix_cent3->SetBinContent(995,0.02156869);
   PbPb_normalized_response_matrix_cent3->SetBinContent(996,0.1113227);
   PbPb_normalized_response_matrix_cent3->SetBinContent(997,1.193535);
   PbPb_normalized_response_matrix_cent3->SetBinContent(998,6.117839);
   PbPb_normalized_response_matrix_cent3->SetBinContent(999,4.584704);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1000,3.37559);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1032,0.1927236);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1033,1.334818);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1034,6.695243);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1035,3);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1067,0.05634949);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1068,1.829925);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1069,2.364717);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1070,2.62441);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1071,1.367287);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1072,0.4600726);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1102,0.0977131);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1104,2.9326);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1105,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1106,2.415407);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1108,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1140,2);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1141,3);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1142,4.539927);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1143,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1144,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1177,1.306957);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1178,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1211,1.217306);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1212,0.6930431);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1248,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1281,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1319,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1461,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(106,1.96734);
   PbPb_normalized_response_matrix_cent3->SetBinError(107,1.311174);
   PbPb_normalized_response_matrix_cent3->SetBinError(108,0.1094565);
   PbPb_normalized_response_matrix_cent3->SetBinError(109,0.02858296);
   PbPb_normalized_response_matrix_cent3->SetBinError(110,0.002771989);
   PbPb_normalized_response_matrix_cent3->SetBinError(111,0.001160782);
   PbPb_normalized_response_matrix_cent3->SetBinError(112,0.0008891097);
   PbPb_normalized_response_matrix_cent3->SetBinError(141,0.963171);
   PbPb_normalized_response_matrix_cent3->SetBinError(142,0.2138882);
   PbPb_normalized_response_matrix_cent3->SetBinError(143,0.1906917);
   PbPb_normalized_response_matrix_cent3->SetBinError(144,0.07805383);
   PbPb_normalized_response_matrix_cent3->SetBinError(145,0.0121632);
   PbPb_normalized_response_matrix_cent3->SetBinError(146,0.01564132);
   PbPb_normalized_response_matrix_cent3->SetBinError(147,0.002639233);
   PbPb_normalized_response_matrix_cent3->SetBinError(148,0.0008451776);
   PbPb_normalized_response_matrix_cent3->SetBinError(149,0.0009669028);
   PbPb_normalized_response_matrix_cent3->SetBinError(176,0.002680425);
   PbPb_normalized_response_matrix_cent3->SetBinError(177,0.01722391);
   PbPb_normalized_response_matrix_cent3->SetBinError(178,0.1256192);
   PbPb_normalized_response_matrix_cent3->SetBinError(179,0.1398494);
   PbPb_normalized_response_matrix_cent3->SetBinError(180,0.04575325);
   PbPb_normalized_response_matrix_cent3->SetBinError(181,0.01889709);
   PbPb_normalized_response_matrix_cent3->SetBinError(182,0.007442847);
   PbPb_normalized_response_matrix_cent3->SetBinError(183,0.002566886);
   PbPb_normalized_response_matrix_cent3->SetBinError(184,0.003068891);
   PbPb_normalized_response_matrix_cent3->SetBinError(185,0.0005178561);
   PbPb_normalized_response_matrix_cent3->SetBinError(212,0.0008526078);
   PbPb_normalized_response_matrix_cent3->SetBinError(213,0.03174797);
   PbPb_normalized_response_matrix_cent3->SetBinError(214,0.1481715);
   PbPb_normalized_response_matrix_cent3->SetBinError(215,0.1069125);
   PbPb_normalized_response_matrix_cent3->SetBinError(216,0.0263824);
   PbPb_normalized_response_matrix_cent3->SetBinError(217,0.01130511);
   PbPb_normalized_response_matrix_cent3->SetBinError(218,0.004728701);
   PbPb_normalized_response_matrix_cent3->SetBinError(219,0.004233488);
   PbPb_normalized_response_matrix_cent3->SetBinError(220,0.002760464);
   PbPb_normalized_response_matrix_cent3->SetBinError(247,9.191113e-06);
   PbPb_normalized_response_matrix_cent3->SetBinError(248,0.003067244);
   PbPb_normalized_response_matrix_cent3->SetBinError(249,0.08524214);
   PbPb_normalized_response_matrix_cent3->SetBinError(250,0.1649839);
   PbPb_normalized_response_matrix_cent3->SetBinError(251,0.08588785);
   PbPb_normalized_response_matrix_cent3->SetBinError(252,0.02131433);
   PbPb_normalized_response_matrix_cent3->SetBinError(253,0.008039892);
   PbPb_normalized_response_matrix_cent3->SetBinError(254,0.004294246);
   PbPb_normalized_response_matrix_cent3->SetBinError(255,0.008687197);
   PbPb_normalized_response_matrix_cent3->SetBinError(258,0.01180937);
   PbPb_normalized_response_matrix_cent3->SetBinError(283,0.0005053093);
   PbPb_normalized_response_matrix_cent3->SetBinError(284,0.02191986);
   PbPb_normalized_response_matrix_cent3->SetBinError(285,0.1187436);
   PbPb_normalized_response_matrix_cent3->SetBinError(286,0.1570099);
   PbPb_normalized_response_matrix_cent3->SetBinError(287,0.07983903);
   PbPb_normalized_response_matrix_cent3->SetBinError(288,0.01686805);
   PbPb_normalized_response_matrix_cent3->SetBinError(289,0.007089823);
   PbPb_normalized_response_matrix_cent3->SetBinError(290,0.007832618);
   PbPb_normalized_response_matrix_cent3->SetBinError(291,0.03332366);
   PbPb_normalized_response_matrix_cent3->SetBinError(298,0.3425037);
   PbPb_normalized_response_matrix_cent3->SetBinError(318,5.017993e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(319,0.004655717);
   PbPb_normalized_response_matrix_cent3->SetBinError(320,0.04760872);
   PbPb_normalized_response_matrix_cent3->SetBinError(321,0.1558777);
   PbPb_normalized_response_matrix_cent3->SetBinError(322,0.1356966);
   PbPb_normalized_response_matrix_cent3->SetBinError(323,0.04339757);
   PbPb_normalized_response_matrix_cent3->SetBinError(324,0.009776541);
   PbPb_normalized_response_matrix_cent3->SetBinError(325,0.008529093);
   PbPb_normalized_response_matrix_cent3->SetBinError(326,0.004645039);
   PbPb_normalized_response_matrix_cent3->SetBinError(327,0.008091276);
   PbPb_normalized_response_matrix_cent3->SetBinError(328,0.005772528);
   PbPb_normalized_response_matrix_cent3->SetBinError(354,0.0001823392);
   PbPb_normalized_response_matrix_cent3->SetBinError(355,0.0109038);
   PbPb_normalized_response_matrix_cent3->SetBinError(356,0.08736318);
   PbPb_normalized_response_matrix_cent3->SetBinError(357,0.1399994);
   PbPb_normalized_response_matrix_cent3->SetBinError(358,0.09312456);
   PbPb_normalized_response_matrix_cent3->SetBinError(359,0.05624983);
   PbPb_normalized_response_matrix_cent3->SetBinError(360,0.01210208);
   PbPb_normalized_response_matrix_cent3->SetBinError(361,0.009042405);
   PbPb_normalized_response_matrix_cent3->SetBinError(362,0.01567943);
   PbPb_normalized_response_matrix_cent3->SetBinError(388,7.314783e-07);
   PbPb_normalized_response_matrix_cent3->SetBinError(389,3.193215e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(390,0.0008582271);
   PbPb_normalized_response_matrix_cent3->SetBinError(391,0.03730856);
   PbPb_normalized_response_matrix_cent3->SetBinError(392,0.13059);
   PbPb_normalized_response_matrix_cent3->SetBinError(393,0.1346195);
   PbPb_normalized_response_matrix_cent3->SetBinError(394,0.08402169);
   PbPb_normalized_response_matrix_cent3->SetBinError(395,0.0221955);
   PbPb_normalized_response_matrix_cent3->SetBinError(396,0.01146657);
   PbPb_normalized_response_matrix_cent3->SetBinError(397,0.009281999);
   PbPb_normalized_response_matrix_cent3->SetBinError(398,0.02502156);
   PbPb_normalized_response_matrix_cent3->SetBinError(399,0.006647969);
   PbPb_normalized_response_matrix_cent3->SetBinError(400,0.03006771);
   PbPb_normalized_response_matrix_cent3->SetBinError(424,9.525146e-06);
   PbPb_normalized_response_matrix_cent3->SetBinError(425,5.849903e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(426,0.008111829);
   PbPb_normalized_response_matrix_cent3->SetBinError(427,0.05702203);
   PbPb_normalized_response_matrix_cent3->SetBinError(428,0.2232084);
   PbPb_normalized_response_matrix_cent3->SetBinError(429,0.1584522);
   PbPb_normalized_response_matrix_cent3->SetBinError(430,0.04875623);
   PbPb_normalized_response_matrix_cent3->SetBinError(431,0.01992255);
   PbPb_normalized_response_matrix_cent3->SetBinError(432,0.02062009);
   PbPb_normalized_response_matrix_cent3->SetBinError(433,0.04936003);
   PbPb_normalized_response_matrix_cent3->SetBinError(434,0.0407165);
   PbPb_normalized_response_matrix_cent3->SetBinError(437,0.06843786);
   PbPb_normalized_response_matrix_cent3->SetBinError(460,2.731379e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(461,0.0007146475);
   PbPb_normalized_response_matrix_cent3->SetBinError(462,0.01962968);
   PbPb_normalized_response_matrix_cent3->SetBinError(463,0.08935481);
   PbPb_normalized_response_matrix_cent3->SetBinError(464,0.1994769);
   PbPb_normalized_response_matrix_cent3->SetBinError(465,0.1345949);
   PbPb_normalized_response_matrix_cent3->SetBinError(466,0.04030073);
   PbPb_normalized_response_matrix_cent3->SetBinError(467,0.04598861);
   PbPb_normalized_response_matrix_cent3->SetBinError(468,0.0118603);
   PbPb_normalized_response_matrix_cent3->SetBinError(469,0.01070465);
   PbPb_normalized_response_matrix_cent3->SetBinError(470,0.04421587);
   PbPb_normalized_response_matrix_cent3->SetBinError(495,2.860216e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(496,0.0003676305);
   PbPb_normalized_response_matrix_cent3->SetBinError(497,0.012338);
   PbPb_normalized_response_matrix_cent3->SetBinError(498,0.04327842);
   PbPb_normalized_response_matrix_cent3->SetBinError(499,0.1539682);
   PbPb_normalized_response_matrix_cent3->SetBinError(500,0.1545304);
   PbPb_normalized_response_matrix_cent3->SetBinError(501,0.1044972);
   PbPb_normalized_response_matrix_cent3->SetBinError(502,0.03290569);
   PbPb_normalized_response_matrix_cent3->SetBinError(503,0.01135547);
   PbPb_normalized_response_matrix_cent3->SetBinError(504,0.009882969);
   PbPb_normalized_response_matrix_cent3->SetBinError(505,0.0608298);
   PbPb_normalized_response_matrix_cent3->SetBinError(507,0.1189636);
   PbPb_normalized_response_matrix_cent3->SetBinError(509,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(530,8.036153e-06);
   PbPb_normalized_response_matrix_cent3->SetBinError(531,7.767179e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(532,0.0002322795);
   PbPb_normalized_response_matrix_cent3->SetBinError(533,0.01142063);
   PbPb_normalized_response_matrix_cent3->SetBinError(534,0.07641441);
   PbPb_normalized_response_matrix_cent3->SetBinError(535,0.1834569);
   PbPb_normalized_response_matrix_cent3->SetBinError(536,0.1760027);
   PbPb_normalized_response_matrix_cent3->SetBinError(537,0.0953057);
   PbPb_normalized_response_matrix_cent3->SetBinError(538,0.02543469);
   PbPb_normalized_response_matrix_cent3->SetBinError(539,0.0164016);
   PbPb_normalized_response_matrix_cent3->SetBinError(541,0.04822332);
   PbPb_normalized_response_matrix_cent3->SetBinError(566,4.233469e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(567,2.353474e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(568,0.002508814);
   PbPb_normalized_response_matrix_cent3->SetBinError(569,0.03002969);
   PbPb_normalized_response_matrix_cent3->SetBinError(570,0.1331308);
   PbPb_normalized_response_matrix_cent3->SetBinError(571,0.2256808);
   PbPb_normalized_response_matrix_cent3->SetBinError(572,0.1802296);
   PbPb_normalized_response_matrix_cent3->SetBinError(573,0.08838369);
   PbPb_normalized_response_matrix_cent3->SetBinError(574,0.02616979);
   PbPb_normalized_response_matrix_cent3->SetBinError(575,0.05195582);
   PbPb_normalized_response_matrix_cent3->SetBinError(579,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(603,0.0006375959);
   PbPb_normalized_response_matrix_cent3->SetBinError(604,0.01034432);
   PbPb_normalized_response_matrix_cent3->SetBinError(605,0.07250792);
   PbPb_normalized_response_matrix_cent3->SetBinError(606,0.2191985);
   PbPb_normalized_response_matrix_cent3->SetBinError(607,0.2726052);
   PbPb_normalized_response_matrix_cent3->SetBinError(608,0.1674949);
   PbPb_normalized_response_matrix_cent3->SetBinError(609,0.1512914);
   PbPb_normalized_response_matrix_cent3->SetBinError(610,0.06065659);
   PbPb_normalized_response_matrix_cent3->SetBinError(637,0.0001400959);
   PbPb_normalized_response_matrix_cent3->SetBinError(638,9.187917e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(639,0.003423947);
   PbPb_normalized_response_matrix_cent3->SetBinError(640,0.02119705);
   PbPb_normalized_response_matrix_cent3->SetBinError(641,0.1366526);
   PbPb_normalized_response_matrix_cent3->SetBinError(642,0.3244999);
   PbPb_normalized_response_matrix_cent3->SetBinError(643,0.3115719);
   PbPb_normalized_response_matrix_cent3->SetBinError(644,0.1586126);
   PbPb_normalized_response_matrix_cent3->SetBinError(645,0.07699185);
   PbPb_normalized_response_matrix_cent3->SetBinError(647,0.3612861);
   PbPb_normalized_response_matrix_cent3->SetBinError(673,0.0001211615);
   PbPb_normalized_response_matrix_cent3->SetBinError(674,0.0004171763);
   PbPb_normalized_response_matrix_cent3->SetBinError(675,0.004585986);
   PbPb_normalized_response_matrix_cent3->SetBinError(676,0.05103487);
   PbPb_normalized_response_matrix_cent3->SetBinError(677,0.2399397);
   PbPb_normalized_response_matrix_cent3->SetBinError(678,0.3516106);
   PbPb_normalized_response_matrix_cent3->SetBinError(679,0.2974897);
   PbPb_normalized_response_matrix_cent3->SetBinError(680,0.1811619);
   PbPb_normalized_response_matrix_cent3->SetBinError(681,0.1059219);
   PbPb_normalized_response_matrix_cent3->SetBinError(682,0.04672201);
   PbPb_normalized_response_matrix_cent3->SetBinError(708,0.0001239526);
   PbPb_normalized_response_matrix_cent3->SetBinError(709,0.0001647962);
   PbPb_normalized_response_matrix_cent3->SetBinError(710,0.004550272);
   PbPb_normalized_response_matrix_cent3->SetBinError(711,0.02333163);
   PbPb_normalized_response_matrix_cent3->SetBinError(712,0.1680616);
   PbPb_normalized_response_matrix_cent3->SetBinError(713,0.3089451);
   PbPb_normalized_response_matrix_cent3->SetBinError(714,0.448966);
   PbPb_normalized_response_matrix_cent3->SetBinError(715,0.335556);
   PbPb_normalized_response_matrix_cent3->SetBinError(716,0.1460727);
   PbPb_normalized_response_matrix_cent3->SetBinError(717,0.26026);
   PbPb_normalized_response_matrix_cent3->SetBinError(747,0.05437159);
   PbPb_normalized_response_matrix_cent3->SetBinError(748,0.2167976);
   PbPb_normalized_response_matrix_cent3->SetBinError(749,0.4435235);
   PbPb_normalized_response_matrix_cent3->SetBinError(750,0.5602876);
   PbPb_normalized_response_matrix_cent3->SetBinError(751,0.3030212);
   PbPb_normalized_response_matrix_cent3->SetBinError(752,0.305042);
   PbPb_normalized_response_matrix_cent3->SetBinError(782,0.004250561);
   PbPb_normalized_response_matrix_cent3->SetBinError(783,0.09400851);
   PbPb_normalized_response_matrix_cent3->SetBinError(784,0.3439664);
   PbPb_normalized_response_matrix_cent3->SetBinError(785,0.6047044);
   PbPb_normalized_response_matrix_cent3->SetBinError(786,0.69628);
   PbPb_normalized_response_matrix_cent3->SetBinError(787,0.22011);
   PbPb_normalized_response_matrix_cent3->SetBinError(818,0.02274413);
   PbPb_normalized_response_matrix_cent3->SetBinError(819,0.2534629);
   PbPb_normalized_response_matrix_cent3->SetBinError(820,0.5970227);
   PbPb_normalized_response_matrix_cent3->SetBinError(821,0.9639995);
   PbPb_normalized_response_matrix_cent3->SetBinError(822,0.8794408);
   PbPb_normalized_response_matrix_cent3->SetBinError(823,0.2513139);
   PbPb_normalized_response_matrix_cent3->SetBinError(824,0.326375);
   PbPb_normalized_response_matrix_cent3->SetBinError(853,0.005495657);
   PbPb_normalized_response_matrix_cent3->SetBinError(854,0.1252299);
   PbPb_normalized_response_matrix_cent3->SetBinError(855,0.4027778);
   PbPb_normalized_response_matrix_cent3->SetBinError(856,0.8423529);
   PbPb_normalized_response_matrix_cent3->SetBinError(857,1.051216);
   PbPb_normalized_response_matrix_cent3->SetBinError(858,0.6109875);
   PbPb_normalized_response_matrix_cent3->SetBinError(888,0.01977217);
   PbPb_normalized_response_matrix_cent3->SetBinError(889,0.0196312);
   PbPb_normalized_response_matrix_cent3->SetBinError(890,0.2148669);
   PbPb_normalized_response_matrix_cent3->SetBinError(891,0.9057906);
   PbPb_normalized_response_matrix_cent3->SetBinError(892,1.30883);
   PbPb_normalized_response_matrix_cent3->SetBinError(893,1.701322);
   PbPb_normalized_response_matrix_cent3->SetBinError(894,1.007406);
   PbPb_normalized_response_matrix_cent3->SetBinError(924,0.006597634);
   PbPb_normalized_response_matrix_cent3->SetBinError(925,0.1567272);
   PbPb_normalized_response_matrix_cent3->SetBinError(926,0.5646318);
   PbPb_normalized_response_matrix_cent3->SetBinError(927,1.276038);
   PbPb_normalized_response_matrix_cent3->SetBinError(928,2.242428);
   PbPb_normalized_response_matrix_cent3->SetBinError(929,1.166629);
   PbPb_normalized_response_matrix_cent3->SetBinError(960,0.07707877);
   PbPb_normalized_response_matrix_cent3->SetBinError(961,0.336887);
   PbPb_normalized_response_matrix_cent3->SetBinError(962,0.4980286);
   PbPb_normalized_response_matrix_cent3->SetBinError(963,1.101969);
   PbPb_normalized_response_matrix_cent3->SetBinError(964,1.407);
   PbPb_normalized_response_matrix_cent3->SetBinError(965,1.414214);
   PbPb_normalized_response_matrix_cent3->SetBinError(995,0.02156869);
   PbPb_normalized_response_matrix_cent3->SetBinError(996,0.08184855);
   PbPb_normalized_response_matrix_cent3->SetBinError(997,0.505975);
   PbPb_normalized_response_matrix_cent3->SetBinError(998,1.493225);
   PbPb_normalized_response_matrix_cent3->SetBinError(999,1.576094);
   PbPb_normalized_response_matrix_cent3->SetBinError(1000,1.772306);
   PbPb_normalized_response_matrix_cent3->SetBinError(1032,0.1592042);
   PbPb_normalized_response_matrix_cent3->SetBinError(1033,0.6771728);
   PbPb_normalized_response_matrix_cent3->SetBinError(1034,2.368275);
   PbPb_normalized_response_matrix_cent3->SetBinError(1035,1.58161);
   PbPb_normalized_response_matrix_cent3->SetBinError(1067,0.05634949);
   PbPb_normalized_response_matrix_cent3->SetBinError(1068,0.7517562);
   PbPb_normalized_response_matrix_cent3->SetBinError(1069,1.085556);
   PbPb_normalized_response_matrix_cent3->SetBinError(1070,1.545926);
   PbPb_normalized_response_matrix_cent3->SetBinError(1071,0.976913);
   PbPb_normalized_response_matrix_cent3->SetBinError(1072,0.4600726);
   PbPb_normalized_response_matrix_cent3->SetBinError(1102,0.09771309);
   PbPb_normalized_response_matrix_cent3->SetBinError(1104,1.560625);
   PbPb_normalized_response_matrix_cent3->SetBinError(1105,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(1106,1.473962);
   PbPb_normalized_response_matrix_cent3->SetBinError(1108,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(1140,1.414214);
   PbPb_normalized_response_matrix_cent3->SetBinError(1141,1.732051);
   PbPb_normalized_response_matrix_cent3->SetBinError(1142,2.071599);
   PbPb_normalized_response_matrix_cent3->SetBinError(1143,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(1144,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(1177,1.046051);
   PbPb_normalized_response_matrix_cent3->SetBinError(1178,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(1211,1.023339);
   PbPb_normalized_response_matrix_cent3->SetBinError(1212,0.693043);
   PbPb_normalized_response_matrix_cent3->SetBinError(1248,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(1281,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(1319,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(1461,1);
   PbPb_normalized_response_matrix_cent3->SetMinimum(1e-10);
   PbPb_normalized_response_matrix_cent3->SetMaximum(1);
   PbPb_normalized_response_matrix_cent3->SetEntries(4425909);
   PbPb_normalized_response_matrix_cent3->SetStats(0);
   PbPb_normalized_response_matrix_cent3->SetContour(20);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(0,1e-10);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(1,0.05);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(2,0.1);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(3,0.15);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(4,0.2);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(5,0.25);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(6,0.3);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(7,0.35);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(8,0.4);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(9,0.45);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(10,0.5);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(11,0.55);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(12,0.6);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(13,0.65);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(14,0.7);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(15,0.75);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(16,0.8);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(17,0.85);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(18,0.9);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(19,0.95);
   
   palette = new TPaletteAxis(331.6129,40,346.129,320,PbPb_normalized_response_matrix_cent3);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.035);
palette->SetTitleOffset(1);
palette->SetTitleSize(0.035);
   palette->SetFillColor(100);
   palette->SetFillStyle(1001);
   PbPb_normalized_response_matrix_cent3->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   PbPb_normalized_response_matrix_cent3->SetLineColor(ci);
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetTitle("Gen p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetRange(2,11);
   PbPb_normalized_response_matrix_cent3->GetXaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetNoExponent();
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetNdivisions(505);
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent3->GetYaxis()->SetTitle("Reco p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent3->GetYaxis()->SetRange(3,16);
   PbPb_normalized_response_matrix_cent3->GetYaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent3->GetYaxis()->SetNdivisions(610);
   PbPb_normalized_response_matrix_cent3->GetYaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent3->GetYaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent3->GetYaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent3->GetYaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent3->GetYaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent3->GetZaxis()->SetLabelFont(42);
   PbPb_normalized_response_matrix_cent3->GetZaxis()->SetLabelSize(0.035);
   PbPb_normalized_response_matrix_cent3->GetZaxis()->SetTitleSize(0.035);
   PbPb_normalized_response_matrix_cent3->GetZaxis()->SetTitleFont(42);
   PbPb_normalized_response_matrix_cent3->Draw("textcolz");
   line = new TLine(40,40,300,300);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.8,"30-50%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
   
   pt = new TPaveText(0.4835357,0.94,0.5164643,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_2_0->Modified();
   cPbPb_NormResMat->cd();
  
// ------------>Primitives in pad: p_2_1
   p_2_1 = new TPad("p_2_1", "p_2_1",0.676637,0,1,0.5224719);
   p_2_1->Draw();
   p_2_1->cd();
   p_2_1->Range(30,-9.411765,352.5806,320);
   p_2_1->SetFillColor(0);
   p_2_1->SetBorderMode(0);
   p_2_1->SetBorderSize(2);
   p_2_1->SetLeftMargin(0);
   p_2_1->SetRightMargin(0.07);
   p_2_1->SetTopMargin(0);
   p_2_1->SetBottomMargin(0.15);
   p_2_1->SetFrameBorderMode(0);
   p_2_1->SetFrameBorderMode(0);
   
   TH2F *PbPb_normalized_response_matrix_cent0 = new TH2F("PbPb_normalized_response_matrix_cent0"," ",33,0,990,50,0,1000);
   PbPb_normalized_response_matrix_cent0->SetBinContent(106,7.825508);
   PbPb_normalized_response_matrix_cent0->SetBinContent(107,19.17734);
   PbPb_normalized_response_matrix_cent0->SetBinContent(108,4.75606);
   PbPb_normalized_response_matrix_cent0->SetBinContent(109,0.3136916);
   PbPb_normalized_response_matrix_cent0->SetBinContent(110,0.01128892);
   PbPb_normalized_response_matrix_cent0->SetBinContent(111,0.01086045);
   PbPb_normalized_response_matrix_cent0->SetBinContent(112,0.004690177);
   PbPb_normalized_response_matrix_cent0->SetBinContent(113,0.0002820971);
   PbPb_normalized_response_matrix_cent0->SetBinContent(141,2.174461);
   PbPb_normalized_response_matrix_cent0->SetBinContent(142,10.28623);
   PbPb_normalized_response_matrix_cent0->SetBinContent(143,15.20199);
   PbPb_normalized_response_matrix_cent0->SetBinContent(144,3.457876);
   PbPb_normalized_response_matrix_cent0->SetBinContent(145,0.2451184);
   PbPb_normalized_response_matrix_cent0->SetBinContent(146,0.05093732);
   PbPb_normalized_response_matrix_cent0->SetBinContent(147,0.1090872);
   PbPb_normalized_response_matrix_cent0->SetBinContent(148,0.007547635);
   PbPb_normalized_response_matrix_cent0->SetBinContent(149,0.003095865);
   PbPb_normalized_response_matrix_cent0->SetBinContent(150,0.02035701);
   PbPb_normalized_response_matrix_cent0->SetBinContent(176,7.689492e-06);
   PbPb_normalized_response_matrix_cent0->SetBinContent(177,0.5332279);
   PbPb_normalized_response_matrix_cent0->SetBinContent(178,8.359756);
   PbPb_normalized_response_matrix_cent0->SetBinContent(179,10.00761);
   PbPb_normalized_response_matrix_cent0->SetBinContent(180,1.894265);
   PbPb_normalized_response_matrix_cent0->SetBinContent(181,0.1461424);
   PbPb_normalized_response_matrix_cent0->SetBinContent(182,0.05177888);
   PbPb_normalized_response_matrix_cent0->SetBinContent(183,0.01104176);
   PbPb_normalized_response_matrix_cent0->SetBinContent(184,0.00387355);
   PbPb_normalized_response_matrix_cent0->SetBinContent(188,0.04155419);
   PbPb_normalized_response_matrix_cent0->SetBinContent(211,2.229481e-05);
   PbPb_normalized_response_matrix_cent0->SetBinContent(212,0.003192478);
   PbPb_normalized_response_matrix_cent0->SetBinContent(213,1.596301);
   PbPb_normalized_response_matrix_cent0->SetBinContent(214,11.3134);
   PbPb_normalized_response_matrix_cent0->SetBinContent(215,6.406706);
   PbPb_normalized_response_matrix_cent0->SetBinContent(216,0.7659954);
   PbPb_normalized_response_matrix_cent0->SetBinContent(217,0.08622876);
   PbPb_normalized_response_matrix_cent0->SetBinContent(218,0.02452855);
   PbPb_normalized_response_matrix_cent0->SetBinContent(219,0.01359708);
   PbPb_normalized_response_matrix_cent0->SetBinContent(247,1.466261e-05);
   PbPb_normalized_response_matrix_cent0->SetBinContent(248,0.08322991);
   PbPb_normalized_response_matrix_cent0->SetBinContent(249,4.314433);
   PbPb_normalized_response_matrix_cent0->SetBinContent(250,10.98603);
   PbPb_normalized_response_matrix_cent0->SetBinContent(251,3.793359);
   PbPb_normalized_response_matrix_cent0->SetBinContent(252,0.3619566);
   PbPb_normalized_response_matrix_cent0->SetBinContent(253,0.05746929);
   PbPb_normalized_response_matrix_cent0->SetBinContent(254,0.01347257);
   PbPb_normalized_response_matrix_cent0->SetBinContent(282,1.305951e-06);
   PbPb_normalized_response_matrix_cent0->SetBinContent(283,0.002629244);
   PbPb_normalized_response_matrix_cent0->SetBinContent(284,0.5653377);
   PbPb_normalized_response_matrix_cent0->SetBinContent(285,8.024245);
   PbPb_normalized_response_matrix_cent0->SetBinContent(286,8.761683);
   PbPb_normalized_response_matrix_cent0->SetBinContent(287,2.074549);
   PbPb_normalized_response_matrix_cent0->SetBinContent(288,0.2012196);
   PbPb_normalized_response_matrix_cent0->SetBinContent(289,0.0824638);
   PbPb_normalized_response_matrix_cent0->SetBinContent(290,0.01427256);
   PbPb_normalized_response_matrix_cent0->SetBinContent(291,0.04866036);
   PbPb_normalized_response_matrix_cent0->SetBinContent(318,2.291761e-05);
   PbPb_normalized_response_matrix_cent0->SetBinContent(319,0.02061359);
   PbPb_normalized_response_matrix_cent0->SetBinContent(320,2.199312);
   PbPb_normalized_response_matrix_cent0->SetBinContent(321,10.38471);
   PbPb_normalized_response_matrix_cent0->SetBinContent(322,5.903437);
   PbPb_normalized_response_matrix_cent0->SetBinContent(323,1.140238);
   PbPb_normalized_response_matrix_cent0->SetBinContent(324,0.1486106);
   PbPb_normalized_response_matrix_cent0->SetBinContent(325,0.04537257);
   PbPb_normalized_response_matrix_cent0->SetBinContent(353,1.10439e-05);
   PbPb_normalized_response_matrix_cent0->SetBinContent(354,0.006940525);
   PbPb_normalized_response_matrix_cent0->SetBinContent(355,0.2185515);
   PbPb_normalized_response_matrix_cent0->SetBinContent(356,4.968781);
   PbPb_normalized_response_matrix_cent0->SetBinContent(357,10.38337);
   PbPb_normalized_response_matrix_cent0->SetBinContent(358,3.762751);
   PbPb_normalized_response_matrix_cent0->SetBinContent(359,0.4211379);
   PbPb_normalized_response_matrix_cent0->SetBinContent(360,0.07595179);
   PbPb_normalized_response_matrix_cent0->SetBinContent(361,0.04696858);
   PbPb_normalized_response_matrix_cent0->SetBinContent(362,0.0263461);
   PbPb_normalized_response_matrix_cent0->SetBinContent(389,3.596416e-05);
   PbPb_normalized_response_matrix_cent0->SetBinContent(390,0.01393809);
   PbPb_normalized_response_matrix_cent0->SetBinContent(391,1.063172);
   PbPb_normalized_response_matrix_cent0->SetBinContent(392,7.715612);
   PbPb_normalized_response_matrix_cent0->SetBinContent(393,8.585529);
   PbPb_normalized_response_matrix_cent0->SetBinContent(394,1.941423);
   PbPb_normalized_response_matrix_cent0->SetBinContent(395,0.3569559);
   PbPb_normalized_response_matrix_cent0->SetBinContent(396,0.07102925);
   PbPb_normalized_response_matrix_cent0->SetBinContent(397,0.0425272);
   PbPb_normalized_response_matrix_cent0->SetBinContent(398,0.153792);
   PbPb_normalized_response_matrix_cent0->SetBinContent(424,6.597598e-05);
   PbPb_normalized_response_matrix_cent0->SetBinContent(425,0.0003590492);
   PbPb_normalized_response_matrix_cent0->SetBinContent(426,0.04606043);
   PbPb_normalized_response_matrix_cent0->SetBinContent(427,3.040963);
   PbPb_normalized_response_matrix_cent0->SetBinContent(428,9.45662);
   PbPb_normalized_response_matrix_cent0->SetBinContent(429,6.369448);
   PbPb_normalized_response_matrix_cent0->SetBinContent(430,1.026909);
   PbPb_normalized_response_matrix_cent0->SetBinContent(431,0.1785713);
   PbPb_normalized_response_matrix_cent0->SetBinContent(432,0.1094531);
   PbPb_normalized_response_matrix_cent0->SetBinContent(460,0.0001257529);
   PbPb_normalized_response_matrix_cent0->SetBinContent(461,0.007969588);
   PbPb_normalized_response_matrix_cent0->SetBinContent(462,0.2455207);
   PbPb_normalized_response_matrix_cent0->SetBinContent(463,5.41623);
   PbPb_normalized_response_matrix_cent0->SetBinContent(464,9.552104);
   PbPb_normalized_response_matrix_cent0->SetBinContent(465,4.244592);
   PbPb_normalized_response_matrix_cent0->SetBinContent(466,0.7750734);
   PbPb_normalized_response_matrix_cent0->SetBinContent(467,0.2462105);
   PbPb_normalized_response_matrix_cent0->SetBinContent(468,0.04404569);
   PbPb_normalized_response_matrix_cent0->SetBinContent(471,0.1984707);
   PbPb_normalized_response_matrix_cent0->SetBinContent(497,0.02280635);
   PbPb_normalized_response_matrix_cent0->SetBinContent(498,1.206144);
   PbPb_normalized_response_matrix_cent0->SetBinContent(499,7.853468);
   PbPb_normalized_response_matrix_cent0->SetBinContent(500,8.613545);
   PbPb_normalized_response_matrix_cent0->SetBinContent(501,2.271254);
   PbPb_normalized_response_matrix_cent0->SetBinContent(502,0.3454032);
   PbPb_normalized_response_matrix_cent0->SetBinContent(503,0.08014757);
   PbPb_normalized_response_matrix_cent0->SetBinContent(504,0.2002384);
   PbPb_normalized_response_matrix_cent0->SetBinContent(506,0.5293286);
   PbPb_normalized_response_matrix_cent0->SetBinContent(526,4.631122e-07);
   PbPb_normalized_response_matrix_cent0->SetBinContent(531,0.0003264403);
   PbPb_normalized_response_matrix_cent0->SetBinContent(533,0.1186664);
   PbPb_normalized_response_matrix_cent0->SetBinContent(534,3.004526);
   PbPb_normalized_response_matrix_cent0->SetBinContent(535,9.096254);
   PbPb_normalized_response_matrix_cent0->SetBinContent(536,5.326883);
   PbPb_normalized_response_matrix_cent0->SetBinContent(537,0.8139416);
   PbPb_normalized_response_matrix_cent0->SetBinContent(538,0.5963662);
   PbPb_normalized_response_matrix_cent0->SetBinContent(540,0.12727);
   PbPb_normalized_response_matrix_cent0->SetBinContent(568,0.01173244);
   PbPb_normalized_response_matrix_cent0->SetBinContent(569,0.5291402);
   PbPb_normalized_response_matrix_cent0->SetBinContent(570,5.157352);
   PbPb_normalized_response_matrix_cent0->SetBinContent(571,8.995269);
   PbPb_normalized_response_matrix_cent0->SetBinContent(572,4.344872);
   PbPb_normalized_response_matrix_cent0->SetBinContent(573,0.6234826);
   PbPb_normalized_response_matrix_cent0->SetBinContent(574,0.1085233);
   PbPb_normalized_response_matrix_cent0->SetBinContent(575,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(600,5.813481e-05);
   PbPb_normalized_response_matrix_cent0->SetBinContent(604,0.05164929);
   PbPb_normalized_response_matrix_cent0->SetBinContent(605,1.055144);
   PbPb_normalized_response_matrix_cent0->SetBinContent(606,7.736589);
   PbPb_normalized_response_matrix_cent0->SetBinContent(607,6.8575);
   PbPb_normalized_response_matrix_cent0->SetBinContent(608,2.200045);
   PbPb_normalized_response_matrix_cent0->SetBinContent(609,0.8680493);
   PbPb_normalized_response_matrix_cent0->SetBinContent(639,0.01090443);
   PbPb_normalized_response_matrix_cent0->SetBinContent(640,0.1876436);
   PbPb_normalized_response_matrix_cent0->SetBinContent(641,3.633726);
   PbPb_normalized_response_matrix_cent0->SetBinContent(642,9.520109);
   PbPb_normalized_response_matrix_cent0->SetBinContent(643,5.57386);
   PbPb_normalized_response_matrix_cent0->SetBinContent(644,2.810747);
   PbPb_normalized_response_matrix_cent0->SetBinContent(645,0.3424643);
   PbPb_normalized_response_matrix_cent0->SetBinContent(675,0.1056507);
   PbPb_normalized_response_matrix_cent0->SetBinContent(676,0.7720379);
   PbPb_normalized_response_matrix_cent0->SetBinContent(677,4.941372);
   PbPb_normalized_response_matrix_cent0->SetBinContent(678,8.483988);
   PbPb_normalized_response_matrix_cent0->SetBinContent(679,5.045051);
   PbPb_normalized_response_matrix_cent0->SetBinContent(680,0.7910627);
   PbPb_normalized_response_matrix_cent0->SetBinContent(681,0.3066697);
   PbPb_normalized_response_matrix_cent0->SetBinContent(711,0.1361829);
   PbPb_normalized_response_matrix_cent0->SetBinContent(712,1.841357);
   PbPb_normalized_response_matrix_cent0->SetBinContent(713,7.612022);
   PbPb_normalized_response_matrix_cent0->SetBinContent(714,6.743434);
   PbPb_normalized_response_matrix_cent0->SetBinContent(715,3.473923);
   PbPb_normalized_response_matrix_cent0->SetBinContent(716,0.2512919);
   PbPb_normalized_response_matrix_cent0->SetBinContent(747,0.7165138);
   PbPb_normalized_response_matrix_cent0->SetBinContent(748,3.54977);
   PbPb_normalized_response_matrix_cent0->SetBinContent(749,6.001081);
   PbPb_normalized_response_matrix_cent0->SetBinContent(750,5.718051);
   PbPb_normalized_response_matrix_cent0->SetBinContent(751,3.281165);
   PbPb_normalized_response_matrix_cent0->SetBinContent(752,0.3793597);
   PbPb_normalized_response_matrix_cent0->SetBinContent(779,0.001086496);
   PbPb_normalized_response_matrix_cent0->SetBinContent(782,0.1501879);
   PbPb_normalized_response_matrix_cent0->SetBinContent(783,0.9995666);
   PbPb_normalized_response_matrix_cent0->SetBinContent(784,4.785017);
   PbPb_normalized_response_matrix_cent0->SetBinContent(785,8.134742);
   PbPb_normalized_response_matrix_cent0->SetBinContent(786,3.66601);
   PbPb_normalized_response_matrix_cent0->SetBinContent(787,2.307767);
   PbPb_normalized_response_matrix_cent0->SetBinContent(819,2.844758);
   PbPb_normalized_response_matrix_cent0->SetBinContent(820,4.81291);
   PbPb_normalized_response_matrix_cent0->SetBinContent(821,6.362431);
   PbPb_normalized_response_matrix_cent0->SetBinContent(822,3.146303);
   PbPb_normalized_response_matrix_cent0->SetBinContent(823,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(851,0.007755566);
   PbPb_normalized_response_matrix_cent0->SetBinContent(852,0.04420646);
   PbPb_normalized_response_matrix_cent0->SetBinContent(854,0.4515816);
   PbPb_normalized_response_matrix_cent0->SetBinContent(855,3.981323);
   PbPb_normalized_response_matrix_cent0->SetBinContent(856,2.295336);
   PbPb_normalized_response_matrix_cent0->SetBinContent(857,3.728955);
   PbPb_normalized_response_matrix_cent0->SetBinContent(858,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(888,0.04136043);
   PbPb_normalized_response_matrix_cent0->SetBinContent(889,0.1415199);
   PbPb_normalized_response_matrix_cent0->SetBinContent(890,0.7302671);
   PbPb_normalized_response_matrix_cent0->SetBinContent(891,6.973002);
   PbPb_normalized_response_matrix_cent0->SetBinContent(892,5.486681);
   PbPb_normalized_response_matrix_cent0->SetBinContent(925,0.8879872);
   PbPb_normalized_response_matrix_cent0->SetBinContent(926,0.6656237);
   PbPb_normalized_response_matrix_cent0->SetBinContent(927,6.714932);
   PbPb_normalized_response_matrix_cent0->SetBinContent(928,1.473679);
   PbPb_normalized_response_matrix_cent0->SetBinContent(929,3);
   PbPb_normalized_response_matrix_cent0->SetBinContent(961,0.4706714);
   PbPb_normalized_response_matrix_cent0->SetBinContent(962,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(963,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(964,2.627596);
   PbPb_normalized_response_matrix_cent0->SetBinContent(967,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(997,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(998,2);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1032,0.2360014);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1033,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1034,0.3724044);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1035,2);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1036,0.4594356);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1068,1.526321);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1069,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1070,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1073,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1104,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1105,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1139,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1141,0.5405645);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1142,2);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1177,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1178,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(106,1.793461);
   PbPb_normalized_response_matrix_cent0->SetBinError(107,0.8415897);
   PbPb_normalized_response_matrix_cent0->SetBinError(108,0.1770899);
   PbPb_normalized_response_matrix_cent0->SetBinError(109,0.04458554);
   PbPb_normalized_response_matrix_cent0->SetBinError(110,0.003678152);
   PbPb_normalized_response_matrix_cent0->SetBinError(111,0.007417738);
   PbPb_normalized_response_matrix_cent0->SetBinError(112,0.002787201);
   PbPb_normalized_response_matrix_cent0->SetBinError(113,0.0002820971);
   PbPb_normalized_response_matrix_cent0->SetBinError(141,1.099686);
   PbPb_normalized_response_matrix_cent0->SetBinError(142,0.5343783);
   PbPb_normalized_response_matrix_cent0->SetBinError(143,0.3332932);
   PbPb_normalized_response_matrix_cent0->SetBinError(144,0.1475442);
   PbPb_normalized_response_matrix_cent0->SetBinError(145,0.03060485);
   PbPb_normalized_response_matrix_cent0->SetBinError(146,0.01284286);
   PbPb_normalized_response_matrix_cent0->SetBinError(147,0.08931416);
   PbPb_normalized_response_matrix_cent0->SetBinError(148,0.005506171);
   PbPb_normalized_response_matrix_cent0->SetBinError(149,0.003095865);
   PbPb_normalized_response_matrix_cent0->SetBinError(150,0.01312109);
   PbPb_normalized_response_matrix_cent0->SetBinError(176,5.903547e-06);
   PbPb_normalized_response_matrix_cent0->SetBinError(177,0.0791164);
   PbPb_normalized_response_matrix_cent0->SetBinError(178,0.2358627);
   PbPb_normalized_response_matrix_cent0->SetBinError(179,0.240812);
   PbPb_normalized_response_matrix_cent0->SetBinError(180,0.1611007);
   PbPb_normalized_response_matrix_cent0->SetBinError(181,0.03864805);
   PbPb_normalized_response_matrix_cent0->SetBinError(182,0.016416);
   PbPb_normalized_response_matrix_cent0->SetBinError(183,0.005862289);
   PbPb_normalized_response_matrix_cent0->SetBinError(184,0.00387355);
   PbPb_normalized_response_matrix_cent0->SetBinError(188,0.04155419);
   PbPb_normalized_response_matrix_cent0->SetBinError(211,2.229481e-05);
   PbPb_normalized_response_matrix_cent0->SetBinError(212,0.002065588);
   PbPb_normalized_response_matrix_cent0->SetBinError(213,0.1163523);
   PbPb_normalized_response_matrix_cent0->SetBinError(214,0.2676184);
   PbPb_normalized_response_matrix_cent0->SetBinError(215,0.1976729);
   PbPb_normalized_response_matrix_cent0->SetBinError(216,0.07953897);
   PbPb_normalized_response_matrix_cent0->SetBinError(217,0.02118564);
   PbPb_normalized_response_matrix_cent0->SetBinError(218,0.01013491);
   PbPb_normalized_response_matrix_cent0->SetBinError(219,0.009829464);
   PbPb_normalized_response_matrix_cent0->SetBinError(247,1.466261e-05);
   PbPb_normalized_response_matrix_cent0->SetBinError(248,0.01577263);
   PbPb_normalized_response_matrix_cent0->SetBinError(249,0.1561156);
   PbPb_normalized_response_matrix_cent0->SetBinError(250,0.2325872);
   PbPb_normalized_response_matrix_cent0->SetBinError(251,0.1684637);
   PbPb_normalized_response_matrix_cent0->SetBinError(252,0.03428634);
   PbPb_normalized_response_matrix_cent0->SetBinError(253,0.01398789);
   PbPb_normalized_response_matrix_cent0->SetBinError(254,0.007305332);
   PbPb_normalized_response_matrix_cent0->SetBinError(282,1.305951e-06);
   PbPb_normalized_response_matrix_cent0->SetBinError(283,0.001411636);
   PbPb_normalized_response_matrix_cent0->SetBinError(284,0.04487425);
   PbPb_normalized_response_matrix_cent0->SetBinError(285,0.2054793);
   PbPb_normalized_response_matrix_cent0->SetBinError(286,0.2666239);
   PbPb_normalized_response_matrix_cent0->SetBinError(287,0.1028019);
   PbPb_normalized_response_matrix_cent0->SetBinError(288,0.02526269);
   PbPb_normalized_response_matrix_cent0->SetBinError(289,0.02380748);
   PbPb_normalized_response_matrix_cent0->SetBinError(290,0.01427256);
   PbPb_normalized_response_matrix_cent0->SetBinError(291,0.03598833);
   PbPb_normalized_response_matrix_cent0->SetBinError(318,1.669093e-05);
   PbPb_normalized_response_matrix_cent0->SetBinError(319,0.007215619);
   PbPb_normalized_response_matrix_cent0->SetBinError(320,0.1113342);
   PbPb_normalized_response_matrix_cent0->SetBinError(321,0.2805165);
   PbPb_normalized_response_matrix_cent0->SetBinError(322,0.1962179);
   PbPb_normalized_response_matrix_cent0->SetBinError(323,0.09250966);
   PbPb_normalized_response_matrix_cent0->SetBinError(324,0.02696376);
   PbPb_normalized_response_matrix_cent0->SetBinError(325,0.02190573);
   PbPb_normalized_response_matrix_cent0->SetBinError(353,1.10439e-05);
   PbPb_normalized_response_matrix_cent0->SetBinError(354,0.006929867);
   PbPb_normalized_response_matrix_cent0->SetBinError(355,0.04511214);
   PbPb_normalized_response_matrix_cent0->SetBinError(356,0.1819216);
   PbPb_normalized_response_matrix_cent0->SetBinError(357,0.3970082);
   PbPb_normalized_response_matrix_cent0->SetBinError(358,0.1678398);
   PbPb_normalized_response_matrix_cent0->SetBinError(359,0.05057609);
   PbPb_normalized_response_matrix_cent0->SetBinError(360,0.0238154);
   PbPb_normalized_response_matrix_cent0->SetBinError(361,0.03918433);
   PbPb_normalized_response_matrix_cent0->SetBinError(362,0.0263461);
   PbPb_normalized_response_matrix_cent0->SetBinError(389,3.596416e-05);
   PbPb_normalized_response_matrix_cent0->SetBinError(390,0.005814373);
   PbPb_normalized_response_matrix_cent0->SetBinError(391,0.06453223);
   PbPb_normalized_response_matrix_cent0->SetBinError(392,0.1990374);
   PbPb_normalized_response_matrix_cent0->SetBinError(393,0.2658805);
   PbPb_normalized_response_matrix_cent0->SetBinError(394,0.1139915);
   PbPb_normalized_response_matrix_cent0->SetBinError(395,0.07512163);
   PbPb_normalized_response_matrix_cent0->SetBinError(396,0.04300572);
   PbPb_normalized_response_matrix_cent0->SetBinError(397,0.04252719);
   PbPb_normalized_response_matrix_cent0->SetBinError(398,0.09074926);
   PbPb_normalized_response_matrix_cent0->SetBinError(424,6.597597e-05);
   PbPb_normalized_response_matrix_cent0->SetBinError(425,0.0001888407);
   PbPb_normalized_response_matrix_cent0->SetBinError(426,0.009072988);
   PbPb_normalized_response_matrix_cent0->SetBinError(427,0.1444738);
   PbPb_normalized_response_matrix_cent0->SetBinError(428,0.253202);
   PbPb_normalized_response_matrix_cent0->SetBinError(429,0.2677966);
   PbPb_normalized_response_matrix_cent0->SetBinError(430,0.1122096);
   PbPb_normalized_response_matrix_cent0->SetBinError(431,0.07120687);
   PbPb_normalized_response_matrix_cent0->SetBinError(432,0.07868753);
   PbPb_normalized_response_matrix_cent0->SetBinError(460,9.184811e-05);
   PbPb_normalized_response_matrix_cent0->SetBinError(461,0.005560526);
   PbPb_normalized_response_matrix_cent0->SetBinError(462,0.02650934);
   PbPb_normalized_response_matrix_cent0->SetBinError(463,0.2107031);
   PbPb_normalized_response_matrix_cent0->SetBinError(464,0.2662956);
   PbPb_normalized_response_matrix_cent0->SetBinError(465,0.3360558);
   PbPb_normalized_response_matrix_cent0->SetBinError(466,0.1463919);
   PbPb_normalized_response_matrix_cent0->SetBinError(467,0.1395107);
   PbPb_normalized_response_matrix_cent0->SetBinError(468,0.04404569);
   PbPb_normalized_response_matrix_cent0->SetBinError(471,0.1984707);
   PbPb_normalized_response_matrix_cent0->SetBinError(497,0.008119227);
   PbPb_normalized_response_matrix_cent0->SetBinError(498,0.1124065);
   PbPb_normalized_response_matrix_cent0->SetBinError(499,0.2851753);
   PbPb_normalized_response_matrix_cent0->SetBinError(500,0.4105121);
   PbPb_normalized_response_matrix_cent0->SetBinError(501,0.2363071);
   PbPb_normalized_response_matrix_cent0->SetBinError(502,0.1402301);
   PbPb_normalized_response_matrix_cent0->SetBinError(503,0.08014757);
   PbPb_normalized_response_matrix_cent0->SetBinError(504,0.2002384);
   PbPb_normalized_response_matrix_cent0->SetBinError(506,0.5293286);
   PbPb_normalized_response_matrix_cent0->SetBinError(526,4.631122e-07);
   PbPb_normalized_response_matrix_cent0->SetBinError(531,0.0001767747);
   PbPb_normalized_response_matrix_cent0->SetBinError(533,0.02342789);
   PbPb_normalized_response_matrix_cent0->SetBinError(534,0.1532289);
   PbPb_normalized_response_matrix_cent0->SetBinError(535,0.3445894);
   PbPb_normalized_response_matrix_cent0->SetBinError(536,0.3687417);
   PbPb_normalized_response_matrix_cent0->SetBinError(537,0.188785);
   PbPb_normalized_response_matrix_cent0->SetBinError(538,0.2665928);
   PbPb_normalized_response_matrix_cent0->SetBinError(540,0.12727);
   PbPb_normalized_response_matrix_cent0->SetBinError(568,0.007655188);
   PbPb_normalized_response_matrix_cent0->SetBinError(569,0.0620668);
   PbPb_normalized_response_matrix_cent0->SetBinError(570,0.2766462);
   PbPb_normalized_response_matrix_cent0->SetBinError(571,0.5076448);
   PbPb_normalized_response_matrix_cent0->SetBinError(572,0.4841982);
   PbPb_normalized_response_matrix_cent0->SetBinError(573,0.2214627);
   PbPb_normalized_response_matrix_cent0->SetBinError(574,0.1085233);
   PbPb_normalized_response_matrix_cent0->SetBinError(575,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(600,5.813481e-05);
   PbPb_normalized_response_matrix_cent0->SetBinError(604,0.0189015);
   PbPb_normalized_response_matrix_cent0->SetBinError(605,0.1104395);
   PbPb_normalized_response_matrix_cent0->SetBinError(606,0.5101295);
   PbPb_normalized_response_matrix_cent0->SetBinError(607,0.5937938);
   PbPb_normalized_response_matrix_cent0->SetBinError(608,0.3949315);
   PbPb_normalized_response_matrix_cent0->SetBinError(609,0.4247745);
   PbPb_normalized_response_matrix_cent0->SetBinError(639,0.008599135);
   PbPb_normalized_response_matrix_cent0->SetBinError(640,0.04293159);
   PbPb_normalized_response_matrix_cent0->SetBinError(641,0.3228756);
   PbPb_normalized_response_matrix_cent0->SetBinError(642,0.773865);
   PbPb_normalized_response_matrix_cent0->SetBinError(643,0.6958513);
   PbPb_normalized_response_matrix_cent0->SetBinError(644,0.7111574);
   PbPb_normalized_response_matrix_cent0->SetBinError(645,0.1996653);
   PbPb_normalized_response_matrix_cent0->SetBinError(675,0.06346388);
   PbPb_normalized_response_matrix_cent0->SetBinError(676,0.1528472);
   PbPb_normalized_response_matrix_cent0->SetBinError(677,0.5416601);
   PbPb_normalized_response_matrix_cent0->SetBinError(678,0.9129818);
   PbPb_normalized_response_matrix_cent0->SetBinError(679,0.8288152);
   PbPb_normalized_response_matrix_cent0->SetBinError(680,0.5392829);
   PbPb_normalized_response_matrix_cent0->SetBinError(681,0.3066696);
   PbPb_normalized_response_matrix_cent0->SetBinError(711,0.05772109);
   PbPb_normalized_response_matrix_cent0->SetBinError(712,0.3877815);
   PbPb_normalized_response_matrix_cent0->SetBinError(713,0.7788421);
   PbPb_normalized_response_matrix_cent0->SetBinError(714,0.9916302);
   PbPb_normalized_response_matrix_cent0->SetBinError(715,0.9579645);
   PbPb_normalized_response_matrix_cent0->SetBinError(716,0.2512919);
   PbPb_normalized_response_matrix_cent0->SetBinError(747,0.2507842);
   PbPb_normalized_response_matrix_cent0->SetBinError(748,0.5239114);
   PbPb_normalized_response_matrix_cent0->SetBinError(749,0.9253666);
   PbPb_normalized_response_matrix_cent0->SetBinError(750,1.256375);
   PbPb_normalized_response_matrix_cent0->SetBinError(751,1.531095);
   PbPb_normalized_response_matrix_cent0->SetBinError(752,0.3793597);
   PbPb_normalized_response_matrix_cent0->SetBinError(779,0.001086496);
   PbPb_normalized_response_matrix_cent0->SetBinError(782,0.107704);
   PbPb_normalized_response_matrix_cent0->SetBinError(783,0.2948082);
   PbPb_normalized_response_matrix_cent0->SetBinError(784,0.8374031);
   PbPb_normalized_response_matrix_cent0->SetBinError(785,1.692998);
   PbPb_normalized_response_matrix_cent0->SetBinError(786,1.354815);
   PbPb_normalized_response_matrix_cent0->SetBinError(787,1.447315);
   PbPb_normalized_response_matrix_cent0->SetBinError(819,0.7416263);
   PbPb_normalized_response_matrix_cent0->SetBinError(820,1.436652);
   PbPb_normalized_response_matrix_cent0->SetBinError(821,2.15102);
   PbPb_normalized_response_matrix_cent0->SetBinError(822,1.574521);
   PbPb_normalized_response_matrix_cent0->SetBinError(823,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(851,0.007755566);
   PbPb_normalized_response_matrix_cent0->SetBinError(852,0.04420646);
   PbPb_normalized_response_matrix_cent0->SetBinError(854,0.2647715);
   PbPb_normalized_response_matrix_cent0->SetBinError(855,1.043045);
   PbPb_normalized_response_matrix_cent0->SetBinError(856,0.8052006);
   PbPb_normalized_response_matrix_cent0->SetBinError(857,1.810434);
   PbPb_normalized_response_matrix_cent0->SetBinError(858,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(888,0.04136043);
   PbPb_normalized_response_matrix_cent0->SetBinError(889,0.1415199);
   PbPb_normalized_response_matrix_cent0->SetBinError(890,0.430551);
   PbPb_normalized_response_matrix_cent0->SetBinError(891,2.233603);
   PbPb_normalized_response_matrix_cent0->SetBinError(892,2.021349);
   PbPb_normalized_response_matrix_cent0->SetBinError(925,0.643233);
   PbPb_normalized_response_matrix_cent0->SetBinError(926,0.396296);
   PbPb_normalized_response_matrix_cent0->SetBinError(927,2.230808);
   PbPb_normalized_response_matrix_cent0->SetBinError(928,1.106513);
   PbPb_normalized_response_matrix_cent0->SetBinError(929,1.414214);
   PbPb_normalized_response_matrix_cent0->SetBinError(961,0.4706714);
   PbPb_normalized_response_matrix_cent0->SetBinError(962,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(963,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(964,1.482578);
   PbPb_normalized_response_matrix_cent0->SetBinError(967,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(997,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(998,1.414214);
   PbPb_normalized_response_matrix_cent0->SetBinError(1032,0.2360014);
   PbPb_normalized_response_matrix_cent0->SetBinError(1033,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1034,0.3724043);
   PbPb_normalized_response_matrix_cent0->SetBinError(1035,1.414214);
   PbPb_normalized_response_matrix_cent0->SetBinError(1036,0.4594355);
   PbPb_normalized_response_matrix_cent0->SetBinError(1068,1.13005);
   PbPb_normalized_response_matrix_cent0->SetBinError(1069,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1070,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1073,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1104,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1105,0.9999999);
   PbPb_normalized_response_matrix_cent0->SetBinError(1139,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1141,0.5405644);
   PbPb_normalized_response_matrix_cent0->SetBinError(1142,1.414214);
   PbPb_normalized_response_matrix_cent0->SetBinError(1177,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1178,1);
   PbPb_normalized_response_matrix_cent0->SetMinimum(1e-10);
   PbPb_normalized_response_matrix_cent0->SetMaximum(1);
   PbPb_normalized_response_matrix_cent0->SetEntries(3729970);
   PbPb_normalized_response_matrix_cent0->SetStats(0);
   PbPb_normalized_response_matrix_cent0->SetContour(20);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(0,1e-10);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(1,0.05);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(2,0.1);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(3,0.15);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(4,0.2);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(5,0.25);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(6,0.3);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(7,0.35);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(8,0.4);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(9,0.45);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(10,0.5);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(11,0.55);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(12,0.6);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(13,0.65);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(14,0.7);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(15,0.75);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(16,0.8);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(17,0.85);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(18,0.9);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(19,0.95);
   
   palette = new TPaletteAxis(331.6129,40,346.129,320,PbPb_normalized_response_matrix_cent0);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.035);
palette->SetTitleOffset(1);
palette->SetTitleSize(0.035);
   palette->SetFillColor(100);
   palette->SetFillStyle(1001);
   PbPb_normalized_response_matrix_cent0->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   PbPb_normalized_response_matrix_cent0->SetLineColor(ci);
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetTitle("Gen p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetRange(2,11);
   PbPb_normalized_response_matrix_cent0->GetXaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetNoExponent();
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetNdivisions(505);
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent0->GetYaxis()->SetTitle("Reco p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent0->GetYaxis()->SetRange(3,16);
   PbPb_normalized_response_matrix_cent0->GetYaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent0->GetYaxis()->SetNdivisions(610);
   PbPb_normalized_response_matrix_cent0->GetYaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent0->GetYaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent0->GetYaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent0->GetYaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent0->GetYaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent0->GetZaxis()->SetLabelFont(42);
   PbPb_normalized_response_matrix_cent0->GetZaxis()->SetLabelSize(0.035);
   PbPb_normalized_response_matrix_cent0->GetZaxis()->SetTitleSize(0.035);
   PbPb_normalized_response_matrix_cent0->GetZaxis()->SetTitleFont(42);
   PbPb_normalized_response_matrix_cent0->Draw("textcolz");
   line = new TLine(40,40,300,300);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.8," 0- 5%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
   
   pt = new TPaveText(0.4835357,0.94,0.5164643,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_2_1->Modified();
   cPbPb_NormResMat->cd();
   cPbPb_NormResMat->Modified();
   cPbPb_NormResMat->cd();
   cPbPb_NormResMat->SetSelected(cPbPb_NormResMat);
}


==> Figures/Ch4/PbPb_0isATLASCut_normalized_response_matrix_akPu4PF_20_eta_20_20150807.C <==
{
//=========Macro generated from canvas: cPbPb_NormResMat/Normalized Response Matrix for PbPb
//=========  (Fri Aug  7 19:56:58 2015) by ROOT version5.32/00
   TCanvas *cPbPb_NormResMat = new TCanvas("cPbPb_NormResMat", "Normalized Response Matrix for PbPb",0,0,1200,800);
   gStyle->SetOptStat(0);
   cPbPb_NormResMat->Range(0,0,1,1);
   cPbPb_NormResMat->SetFillColor(0);
   cPbPb_NormResMat->SetBorderMode(0);
   cPbPb_NormResMat->SetBorderSize(2);
   cPbPb_NormResMat->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: p_0_0
   TPad *p_0_0 = new TPad("p_0_0", "p_0_0",0,0.5224719,0.3759095,1);
   p_0_0->Draw();
   p_0_0->cd();
   p_0_0->Range(-45,40,330,341.0753);
   p_0_0->SetFillColor(0);
   p_0_0->SetBorderMode(0);
   p_0_0->SetBorderSize(2);
   p_0_0->SetLeftMargin(0.2);
   p_0_0->SetRightMargin(0);
   p_0_0->SetTopMargin(0.07);
   p_0_0->SetBottomMargin(0);
   p_0_0->SetFrameBorderMode(0);
   p_0_0->SetFrameBorderMode(0);
   
   TH2F *PbPb_normalized_response_matrix_cent5 = new TH2F("PbPb_normalized_response_matrix_cent5"," ",33,0,990,50,0,1000);
   PbPb_normalized_response_matrix_cent5->SetBinContent(106,8.478015);
   PbPb_normalized_response_matrix_cent5->SetBinContent(107,22.92108);
   PbPb_normalized_response_matrix_cent5->SetBinContent(108,3.760564);
   PbPb_normalized_response_matrix_cent5->SetBinContent(109,0.06339532);
   PbPb_normalized_response_matrix_cent5->SetBinContent(110,0.005616672);
   PbPb_normalized_response_matrix_cent5->SetBinContent(111,0.0005163879);
   PbPb_normalized_response_matrix_cent5->SetBinContent(112,0.001952022);
   PbPb_normalized_response_matrix_cent5->SetBinContent(141,2.521964);
   PbPb_normalized_response_matrix_cent5->SetBinContent(142,7.013758);
   PbPb_normalized_response_matrix_cent5->SetBinContent(143,16.72009);
   PbPb_normalized_response_matrix_cent5->SetBinContent(144,1.837348);
   PbPb_normalized_response_matrix_cent5->SetBinContent(145,0.06353128);
   PbPb_normalized_response_matrix_cent5->SetBinContent(146,0.009044023);
   PbPb_normalized_response_matrix_cent5->SetBinContent(147,0.001787029);
   PbPb_normalized_response_matrix_cent5->SetBinContent(148,0.0004731955);
   PbPb_normalized_response_matrix_cent5->SetBinContent(149,0.0001757295);
   PbPb_normalized_response_matrix_cent5->SetBinContent(152,0.002035321);
   PbPb_normalized_response_matrix_cent5->SetBinContent(176,2.119423e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(177,0.06421592);
   PbPb_normalized_response_matrix_cent5->SetBinContent(178,8.740757);
   PbPb_normalized_response_matrix_cent5->SetBinContent(179,10.66763);
   PbPb_normalized_response_matrix_cent5->SetBinContent(180,0.7162381);
   PbPb_normalized_response_matrix_cent5->SetBinContent(181,0.04895727);
   PbPb_normalized_response_matrix_cent5->SetBinContent(182,0.01335684);
   PbPb_normalized_response_matrix_cent5->SetBinContent(183,0.006928698);
   PbPb_normalized_response_matrix_cent5->SetBinContent(184,0.0001569265);
   PbPb_normalized_response_matrix_cent5->SetBinContent(185,0.0007324797);
   PbPb_normalized_response_matrix_cent5->SetBinContent(186,0.0006467113);
   PbPb_normalized_response_matrix_cent5->SetBinContent(212,0.000880721);
   PbPb_normalized_response_matrix_cent5->SetBinContent(213,0.7651979);
   PbPb_normalized_response_matrix_cent5->SetBinContent(214,13.25208);
   PbPb_normalized_response_matrix_cent5->SetBinContent(215,5.726162);
   PbPb_normalized_response_matrix_cent5->SetBinContent(216,0.3323798);
   PbPb_normalized_response_matrix_cent5->SetBinContent(217,0.04178829);
   PbPb_normalized_response_matrix_cent5->SetBinContent(218,0.01593981);
   PbPb_normalized_response_matrix_cent5->SetBinContent(219,0.003496154);
   PbPb_normalized_response_matrix_cent5->SetBinContent(220,0.003829156);
   PbPb_normalized_response_matrix_cent5->SetBinContent(221,0.001271005);
   PbPb_normalized_response_matrix_cent5->SetBinContent(247,6.481374e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(248,0.01270434);
   PbPb_normalized_response_matrix_cent5->SetBinContent(249,3.953448);
   PbPb_normalized_response_matrix_cent5->SetBinContent(250,13.01155);
   PbPb_normalized_response_matrix_cent5->SetBinContent(251,2.630865);
   PbPb_normalized_response_matrix_cent5->SetBinContent(252,0.1556936);
   PbPb_normalized_response_matrix_cent5->SetBinContent(253,0.03336035);
   PbPb_normalized_response_matrix_cent5->SetBinContent(254,0.01088723);
   PbPb_normalized_response_matrix_cent5->SetBinContent(255,0.00847376);
   PbPb_normalized_response_matrix_cent5->SetBinContent(256,0.004090296);
   PbPb_normalized_response_matrix_cent5->SetBinContent(259,0.01262546);
   PbPb_normalized_response_matrix_cent5->SetBinContent(282,2.487947e-06);
   PbPb_normalized_response_matrix_cent5->SetBinContent(283,0.0006432338);
   PbPb_normalized_response_matrix_cent5->SetBinContent(284,0.2206029);
   PbPb_normalized_response_matrix_cent5->SetBinContent(285,8.800405);
   PbPb_normalized_response_matrix_cent5->SetBinContent(286,9.698393);
   PbPb_normalized_response_matrix_cent5->SetBinContent(287,1.205611);
   PbPb_normalized_response_matrix_cent5->SetBinContent(288,0.07735763);
   PbPb_normalized_response_matrix_cent5->SetBinContent(289,0.02829664);
   PbPb_normalized_response_matrix_cent5->SetBinContent(290,0.02346901);
   PbPb_normalized_response_matrix_cent5->SetBinContent(291,0.01700497);
   PbPb_normalized_response_matrix_cent5->SetBinContent(292,0.003529388);
   PbPb_normalized_response_matrix_cent5->SetBinContent(317,1.829795e-08);
   PbPb_normalized_response_matrix_cent5->SetBinContent(318,3.565291e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(319,0.00500771);
   PbPb_normalized_response_matrix_cent5->SetBinContent(320,1.609777);
   PbPb_normalized_response_matrix_cent5->SetBinContent(321,12.01071);
   PbPb_normalized_response_matrix_cent5->SetBinContent(322,6.116388);
   PbPb_normalized_response_matrix_cent5->SetBinContent(323,0.5301608);
   PbPb_normalized_response_matrix_cent5->SetBinContent(324,0.06300209);
   PbPb_normalized_response_matrix_cent5->SetBinContent(325,0.02461702);
   PbPb_normalized_response_matrix_cent5->SetBinContent(326,0.02130907);
   PbPb_normalized_response_matrix_cent5->SetBinContent(327,0.01055623);
   PbPb_normalized_response_matrix_cent5->SetBinContent(328,0.004413147);
   PbPb_normalized_response_matrix_cent5->SetBinContent(329,0.003166635);
   PbPb_normalized_response_matrix_cent5->SetBinContent(353,3.805614e-06);
   PbPb_normalized_response_matrix_cent5->SetBinContent(354,0.0004453245);
   PbPb_normalized_response_matrix_cent5->SetBinContent(355,0.06478251);
   PbPb_normalized_response_matrix_cent5->SetBinContent(356,4.653512);
   PbPb_normalized_response_matrix_cent5->SetBinContent(357,11.34783);
   PbPb_normalized_response_matrix_cent5->SetBinContent(358,3.332046);
   PbPb_normalized_response_matrix_cent5->SetBinContent(359,0.2783046);
   PbPb_normalized_response_matrix_cent5->SetBinContent(360,0.03788775);
   PbPb_normalized_response_matrix_cent5->SetBinContent(361,0.007963635);
   PbPb_normalized_response_matrix_cent5->SetBinContent(362,0.02779259);
   PbPb_normalized_response_matrix_cent5->SetBinContent(363,0.02227591);
   PbPb_normalized_response_matrix_cent5->SetBinContent(365,0.006873755);
   PbPb_normalized_response_matrix_cent5->SetBinContent(388,1.106141e-06);
   PbPb_normalized_response_matrix_cent5->SetBinContent(389,4.009087e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(390,0.001735368);
   PbPb_normalized_response_matrix_cent5->SetBinContent(391,0.5867544);
   PbPb_normalized_response_matrix_cent5->SetBinContent(392,8.543669);
   PbPb_normalized_response_matrix_cent5->SetBinContent(393,9.018927);
   PbPb_normalized_response_matrix_cent5->SetBinContent(394,1.550238);
   PbPb_normalized_response_matrix_cent5->SetBinContent(395,0.1499804);
   PbPb_normalized_response_matrix_cent5->SetBinContent(396,0.04985124);
   PbPb_normalized_response_matrix_cent5->SetBinContent(397,0.03768918);
   PbPb_normalized_response_matrix_cent5->SetBinContent(398,0.02415572);
   PbPb_normalized_response_matrix_cent5->SetBinContent(399,0.01877083);
   PbPb_normalized_response_matrix_cent5->SetBinContent(424,4.340936e-06);
   PbPb_normalized_response_matrix_cent5->SetBinContent(425,0.0001032964);
   PbPb_normalized_response_matrix_cent5->SetBinContent(426,0.02725266);
   PbPb_normalized_response_matrix_cent5->SetBinContent(427,2.33562);
   PbPb_normalized_response_matrix_cent5->SetBinContent(428,10.7764);
   PbPb_normalized_response_matrix_cent5->SetBinContent(429,6.045661);
   PbPb_normalized_response_matrix_cent5->SetBinContent(430,0.7423785);
   PbPb_normalized_response_matrix_cent5->SetBinContent(431,0.08131619);
   PbPb_normalized_response_matrix_cent5->SetBinContent(432,0.01386232);
   PbPb_normalized_response_matrix_cent5->SetBinContent(433,0.02260202);
   PbPb_normalized_response_matrix_cent5->SetBinContent(460,5.132972e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(461,0.001308395);
   PbPb_normalized_response_matrix_cent5->SetBinContent(462,0.2275744);
   PbPb_normalized_response_matrix_cent5->SetBinContent(463,5.171545);
   PbPb_normalized_response_matrix_cent5->SetBinContent(464,10.58158);
   PbPb_normalized_response_matrix_cent5->SetBinContent(465,3.444385);
   PbPb_normalized_response_matrix_cent5->SetBinContent(466,0.3759251);
   PbPb_normalized_response_matrix_cent5->SetBinContent(467,0.05540948);
   PbPb_normalized_response_matrix_cent5->SetBinContent(468,0.01773866);
   PbPb_normalized_response_matrix_cent5->SetBinContent(469,0.01829332);
   PbPb_normalized_response_matrix_cent5->SetBinContent(470,0.02103292);
   PbPb_normalized_response_matrix_cent5->SetBinContent(495,4.474359e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(496,0.0002529045);
   PbPb_normalized_response_matrix_cent5->SetBinContent(497,0.006783533);
   PbPb_normalized_response_matrix_cent5->SetBinContent(498,0.9592873);
   PbPb_normalized_response_matrix_cent5->SetBinContent(499,8.25599);
   PbPb_normalized_response_matrix_cent5->SetBinContent(500,8.484147);
   PbPb_normalized_response_matrix_cent5->SetBinContent(501,1.953281);
   PbPb_normalized_response_matrix_cent5->SetBinContent(502,0.1427176);
   PbPb_normalized_response_matrix_cent5->SetBinContent(503,0.05415114);
   PbPb_normalized_response_matrix_cent5->SetBinContent(504,0.002214696);
   PbPb_normalized_response_matrix_cent5->SetBinContent(505,0.06530178);
   PbPb_normalized_response_matrix_cent5->SetBinContent(531,3.118082e-06);
   PbPb_normalized_response_matrix_cent5->SetBinContent(532,0.001733633);
   PbPb_normalized_response_matrix_cent5->SetBinContent(533,0.06940202);
   PbPb_normalized_response_matrix_cent5->SetBinContent(534,2.789631);
   PbPb_normalized_response_matrix_cent5->SetBinContent(535,9.912064);
   PbPb_normalized_response_matrix_cent5->SetBinContent(536,6.240386);
   PbPb_normalized_response_matrix_cent5->SetBinContent(537,0.8865932);
   PbPb_normalized_response_matrix_cent5->SetBinContent(538,0.1860957);
   PbPb_normalized_response_matrix_cent5->SetBinContent(539,0.06273417);
   PbPb_normalized_response_matrix_cent5->SetBinContent(542,0.758593);
   PbPb_normalized_response_matrix_cent5->SetBinContent(566,3.665944e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(568,0.006891867);
   PbPb_normalized_response_matrix_cent5->SetBinContent(569,0.3635603);
   PbPb_normalized_response_matrix_cent5->SetBinContent(570,5.64881);
   PbPb_normalized_response_matrix_cent5->SetBinContent(571,9.423509);
   PbPb_normalized_response_matrix_cent5->SetBinContent(572,3.826792);
   PbPb_normalized_response_matrix_cent5->SetBinContent(573,0.5097872);
   PbPb_normalized_response_matrix_cent5->SetBinContent(574,0.03824969);
   PbPb_normalized_response_matrix_cent5->SetBinContent(575,0.0814775);
   PbPb_normalized_response_matrix_cent5->SetBinContent(577,0.01480781);
   PbPb_normalized_response_matrix_cent5->SetBinContent(579,0.8531069);
   PbPb_normalized_response_matrix_cent5->SetBinContent(601,1.628543e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(602,2.695663e-05);
   PbPb_normalized_response_matrix_cent5->SetBinContent(603,0.0005491948);
   PbPb_normalized_response_matrix_cent5->SetBinContent(604,0.02541207);
   PbPb_normalized_response_matrix_cent5->SetBinContent(605,1.351524);
   PbPb_normalized_response_matrix_cent5->SetBinContent(606,8.02704);
   PbPb_normalized_response_matrix_cent5->SetBinContent(607,8.333054);
   PbPb_normalized_response_matrix_cent5->SetBinContent(608,2.057431);
   PbPb_normalized_response_matrix_cent5->SetBinContent(609,0.1333656);
   PbPb_normalized_response_matrix_cent5->SetBinContent(610,0.01869519);
   PbPb_normalized_response_matrix_cent5->SetBinContent(637,0.000190452);
   PbPb_normalized_response_matrix_cent5->SetBinContent(638,0.0005586012);
   PbPb_normalized_response_matrix_cent5->SetBinContent(639,0.003042294);
   PbPb_normalized_response_matrix_cent5->SetBinContent(640,0.1632461);
   PbPb_normalized_response_matrix_cent5->SetBinContent(641,3.198289);
   PbPb_normalized_response_matrix_cent5->SetBinContent(642,9.272757);
   PbPb_normalized_response_matrix_cent5->SetBinContent(643,5.957945);
   PbPb_normalized_response_matrix_cent5->SetBinContent(644,1.046141);
   PbPb_normalized_response_matrix_cent5->SetBinContent(645,0.1787013);
   PbPb_normalized_response_matrix_cent5->SetBinContent(646,0.1522802);
   PbPb_normalized_response_matrix_cent5->SetBinContent(647,0.1009371);
   PbPb_normalized_response_matrix_cent5->SetBinContent(673,0.0001696088);
   PbPb_normalized_response_matrix_cent5->SetBinContent(674,0.0005685022);
   PbPb_normalized_response_matrix_cent5->SetBinContent(675,0.003606269);
   PbPb_normalized_response_matrix_cent5->SetBinContent(676,0.5131063);
   PbPb_normalized_response_matrix_cent5->SetBinContent(677,5.78025);
   PbPb_normalized_response_matrix_cent5->SetBinContent(678,8.922358);
   PbPb_normalized_response_matrix_cent5->SetBinContent(679,3.47544);
   PbPb_normalized_response_matrix_cent5->SetBinContent(680,0.3029456);
   PbPb_normalized_response_matrix_cent5->SetBinContent(681,0.3651546);
   PbPb_normalized_response_matrix_cent5->SetBinContent(683,0.04821437);
   PbPb_normalized_response_matrix_cent5->SetBinContent(710,0.000850464);
   PbPb_normalized_response_matrix_cent5->SetBinContent(711,0.08266408);
   PbPb_normalized_response_matrix_cent5->SetBinContent(712,1.382146);
   PbPb_normalized_response_matrix_cent5->SetBinContent(713,7.648929);
   PbPb_normalized_response_matrix_cent5->SetBinContent(714,8.930708);
   PbPb_normalized_response_matrix_cent5->SetBinContent(715,2.597562);
   PbPb_normalized_response_matrix_cent5->SetBinContent(716,0.2957216);
   PbPb_normalized_response_matrix_cent5->SetBinContent(717,0.2597852);
   PbPb_normalized_response_matrix_cent5->SetBinContent(746,0.001392437);
   PbPb_normalized_response_matrix_cent5->SetBinContent(747,0.218579);
   PbPb_normalized_response_matrix_cent5->SetBinContent(748,3.822979);
   PbPb_normalized_response_matrix_cent5->SetBinContent(749,8.658401);
   PbPb_normalized_response_matrix_cent5->SetBinContent(750,5.787747);
   PbPb_normalized_response_matrix_cent5->SetBinContent(751,1.125802);
   PbPb_normalized_response_matrix_cent5->SetBinContent(752,0.4564475);
   PbPb_normalized_response_matrix_cent5->SetBinContent(782,0.006238023);
   PbPb_normalized_response_matrix_cent5->SetBinContent(783,0.6271383);
   PbPb_normalized_response_matrix_cent5->SetBinContent(784,5.755307);
   PbPb_normalized_response_matrix_cent5->SetBinContent(785,8.167424);
   PbPb_normalized_response_matrix_cent5->SetBinContent(786,3.732233);
   PbPb_normalized_response_matrix_cent5->SetBinContent(787,0.5867651);
   PbPb_normalized_response_matrix_cent5->SetBinContent(789,0.5825462);
   PbPb_normalized_response_matrix_cent5->SetBinContent(818,0.08555216);
   PbPb_normalized_response_matrix_cent5->SetBinContent(819,1.408776);
   PbPb_normalized_response_matrix_cent5->SetBinContent(820,7.715034);
   PbPb_normalized_response_matrix_cent5->SetBinContent(821,7.383677);
   PbPb_normalized_response_matrix_cent5->SetBinContent(822,1.692089);
   PbPb_normalized_response_matrix_cent5->SetBinContent(823,1.304634);
   PbPb_normalized_response_matrix_cent5->SetBinContent(824,0.3567308);
   PbPb_normalized_response_matrix_cent5->SetBinContent(853,0.03644899);
   PbPb_normalized_response_matrix_cent5->SetBinContent(854,0.3824955);
   PbPb_normalized_response_matrix_cent5->SetBinContent(855,4.009557);
   PbPb_normalized_response_matrix_cent5->SetBinContent(856,8.672821);
   PbPb_normalized_response_matrix_cent5->SetBinContent(857,5.581333);
   PbPb_normalized_response_matrix_cent5->SetBinContent(858,2.99665);
   PbPb_normalized_response_matrix_cent5->SetBinContent(859,0.4928613);
   PbPb_normalized_response_matrix_cent5->SetBinContent(889,0.05331131);
   PbPb_normalized_response_matrix_cent5->SetBinContent(890,0.9430462);
   PbPb_normalized_response_matrix_cent5->SetBinContent(891,4.95523);
   PbPb_normalized_response_matrix_cent5->SetBinContent(892,8.250469);
   PbPb_normalized_response_matrix_cent5->SetBinContent(893,4.392811);
   PbPb_normalized_response_matrix_cent5->SetBinContent(894,0.1094482);
   PbPb_normalized_response_matrix_cent5->SetBinContent(925,0.07123499);
   PbPb_normalized_response_matrix_cent5->SetBinContent(926,2.846232);
   PbPb_normalized_response_matrix_cent5->SetBinContent(927,6.45816);
   PbPb_normalized_response_matrix_cent5->SetBinContent(928,5.761944);
   PbPb_normalized_response_matrix_cent5->SetBinContent(929,2.910891);
   PbPb_normalized_response_matrix_cent5->SetBinContent(956,0.0009540607);
   PbPb_normalized_response_matrix_cent5->SetBinContent(960,0.0333674);
   PbPb_normalized_response_matrix_cent5->SetBinContent(961,0.4480094);
   PbPb_normalized_response_matrix_cent5->SetBinContent(962,3.451955);
   PbPb_normalized_response_matrix_cent5->SetBinContent(963,7.159783);
   PbPb_normalized_response_matrix_cent5->SetBinContent(964,3.952512);
   PbPb_normalized_response_matrix_cent5->SetBinContent(965,0.8625003);
   PbPb_normalized_response_matrix_cent5->SetBinContent(996,0.0228376);
   PbPb_normalized_response_matrix_cent5->SetBinContent(997,1.221208);
   PbPb_normalized_response_matrix_cent5->SetBinContent(998,4.823418);
   PbPb_normalized_response_matrix_cent5->SetBinContent(999,7.220159);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1000,6.013496);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1002,1);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1032,0.6710303);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1033,3.277258);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1034,4.95452);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1035,1.420576);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1036,1.628763);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1037,0.6083971);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1039,1);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1068,0.2352877);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1069,2.075712);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1070,6.174134);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1071,4.692314);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1072,2);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1102,0.4964188);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1104,1.162682);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1105,3.039902);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1106,1);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1139,1.328832);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1140,1.413152);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1141,5);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1142,2);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1175,1.550636);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1176,1.678922);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1177,1.391603);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1210,0.5256041);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1212,2);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1213,2);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1246,1);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1247,3);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1281,1);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1282,1);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1285,0.5200292);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1318,1);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1355,2.479971);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1392,1);
   PbPb_normalized_response_matrix_cent5->SetBinContent(1427,1);
   PbPb_normalized_response_matrix_cent5->SetBinError(106,2.116537);
   PbPb_normalized_response_matrix_cent5->SetBinError(107,1.131351);
   PbPb_normalized_response_matrix_cent5->SetBinError(108,0.1047662);
   PbPb_normalized_response_matrix_cent5->SetBinError(109,0.005721775);
   PbPb_normalized_response_matrix_cent5->SetBinError(110,0.001737181);
   PbPb_normalized_response_matrix_cent5->SetBinError(111,0.0002765341);
   PbPb_normalized_response_matrix_cent5->SetBinError(112,0.00108711);
   PbPb_normalized_response_matrix_cent5->SetBinError(141,1.402656);
   PbPb_normalized_response_matrix_cent5->SetBinError(142,0.5735744);
   PbPb_normalized_response_matrix_cent5->SetBinError(143,0.2153799);
   PbPb_normalized_response_matrix_cent5->SetBinError(144,0.05021284);
   PbPb_normalized_response_matrix_cent5->SetBinError(145,0.009139189);
   PbPb_normalized_response_matrix_cent5->SetBinError(146,0.002616779);
   PbPb_normalized_response_matrix_cent5->SetBinError(147,0.0009195604);
   PbPb_normalized_response_matrix_cent5->SetBinError(148,0.0004095944);
   PbPb_normalized_response_matrix_cent5->SetBinError(149,0.0001757295);
   PbPb_normalized_response_matrix_cent5->SetBinError(152,0.002035321);
   PbPb_normalized_response_matrix_cent5->SetBinError(176,2.119423e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(177,0.01331304);
   PbPb_normalized_response_matrix_cent5->SetBinError(178,0.1208363);
   PbPb_normalized_response_matrix_cent5->SetBinError(179,0.127713);
   PbPb_normalized_response_matrix_cent5->SetBinError(180,0.02909694);
   PbPb_normalized_response_matrix_cent5->SetBinError(181,0.006786046);
   PbPb_normalized_response_matrix_cent5->SetBinError(182,0.004122051);
   PbPb_normalized_response_matrix_cent5->SetBinError(183,0.002095058);
   PbPb_normalized_response_matrix_cent5->SetBinError(184,0.0001569265);
   PbPb_normalized_response_matrix_cent5->SetBinError(185,0.0007324796);
   PbPb_normalized_response_matrix_cent5->SetBinError(186,0.0006467113);
   PbPb_normalized_response_matrix_cent5->SetBinError(212,0.0004807238);
   PbPb_normalized_response_matrix_cent5->SetBinError(213,0.03130702);
   PbPb_normalized_response_matrix_cent5->SetBinError(214,0.1515797);
   PbPb_normalized_response_matrix_cent5->SetBinError(215,0.1054988);
   PbPb_normalized_response_matrix_cent5->SetBinError(216,0.02650701);
   PbPb_normalized_response_matrix_cent5->SetBinError(217,0.008627586);
   PbPb_normalized_response_matrix_cent5->SetBinError(218,0.004446802);
   PbPb_normalized_response_matrix_cent5->SetBinError(219,0.001523801);
   PbPb_normalized_response_matrix_cent5->SetBinError(220,0.002619252);
   PbPb_normalized_response_matrix_cent5->SetBinError(221,0.001271005);
   PbPb_normalized_response_matrix_cent5->SetBinError(247,5.81738e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(248,0.003600486);
   PbPb_normalized_response_matrix_cent5->SetBinError(249,0.08157204);
   PbPb_normalized_response_matrix_cent5->SetBinError(250,0.1414661);
   PbPb_normalized_response_matrix_cent5->SetBinError(251,0.0661215);
   PbPb_normalized_response_matrix_cent5->SetBinError(252,0.01411327);
   PbPb_normalized_response_matrix_cent5->SetBinError(253,0.005372416);
   PbPb_normalized_response_matrix_cent5->SetBinError(254,0.00300125);
   PbPb_normalized_response_matrix_cent5->SetBinError(255,0.004967263);
   PbPb_normalized_response_matrix_cent5->SetBinError(256,0.004090295);
   PbPb_normalized_response_matrix_cent5->SetBinError(259,0.01262546);
   PbPb_normalized_response_matrix_cent5->SetBinError(282,1.66498e-06);
   PbPb_normalized_response_matrix_cent5->SetBinError(283,0.0002727775);
   PbPb_normalized_response_matrix_cent5->SetBinError(284,0.01526704);
   PbPb_normalized_response_matrix_cent5->SetBinError(285,0.1519478);
   PbPb_normalized_response_matrix_cent5->SetBinError(286,0.1424199);
   PbPb_normalized_response_matrix_cent5->SetBinError(287,0.04935197);
   PbPb_normalized_response_matrix_cent5->SetBinError(288,0.009181355);
   PbPb_normalized_response_matrix_cent5->SetBinError(289,0.006661065);
   PbPb_normalized_response_matrix_cent5->SetBinError(290,0.008371968);
   PbPb_normalized_response_matrix_cent5->SetBinError(291,0.007707672);
   PbPb_normalized_response_matrix_cent5->SetBinError(292,0.003529388);
   PbPb_normalized_response_matrix_cent5->SetBinError(317,1.829795e-08);
   PbPb_normalized_response_matrix_cent5->SetBinError(318,2.433162e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(319,0.001275353);
   PbPb_normalized_response_matrix_cent5->SetBinError(320,0.04936);
   PbPb_normalized_response_matrix_cent5->SetBinError(321,0.1575137);
   PbPb_normalized_response_matrix_cent5->SetBinError(322,0.1069993);
   PbPb_normalized_response_matrix_cent5->SetBinError(323,0.02708836);
   PbPb_normalized_response_matrix_cent5->SetBinError(324,0.01105697);
   PbPb_normalized_response_matrix_cent5->SetBinError(325,0.006693271);
   PbPb_normalized_response_matrix_cent5->SetBinError(326,0.009000031);
   PbPb_normalized_response_matrix_cent5->SetBinError(327,0.01055623);
   PbPb_normalized_response_matrix_cent5->SetBinError(328,0.004413147);
   PbPb_normalized_response_matrix_cent5->SetBinError(329,0.003166635);
   PbPb_normalized_response_matrix_cent5->SetBinError(353,3.50022e-06);
   PbPb_normalized_response_matrix_cent5->SetBinError(354,0.0001503737);
   PbPb_normalized_response_matrix_cent5->SetBinError(355,0.006716794);
   PbPb_normalized_response_matrix_cent5->SetBinError(356,0.076762);
   PbPb_normalized_response_matrix_cent5->SetBinError(357,0.1420733);
   PbPb_normalized_response_matrix_cent5->SetBinError(358,0.09040673);
   PbPb_normalized_response_matrix_cent5->SetBinError(359,0.02833603);
   PbPb_normalized_response_matrix_cent5->SetBinError(360,0.008321305);
   PbPb_normalized_response_matrix_cent5->SetBinError(361,0.003636144);
   PbPb_normalized_response_matrix_cent5->SetBinError(362,0.01820152);
   PbPb_normalized_response_matrix_cent5->SetBinError(363,0.01763316);
   PbPb_normalized_response_matrix_cent5->SetBinError(365,0.006873755);
   PbPb_normalized_response_matrix_cent5->SetBinError(388,1.106141e-06);
   PbPb_normalized_response_matrix_cent5->SetBinError(389,1.504215e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(390,0.001026914);
   PbPb_normalized_response_matrix_cent5->SetBinError(391,0.03443225);
   PbPb_normalized_response_matrix_cent5->SetBinError(392,0.1202868);
   PbPb_normalized_response_matrix_cent5->SetBinError(393,0.1285122);
   PbPb_normalized_response_matrix_cent5->SetBinError(394,0.05303275);
   PbPb_normalized_response_matrix_cent5->SetBinError(395,0.02318833);
   PbPb_normalized_response_matrix_cent5->SetBinError(396,0.01447455);
   PbPb_normalized_response_matrix_cent5->SetBinError(397,0.01778613);
   PbPb_normalized_response_matrix_cent5->SetBinError(398,0.01245915);
   PbPb_normalized_response_matrix_cent5->SetBinError(399,0.01877083);
   PbPb_normalized_response_matrix_cent5->SetBinError(424,2.302179e-06);
   PbPb_normalized_response_matrix_cent5->SetBinError(425,3.321458e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(426,0.005343694);
   PbPb_normalized_response_matrix_cent5->SetBinError(427,0.06944097);
   PbPb_normalized_response_matrix_cent5->SetBinError(428,0.1593017);
   PbPb_normalized_response_matrix_cent5->SetBinError(429,0.112748);
   PbPb_normalized_response_matrix_cent5->SetBinError(430,0.04066899);
   PbPb_normalized_response_matrix_cent5->SetBinError(431,0.02004636);
   PbPb_normalized_response_matrix_cent5->SetBinError(432,0.008896965);
   PbPb_normalized_response_matrix_cent5->SetBinError(433,0.02016567);
   PbPb_normalized_response_matrix_cent5->SetBinError(460,2.621128e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(461,0.0004425694);
   PbPb_normalized_response_matrix_cent5->SetBinError(462,0.01982878);
   PbPb_normalized_response_matrix_cent5->SetBinError(463,0.08527631);
   PbPb_normalized_response_matrix_cent5->SetBinError(464,0.182795);
   PbPb_normalized_response_matrix_cent5->SetBinError(465,0.09321127);
   PbPb_normalized_response_matrix_cent5->SetBinError(466,0.03664505);
   PbPb_normalized_response_matrix_cent5->SetBinError(467,0.0235803);
   PbPb_normalized_response_matrix_cent5->SetBinError(468,0.009040965);
   PbPb_normalized_response_matrix_cent5->SetBinError(469,0.01829332);
   PbPb_normalized_response_matrix_cent5->SetBinError(470,0.01678132);
   PbPb_normalized_response_matrix_cent5->SetBinError(495,2.666128e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(496,0.0001221345);
   PbPb_normalized_response_matrix_cent5->SetBinError(497,0.001893999);
   PbPb_normalized_response_matrix_cent5->SetBinError(498,0.04231868);
   PbPb_normalized_response_matrix_cent5->SetBinError(499,0.1466561);
   PbPb_normalized_response_matrix_cent5->SetBinError(500,0.1709959);
   PbPb_normalized_response_matrix_cent5->SetBinError(501,0.09496556);
   PbPb_normalized_response_matrix_cent5->SetBinError(502,0.02926088);
   PbPb_normalized_response_matrix_cent5->SetBinError(503,0.02440961);
   PbPb_normalized_response_matrix_cent5->SetBinError(504,0.002214696);
   PbPb_normalized_response_matrix_cent5->SetBinError(505,0.0484799);
   PbPb_normalized_response_matrix_cent5->SetBinError(531,3.118082e-06);
   PbPb_normalized_response_matrix_cent5->SetBinError(532,0.0009265655);
   PbPb_normalized_response_matrix_cent5->SetBinError(533,0.008003755);
   PbPb_normalized_response_matrix_cent5->SetBinError(534,0.07706342);
   PbPb_normalized_response_matrix_cent5->SetBinError(535,0.1645826);
   PbPb_normalized_response_matrix_cent5->SetBinError(536,0.1988901);
   PbPb_normalized_response_matrix_cent5->SetBinError(537,0.09362911);
   PbPb_normalized_response_matrix_cent5->SetBinError(538,0.04511385);
   PbPb_normalized_response_matrix_cent5->SetBinError(539,0.03877393);
   PbPb_normalized_response_matrix_cent5->SetBinError(542,0.758593);
   PbPb_normalized_response_matrix_cent5->SetBinError(566,3.665944e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(568,0.002428995);
   PbPb_normalized_response_matrix_cent5->SetBinError(569,0.02528812);
   PbPb_normalized_response_matrix_cent5->SetBinError(570,0.1709969);
   PbPb_normalized_response_matrix_cent5->SetBinError(571,0.1955884);
   PbPb_normalized_response_matrix_cent5->SetBinError(572,0.1686938);
   PbPb_normalized_response_matrix_cent5->SetBinError(573,0.07405007);
   PbPb_normalized_response_matrix_cent5->SetBinError(574,0.02058725);
   PbPb_normalized_response_matrix_cent5->SetBinError(575,0.0634882);
   PbPb_normalized_response_matrix_cent5->SetBinError(577,0.01480781);
   PbPb_normalized_response_matrix_cent5->SetBinError(579,0.8531069);
   PbPb_normalized_response_matrix_cent5->SetBinError(601,1.628543e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(602,2.695663e-05);
   PbPb_normalized_response_matrix_cent5->SetBinError(603,0.0004338602);
   PbPb_normalized_response_matrix_cent5->SetBinError(604,0.007918461);
   PbPb_normalized_response_matrix_cent5->SetBinError(605,0.0677407);
   PbPb_normalized_response_matrix_cent5->SetBinError(606,0.2049585);
   PbPb_normalized_response_matrix_cent5->SetBinError(607,0.2538535);
   PbPb_normalized_response_matrix_cent5->SetBinError(608,0.1551229);
   PbPb_normalized_response_matrix_cent5->SetBinError(609,0.03639679);
   PbPb_normalized_response_matrix_cent5->SetBinError(610,0.01869519);
   PbPb_normalized_response_matrix_cent5->SetBinError(637,0.000190452);
   PbPb_normalized_response_matrix_cent5->SetBinError(638,0.0004941749);
   PbPb_normalized_response_matrix_cent5->SetBinError(639,0.001721038);
   PbPb_normalized_response_matrix_cent5->SetBinError(640,0.03105422);
   PbPb_normalized_response_matrix_cent5->SetBinError(641,0.1227849);
   PbPb_normalized_response_matrix_cent5->SetBinError(642,0.2842837);
   PbPb_normalized_response_matrix_cent5->SetBinError(643,0.2488084);
   PbPb_normalized_response_matrix_cent5->SetBinError(644,0.1279983);
   PbPb_normalized_response_matrix_cent5->SetBinError(645,0.07681431);
   PbPb_normalized_response_matrix_cent5->SetBinError(646,0.1080702);
   PbPb_normalized_response_matrix_cent5->SetBinError(647,0.07474943);
   PbPb_normalized_response_matrix_cent5->SetBinError(673,0.0001696088);
   PbPb_normalized_response_matrix_cent5->SetBinError(674,0.0004061324);
   PbPb_normalized_response_matrix_cent5->SetBinError(675,0.001910455);
   PbPb_normalized_response_matrix_cent5->SetBinError(676,0.04459237);
   PbPb_normalized_response_matrix_cent5->SetBinError(677,0.233732);
   PbPb_normalized_response_matrix_cent5->SetBinError(678,0.3130136);
   PbPb_normalized_response_matrix_cent5->SetBinError(679,0.2371212);
   PbPb_normalized_response_matrix_cent5->SetBinError(680,0.08564619);
   PbPb_normalized_response_matrix_cent5->SetBinError(681,0.1764924);
   PbPb_normalized_response_matrix_cent5->SetBinError(683,0.04821437);
   PbPb_normalized_response_matrix_cent5->SetBinError(710,0.000628338);
   PbPb_normalized_response_matrix_cent5->SetBinError(711,0.0372133);
   PbPb_normalized_response_matrix_cent5->SetBinError(712,0.1075194);
   PbPb_normalized_response_matrix_cent5->SetBinError(713,0.2807048);
   PbPb_normalized_response_matrix_cent5->SetBinError(714,0.4363641);
   PbPb_normalized_response_matrix_cent5->SetBinError(715,0.3041457);
   PbPb_normalized_response_matrix_cent5->SetBinError(716,0.1780718);
   PbPb_normalized_response_matrix_cent5->SetBinError(717,0.208181);
   PbPb_normalized_response_matrix_cent5->SetBinError(746,0.001392437);
   PbPb_normalized_response_matrix_cent5->SetBinError(747,0.04661514);
   PbPb_normalized_response_matrix_cent5->SetBinError(748,0.2060702);
   PbPb_normalized_response_matrix_cent5->SetBinError(749,0.3885858);
   PbPb_normalized_response_matrix_cent5->SetBinError(750,0.4505315);
   PbPb_normalized_response_matrix_cent5->SetBinError(751,0.27123);
   PbPb_normalized_response_matrix_cent5->SetBinError(752,0.3266905);
   PbPb_normalized_response_matrix_cent5->SetBinError(782,0.003989476);
   PbPb_normalized_response_matrix_cent5->SetBinError(783,0.08655781);
   PbPb_normalized_response_matrix_cent5->SetBinError(784,0.3364239);
   PbPb_normalized_response_matrix_cent5->SetBinError(785,0.5602842);
   PbPb_normalized_response_matrix_cent5->SetBinError(786,0.5772346);
   PbPb_normalized_response_matrix_cent5->SetBinError(787,0.2479446);
   PbPb_normalized_response_matrix_cent5->SetBinError(789,0.5825461);
   PbPb_normalized_response_matrix_cent5->SetBinError(818,0.02544401);
   PbPb_normalized_response_matrix_cent5->SetBinError(819,0.1673296);
   PbPb_normalized_response_matrix_cent5->SetBinError(820,0.5400327);
   PbPb_normalized_response_matrix_cent5->SetBinError(821,0.7799468);
   PbPb_normalized_response_matrix_cent5->SetBinError(822,0.4133669);
   PbPb_normalized_response_matrix_cent5->SetBinError(823,0.8137596);
   PbPb_normalized_response_matrix_cent5->SetBinError(824,0.3567308);
   PbPb_normalized_response_matrix_cent5->SetBinError(853,0.01684407);
   PbPb_normalized_response_matrix_cent5->SetBinError(854,0.08770122);
   PbPb_normalized_response_matrix_cent5->SetBinError(855,0.4088491);
   PbPb_normalized_response_matrix_cent5->SetBinError(856,0.8490173);
   PbPb_normalized_response_matrix_cent5->SetBinError(857,0.8775235);
   PbPb_normalized_response_matrix_cent5->SetBinError(858,1.229463);
   PbPb_normalized_response_matrix_cent5->SetBinError(859,0.3505904);
   PbPb_normalized_response_matrix_cent5->SetBinError(889,0.03137771);
   PbPb_normalized_response_matrix_cent5->SetBinError(890,0.1963151);
   PbPb_normalized_response_matrix_cent5->SetBinError(891,0.6553703);
   PbPb_normalized_response_matrix_cent5->SetBinError(892,1.291051);
   PbPb_normalized_response_matrix_cent5->SetBinError(893,1.578574);
   PbPb_normalized_response_matrix_cent5->SetBinError(894,0.1094482);
   PbPb_normalized_response_matrix_cent5->SetBinError(925,0.05211064);
   PbPb_normalized_response_matrix_cent5->SetBinError(926,0.5256694);
   PbPb_normalized_response_matrix_cent5->SetBinError(927,0.9176434);
   PbPb_normalized_response_matrix_cent5->SetBinError(928,1.319574);
   PbPb_normalized_response_matrix_cent5->SetBinError(929,1.325341);
   PbPb_normalized_response_matrix_cent5->SetBinError(956,0.0009540607);
   PbPb_normalized_response_matrix_cent5->SetBinError(960,0.0333674);
   PbPb_normalized_response_matrix_cent5->SetBinError(961,0.1811742);
   PbPb_normalized_response_matrix_cent5->SetBinError(962,0.7419159);
   PbPb_normalized_response_matrix_cent5->SetBinError(963,1.736291);
   PbPb_normalized_response_matrix_cent5->SetBinError(964,1.223719);
   PbPb_normalized_response_matrix_cent5->SetBinError(965,0.653964);
   PbPb_normalized_response_matrix_cent5->SetBinError(996,0.0228376);
   PbPb_normalized_response_matrix_cent5->SetBinError(997,0.4265821);
   PbPb_normalized_response_matrix_cent5->SetBinError(998,1.494035);
   PbPb_normalized_response_matrix_cent5->SetBinError(999,1.959315);
   PbPb_normalized_response_matrix_cent5->SetBinError(1000,2.31871);
   PbPb_normalized_response_matrix_cent5->SetBinError(1002,1);
   PbPb_normalized_response_matrix_cent5->SetBinError(1032,0.3409029);
   PbPb_normalized_response_matrix_cent5->SetBinError(1033,1.219589);
   PbPb_normalized_response_matrix_cent5->SetBinError(1034,1.485744);
   PbPb_normalized_response_matrix_cent5->SetBinError(1035,1.043302);
   PbPb_normalized_response_matrix_cent5->SetBinError(1036,1.181247);
   PbPb_normalized_response_matrix_cent5->SetBinError(1037,0.608397);
   PbPb_normalized_response_matrix_cent5->SetBinError(1039,1);
   PbPb_normalized_response_matrix_cent5->SetBinError(1068,0.1726647);
   PbPb_normalized_response_matrix_cent5->SetBinError(1069,0.9862954);
   PbPb_normalized_response_matrix_cent5->SetBinError(1070,1.99376);
   PbPb_normalized_response_matrix_cent5->SetBinError(1071,2.008272);
   PbPb_normalized_response_matrix_cent5->SetBinError(1072,1.414214);
   PbPb_normalized_response_matrix_cent5->SetBinError(1102,0.4964188);
   PbPb_normalized_response_matrix_cent5->SetBinError(1104,1.013146);
   PbPb_normalized_response_matrix_cent5->SetBinError(1105,1.433307);
   PbPb_normalized_response_matrix_cent5->SetBinError(1106,0.7071068);
   PbPb_normalized_response_matrix_cent5->SetBinError(1139,1.052678);
   PbPb_normalized_response_matrix_cent5->SetBinError(1140,1.081986);
   PbPb_normalized_response_matrix_cent5->SetBinError(1141,2.12132);
   PbPb_normalized_response_matrix_cent5->SetBinError(1142,1.414214);
   PbPb_normalized_response_matrix_cent5->SetBinError(1175,1.078113);
   PbPb_normalized_response_matrix_cent5->SetBinError(1176,1.208692);
   PbPb_normalized_response_matrix_cent5->SetBinError(1177,1.073943);
   PbPb_normalized_response_matrix_cent5->SetBinError(1210,0.5256041);
   PbPb_normalized_response_matrix_cent5->SetBinError(1212,1.414214);
   PbPb_normalized_response_matrix_cent5->SetBinError(1213,1.414214);
   PbPb_normalized_response_matrix_cent5->SetBinError(1246,1);
   PbPb_normalized_response_matrix_cent5->SetBinError(1247,1.581139);
   PbPb_normalized_response_matrix_cent5->SetBinError(1281,1);
   PbPb_normalized_response_matrix_cent5->SetBinError(1282,1);
   PbPb_normalized_response_matrix_cent5->SetBinError(1285,0.5200293);
   PbPb_normalized_response_matrix_cent5->SetBinError(1318,1);
   PbPb_normalized_response_matrix_cent5->SetBinError(1355,1.493443);
   PbPb_normalized_response_matrix_cent5->SetBinError(1392,0.9999999);
   PbPb_normalized_response_matrix_cent5->SetBinError(1427,0.9999999);
   PbPb_normalized_response_matrix_cent5->SetMinimum(1e-10);
   PbPb_normalized_response_matrix_cent5->SetMaximum(1);
   PbPb_normalized_response_matrix_cent5->SetEntries(4659415);
   PbPb_normalized_response_matrix_cent5->SetStats(0);
   PbPb_normalized_response_matrix_cent5->SetContour(20);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(0,1e-10);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(1,0.05);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(2,0.1);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(3,0.15);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(4,0.2);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(5,0.25);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(6,0.3);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(7,0.35);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(8,0.4);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(9,0.45);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(10,0.5);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(11,0.55);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(12,0.6);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(13,0.65);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(14,0.7);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(15,0.75);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(16,0.8);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(17,0.85);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(18,0.9);
   PbPb_normalized_response_matrix_cent5->SetContourLevel(19,0.95);
   
   TPaletteAxis *palette = new TPaletteAxis(329.8125,40,331.875,320,PbPb_normalized_response_matrix_cent5);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.035);
palette->SetTitleOffset(1);
palette->SetTitleSize(0.035);
   palette->SetFillColor(100);
   palette->SetFillStyle(1001);
   PbPb_normalized_response_matrix_cent5->GetListOfFunctions()->Add(palette,"br");

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   PbPb_normalized_response_matrix_cent5->SetLineColor(ci);
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetTitle("Gen p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetRange(2,11);
   PbPb_normalized_response_matrix_cent5->GetXaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetNoExponent();
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetNdivisions(505);
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent5->GetXaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent5->GetYaxis()->SetTitle("Reco p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent5->GetYaxis()->SetRange(3,16);
   PbPb_normalized_response_matrix_cent5->GetYaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent5->GetYaxis()->SetNdivisions(610);
   PbPb_normalized_response_matrix_cent5->GetYaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent5->GetYaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent5->GetYaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent5->GetYaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent5->GetYaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent5->GetZaxis()->SetLabelFont(42);
   PbPb_normalized_response_matrix_cent5->GetZaxis()->SetLabelSize(0.035);
   PbPb_normalized_response_matrix_cent5->GetZaxis()->SetTitleSize(0.035);
   PbPb_normalized_response_matrix_cent5->GetZaxis()->SetTitleFont(42);
   PbPb_normalized_response_matrix_cent5->Draw("textcolz");
   TLine *line = new TLine(40,40,300,300);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   TLatex *   tex = new TLatex(0.6,0.8,"70-90%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
      tex = new TLatex(0.2,0.95,"CMS Preliminary");
tex->SetNDC();
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.7,"Anti-k_{T} Pu PF Jets R=0.4");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
      tex = new TLatex(0.65,0.31,"|#eta|< 2, |vz|<15");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   TPaveText *pt = new TPaveText(0.4844394,0.94,0.5155606,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_0_0->Modified();
   cPbPb_NormResMat->cd();
  
// ------------>Primitives in pad: p_0_1
   p_0_1 = new TPad("p_0_1", "p_0_1",0,0,0.3759095,0.5224719);
   p_0_1->Draw();
   p_0_1->cd();
   p_0_1->Range(-45,-9.411765,330,320);
   p_0_1->SetFillColor(0);
   p_0_1->SetBorderMode(0);
   p_0_1->SetBorderSize(2);
   p_0_1->SetLeftMargin(0.2);
   p_0_1->SetRightMargin(0);
   p_0_1->SetTopMargin(0);
   p_0_1->SetBottomMargin(0.15);
   p_0_1->SetFrameBorderMode(0);
   p_0_1->SetFrameBorderMode(0);
   
   TH2F *PbPb_normalized_response_matrix_cent2 = new TH2F("PbPb_normalized_response_matrix_cent2"," ",33,0,990,50,0,1000);
   PbPb_normalized_response_matrix_cent2->SetBinContent(106,10.72283);
   PbPb_normalized_response_matrix_cent2->SetBinContent(107,18.47048);
   PbPb_normalized_response_matrix_cent2->SetBinContent(108,3.845064);
   PbPb_normalized_response_matrix_cent2->SetBinContent(109,0.1730542);
   PbPb_normalized_response_matrix_cent2->SetBinContent(110,0.01137417);
   PbPb_normalized_response_matrix_cent2->SetBinContent(111,0.0006783988);
   PbPb_normalized_response_matrix_cent2->SetBinContent(141,1.277154);
   PbPb_normalized_response_matrix_cent2->SetBinContent(142,11.06967);
   PbPb_normalized_response_matrix_cent2->SetBinContent(143,14.64203);
   PbPb_normalized_response_matrix_cent2->SetBinContent(144,2.465867);
   PbPb_normalized_response_matrix_cent2->SetBinContent(145,0.1265423);
   PbPb_normalized_response_matrix_cent2->SetBinContent(146,0.02723284);
   PbPb_normalized_response_matrix_cent2->SetBinContent(147,0.003663811);
   PbPb_normalized_response_matrix_cent2->SetBinContent(148,0.001867705);
   PbPb_normalized_response_matrix_cent2->SetBinContent(176,1.727423e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(177,0.4552983);
   PbPb_normalized_response_matrix_cent2->SetBinContent(178,9.721053);
   PbPb_normalized_response_matrix_cent2->SetBinContent(179,9.550181);
   PbPb_normalized_response_matrix_cent2->SetBinContent(180,1.219146);
   PbPb_normalized_response_matrix_cent2->SetBinContent(181,0.09730799);
   PbPb_normalized_response_matrix_cent2->SetBinContent(182,0.01988659);
   PbPb_normalized_response_matrix_cent2->SetBinContent(183,0.021724);
   PbPb_normalized_response_matrix_cent2->SetBinContent(184,0.001084396);
   PbPb_normalized_response_matrix_cent2->SetBinContent(185,0.002140598);
   PbPb_normalized_response_matrix_cent2->SetBinContent(186,0.004837696);
   PbPb_normalized_response_matrix_cent2->SetBinContent(212,0.004493905);
   PbPb_normalized_response_matrix_cent2->SetBinContent(213,1.719781);
   PbPb_normalized_response_matrix_cent2->SetBinContent(214,12.19607);
   PbPb_normalized_response_matrix_cent2->SetBinContent(215,5.593605);
   PbPb_normalized_response_matrix_cent2->SetBinContent(216,0.583135);
   PbPb_normalized_response_matrix_cent2->SetBinContent(217,0.04498107);
   PbPb_normalized_response_matrix_cent2->SetBinContent(218,0.01793271);
   PbPb_normalized_response_matrix_cent2->SetBinContent(219,0.004650967);
   PbPb_normalized_response_matrix_cent2->SetBinContent(220,0.004152422);
   PbPb_normalized_response_matrix_cent2->SetBinContent(246,2.223296e-07);
   PbPb_normalized_response_matrix_cent2->SetBinContent(247,5.610154e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(248,0.07071909);
   PbPb_normalized_response_matrix_cent2->SetBinContent(249,4.881475);
   PbPb_normalized_response_matrix_cent2->SetBinContent(250,11.5789);
   PbPb_normalized_response_matrix_cent2->SetBinContent(251,3.153416);
   PbPb_normalized_response_matrix_cent2->SetBinContent(252,0.2359597);
   PbPb_normalized_response_matrix_cent2->SetBinContent(253,0.05193531);
   PbPb_normalized_response_matrix_cent2->SetBinContent(254,0.01502417);
   PbPb_normalized_response_matrix_cent2->SetBinContent(255,0.01152387);
   PbPb_normalized_response_matrix_cent2->SetBinContent(256,0.008237855);
   PbPb_normalized_response_matrix_cent2->SetBinContent(257,0.00666642);
   PbPb_normalized_response_matrix_cent2->SetBinContent(282,1.129585e-06);
   PbPb_normalized_response_matrix_cent2->SetBinContent(283,0.001321204);
   PbPb_normalized_response_matrix_cent2->SetBinContent(284,0.7125963);
   PbPb_normalized_response_matrix_cent2->SetBinContent(285,8.774034);
   PbPb_normalized_response_matrix_cent2->SetBinContent(286,8.983661);
   PbPb_normalized_response_matrix_cent2->SetBinContent(287,1.63648);
   PbPb_normalized_response_matrix_cent2->SetBinContent(288,0.1707101);
   PbPb_normalized_response_matrix_cent2->SetBinContent(289,0.02913881);
   PbPb_normalized_response_matrix_cent2->SetBinContent(290,0.01465962);
   PbPb_normalized_response_matrix_cent2->SetBinContent(291,0.001385065);
   PbPb_normalized_response_matrix_cent2->SetBinContent(293,0.01199491);
   PbPb_normalized_response_matrix_cent2->SetBinContent(296,0.03378072);
   PbPb_normalized_response_matrix_cent2->SetBinContent(318,3.213775e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(319,0.02038127);
   PbPb_normalized_response_matrix_cent2->SetBinContent(320,2.466742);
   PbPb_normalized_response_matrix_cent2->SetBinContent(321,10.42191);
   PbPb_normalized_response_matrix_cent2->SetBinContent(322,5.863265);
   PbPb_normalized_response_matrix_cent2->SetBinContent(323,0.8190089);
   PbPb_normalized_response_matrix_cent2->SetBinContent(324,0.07785545);
   PbPb_normalized_response_matrix_cent2->SetBinContent(325,0.02606123);
   PbPb_normalized_response_matrix_cent2->SetBinContent(326,0.02939202);
   PbPb_normalized_response_matrix_cent2->SetBinContent(327,0.005591251);
   PbPb_normalized_response_matrix_cent2->SetBinContent(328,0.00635792);
   PbPb_normalized_response_matrix_cent2->SetBinContent(353,1.227261e-06);
   PbPb_normalized_response_matrix_cent2->SetBinContent(354,0.0002656539);
   PbPb_normalized_response_matrix_cent2->SetBinContent(355,0.2123463);
   PbPb_normalized_response_matrix_cent2->SetBinContent(356,5.622624);
   PbPb_normalized_response_matrix_cent2->SetBinContent(357,10.26244);
   PbPb_normalized_response_matrix_cent2->SetBinContent(358,3.605611);
   PbPb_normalized_response_matrix_cent2->SetBinContent(359,0.3774402);
   PbPb_normalized_response_matrix_cent2->SetBinContent(360,0.06610038);
   PbPb_normalized_response_matrix_cent2->SetBinContent(361,0.02879833);
   PbPb_normalized_response_matrix_cent2->SetBinContent(362,0.04098396);
   PbPb_normalized_response_matrix_cent2->SetBinContent(365,0.009837405);
   PbPb_normalized_response_matrix_cent2->SetBinContent(388,1.896555e-06);
   PbPb_normalized_response_matrix_cent2->SetBinContent(389,8.111517e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(390,0.01709397);
   PbPb_normalized_response_matrix_cent2->SetBinContent(391,1.028119);
   PbPb_normalized_response_matrix_cent2->SetBinContent(392,8.424205);
   PbPb_normalized_response_matrix_cent2->SetBinContent(393,8.048201);
   PbPb_normalized_response_matrix_cent2->SetBinContent(394,1.843935);
   PbPb_normalized_response_matrix_cent2->SetBinContent(395,0.2013827);
   PbPb_normalized_response_matrix_cent2->SetBinContent(396,0.0517646);
   PbPb_normalized_response_matrix_cent2->SetBinContent(397,0.061518);
   PbPb_normalized_response_matrix_cent2->SetBinContent(398,0.06530188);
   PbPb_normalized_response_matrix_cent2->SetBinContent(399,0.04890766);
   PbPb_normalized_response_matrix_cent2->SetBinContent(403,0.2035953);
   PbPb_normalized_response_matrix_cent2->SetBinContent(424,1.861909e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(425,0.0001411691);
   PbPb_normalized_response_matrix_cent2->SetBinContent(426,0.07793587);
   PbPb_normalized_response_matrix_cent2->SetBinContent(427,3.026547);
   PbPb_normalized_response_matrix_cent2->SetBinContent(428,9.96871);
   PbPb_normalized_response_matrix_cent2->SetBinContent(429,6.057189);
   PbPb_normalized_response_matrix_cent2->SetBinContent(430,1.095289);
   PbPb_normalized_response_matrix_cent2->SetBinContent(431,0.1048554);
   PbPb_normalized_response_matrix_cent2->SetBinContent(432,0.0666984);
   PbPb_normalized_response_matrix_cent2->SetBinContent(433,0.0189577);
   PbPb_normalized_response_matrix_cent2->SetBinContent(434,0.01194557);
   PbPb_normalized_response_matrix_cent2->SetBinContent(435,0.09401193);
   PbPb_normalized_response_matrix_cent2->SetBinContent(460,1.524849e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(461,0.003307284);
   PbPb_normalized_response_matrix_cent2->SetBinContent(462,0.4362664);
   PbPb_normalized_response_matrix_cent2->SetBinContent(463,5.674077);
   PbPb_normalized_response_matrix_cent2->SetBinContent(464,9.523972);
   PbPb_normalized_response_matrix_cent2->SetBinContent(465,3.810184);
   PbPb_normalized_response_matrix_cent2->SetBinContent(466,0.5228422);
   PbPb_normalized_response_matrix_cent2->SetBinContent(467,0.04953584);
   PbPb_normalized_response_matrix_cent2->SetBinContent(468,0.02389433);
   PbPb_normalized_response_matrix_cent2->SetBinContent(472,0.0468703);
   PbPb_normalized_response_matrix_cent2->SetBinContent(494,7.062807e-06);
   PbPb_normalized_response_matrix_cent2->SetBinContent(495,1.583332e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(496,0.0005809982);
   PbPb_normalized_response_matrix_cent2->SetBinContent(497,0.0428813);
   PbPb_normalized_response_matrix_cent2->SetBinContent(498,1.46413);
   PbPb_normalized_response_matrix_cent2->SetBinContent(499,8.071947);
   PbPb_normalized_response_matrix_cent2->SetBinContent(500,7.731048);
   PbPb_normalized_response_matrix_cent2->SetBinContent(501,2.076222);
   PbPb_normalized_response_matrix_cent2->SetBinContent(502,0.2195647);
   PbPb_normalized_response_matrix_cent2->SetBinContent(503,0.04474484);
   PbPb_normalized_response_matrix_cent2->SetBinContent(504,0.03117476);
   PbPb_normalized_response_matrix_cent2->SetBinContent(505,0.01114181);
   PbPb_normalized_response_matrix_cent2->SetBinContent(530,1.068565e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(531,4.810627e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(532,0.002883873);
   PbPb_normalized_response_matrix_cent2->SetBinContent(533,0.1383139);
   PbPb_normalized_response_matrix_cent2->SetBinContent(534,3.370367);
   PbPb_normalized_response_matrix_cent2->SetBinContent(535,9.07717);
   PbPb_normalized_response_matrix_cent2->SetBinContent(536,5.938257);
   PbPb_normalized_response_matrix_cent2->SetBinContent(537,1.115223);
   PbPb_normalized_response_matrix_cent2->SetBinContent(538,0.2289926);
   PbPb_normalized_response_matrix_cent2->SetBinContent(539,0.1699019);
   PbPb_normalized_response_matrix_cent2->SetBinContent(540,0.117709);
   PbPb_normalized_response_matrix_cent2->SetBinContent(543,0.2852975);
   PbPb_normalized_response_matrix_cent2->SetBinContent(565,2.03515e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(567,0.0004443292);
   PbPb_normalized_response_matrix_cent2->SetBinContent(568,0.01394323);
   PbPb_normalized_response_matrix_cent2->SetBinContent(569,0.5700551);
   PbPb_normalized_response_matrix_cent2->SetBinContent(570,5.860291);
   PbPb_normalized_response_matrix_cent2->SetBinContent(571,8.650997);
   PbPb_normalized_response_matrix_cent2->SetBinContent(572,3.8095);
   PbPb_normalized_response_matrix_cent2->SetBinContent(573,0.5865117);
   PbPb_normalized_response_matrix_cent2->SetBinContent(574,0.0431106);
   PbPb_normalized_response_matrix_cent2->SetBinContent(575,0.1799557);
   PbPb_normalized_response_matrix_cent2->SetBinContent(576,0.1122385);
   PbPb_normalized_response_matrix_cent2->SetBinContent(602,9.54161e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(603,0.002908003);
   PbPb_normalized_response_matrix_cent2->SetBinContent(604,0.05056556);
   PbPb_normalized_response_matrix_cent2->SetBinContent(605,1.792624);
   PbPb_normalized_response_matrix_cent2->SetBinContent(606,7.61196);
   PbPb_normalized_response_matrix_cent2->SetBinContent(607,7.578026);
   PbPb_normalized_response_matrix_cent2->SetBinContent(608,2.224905);
   PbPb_normalized_response_matrix_cent2->SetBinContent(609,0.2799345);
   PbPb_normalized_response_matrix_cent2->SetBinContent(610,0.06536132);
   PbPb_normalized_response_matrix_cent2->SetBinContent(611,0.08484392);
   PbPb_normalized_response_matrix_cent2->SetBinContent(636,4.157336e-05);
   PbPb_normalized_response_matrix_cent2->SetBinContent(638,0.0004114046);
   PbPb_normalized_response_matrix_cent2->SetBinContent(639,0.006108258);
   PbPb_normalized_response_matrix_cent2->SetBinContent(640,0.2695251);
   PbPb_normalized_response_matrix_cent2->SetBinContent(641,3.970483);
   PbPb_normalized_response_matrix_cent2->SetBinContent(642,8.716468);
   PbPb_normalized_response_matrix_cent2->SetBinContent(643,5.707489);
   PbPb_normalized_response_matrix_cent2->SetBinContent(644,1.079011);
   PbPb_normalized_response_matrix_cent2->SetBinContent(645,0.2273794);
   PbPb_normalized_response_matrix_cent2->SetBinContent(646,0.05296382);
   PbPb_normalized_response_matrix_cent2->SetBinContent(670,9.415038e-06);
   PbPb_normalized_response_matrix_cent2->SetBinContent(674,0.0001929652);
   PbPb_normalized_response_matrix_cent2->SetBinContent(675,0.02898039);
   PbPb_normalized_response_matrix_cent2->SetBinContent(676,0.8828735);
   PbPb_normalized_response_matrix_cent2->SetBinContent(677,5.964085);
   PbPb_normalized_response_matrix_cent2->SetBinContent(678,8.519918);
   PbPb_normalized_response_matrix_cent2->SetBinContent(679,4.03576);
   PbPb_normalized_response_matrix_cent2->SetBinContent(680,1.014822);
   PbPb_normalized_response_matrix_cent2->SetBinContent(681,0.1154841);
   PbPb_normalized_response_matrix_cent2->SetBinContent(682,0.05360888);
   PbPb_normalized_response_matrix_cent2->SetBinContent(709,0.0004731893);
   PbPb_normalized_response_matrix_cent2->SetBinContent(710,0.005333818);
   PbPb_normalized_response_matrix_cent2->SetBinContent(711,0.1053297);
   PbPb_normalized_response_matrix_cent2->SetBinContent(712,1.784971);
   PbPb_normalized_response_matrix_cent2->SetBinContent(713,7.550279);
   PbPb_normalized_response_matrix_cent2->SetBinContent(714,7.424959);
   PbPb_normalized_response_matrix_cent2->SetBinContent(715,2.401677);
   PbPb_normalized_response_matrix_cent2->SetBinContent(716,0.2513709);
   PbPb_normalized_response_matrix_cent2->SetBinContent(717,0.1197506);
   PbPb_normalized_response_matrix_cent2->SetBinContent(719,0.1803774);
   PbPb_normalized_response_matrix_cent2->SetBinContent(722,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(746,0.01176311);
   PbPb_normalized_response_matrix_cent2->SetBinContent(747,0.4264899);
   PbPb_normalized_response_matrix_cent2->SetBinContent(748,3.911779);
   PbPb_normalized_response_matrix_cent2->SetBinContent(749,7.891163);
   PbPb_normalized_response_matrix_cent2->SetBinContent(750,4.956758);
   PbPb_normalized_response_matrix_cent2->SetBinContent(751,2.575234);
   PbPb_normalized_response_matrix_cent2->SetBinContent(752,0.10658);
   PbPb_normalized_response_matrix_cent2->SetBinContent(754,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(780,0.003533093);
   PbPb_normalized_response_matrix_cent2->SetBinContent(782,0.154678);
   PbPb_normalized_response_matrix_cent2->SetBinContent(783,0.8602139);
   PbPb_normalized_response_matrix_cent2->SetBinContent(784,6.150534);
   PbPb_normalized_response_matrix_cent2->SetBinContent(785,8.278692);
   PbPb_normalized_response_matrix_cent2->SetBinContent(786,4.805189);
   PbPb_normalized_response_matrix_cent2->SetBinContent(787,1.986708);
   PbPb_normalized_response_matrix_cent2->SetBinContent(818,0.2097112);
   PbPb_normalized_response_matrix_cent2->SetBinContent(819,2.105578);
   PbPb_normalized_response_matrix_cent2->SetBinContent(820,6.245667);
   PbPb_normalized_response_matrix_cent2->SetBinContent(821,5.927164);
   PbPb_normalized_response_matrix_cent2->SetBinContent(822,2.194186);
   PbPb_normalized_response_matrix_cent2->SetBinContent(823,0.7752947);
   PbPb_normalized_response_matrix_cent2->SetBinContent(853,0.02894921);
   PbPb_normalized_response_matrix_cent2->SetBinContent(854,0.6264308);
   PbPb_normalized_response_matrix_cent2->SetBinContent(855,4.55818);
   PbPb_normalized_response_matrix_cent2->SetBinContent(856,8.964445);
   PbPb_normalized_response_matrix_cent2->SetBinContent(857,4.287708);
   PbPb_normalized_response_matrix_cent2->SetBinContent(858,2.569341);
   PbPb_normalized_response_matrix_cent2->SetBinContent(859,0.5987184);
   PbPb_normalized_response_matrix_cent2->SetBinContent(889,0.1015897);
   PbPb_normalized_response_matrix_cent2->SetBinContent(890,1.686034);
   PbPb_normalized_response_matrix_cent2->SetBinContent(891,4.206377);
   PbPb_normalized_response_matrix_cent2->SetBinContent(892,4.544709);
   PbPb_normalized_response_matrix_cent2->SetBinContent(893,2.374888);
   PbPb_normalized_response_matrix_cent2->SetBinContent(894,1.11356);
   PbPb_normalized_response_matrix_cent2->SetBinContent(925,0.1319072);
   PbPb_normalized_response_matrix_cent2->SetBinContent(926,1.761238);
   PbPb_normalized_response_matrix_cent2->SetBinContent(927,8.154584);
   PbPb_normalized_response_matrix_cent2->SetBinContent(928,4.140846);
   PbPb_normalized_response_matrix_cent2->SetBinContent(929,2.452763);
   PbPb_normalized_response_matrix_cent2->SetBinContent(960,0.02086752);
   PbPb_normalized_response_matrix_cent2->SetBinContent(961,0.7002735);
   PbPb_normalized_response_matrix_cent2->SetBinContent(962,3.968109);
   PbPb_normalized_response_matrix_cent2->SetBinContent(963,5.547829);
   PbPb_normalized_response_matrix_cent2->SetBinContent(964,3.308523);
   PbPb_normalized_response_matrix_cent2->SetBinContent(965,2);
   PbPb_normalized_response_matrix_cent2->SetBinContent(988,0.000373084);
   PbPb_normalized_response_matrix_cent2->SetBinContent(996,0.2292642);
   PbPb_normalized_response_matrix_cent2->SetBinContent(997,3.172299);
   PbPb_normalized_response_matrix_cent2->SetBinContent(998,4.783877);
   PbPb_normalized_response_matrix_cent2->SetBinContent(999,6.929087);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1000,1.974359);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1023,0.0001437029);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1031,0.180134);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1032,0.1904324);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1033,4.012695);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1034,2.607234);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1035,1.497331);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1036,0.3948264);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1067,1.174454);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1068,0.8394105);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1069,4.328974);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1070,5.102035);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1071,5.605174);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1073,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1103,0.2932123);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1104,4.3155);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1105,3.623994);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1106,1.299193);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1107,2.128118);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1138,0.173714);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1140,2.204904);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1141,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1142,2.5);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1143,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1144,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1174,0.1652622);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1175,0.5973757);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1176,0.7008073);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1177,2.5);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1179,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1211,2);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1212,2.133365);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1214,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1247,1.738517);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1248,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1251,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1281,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1283,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1284,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1322,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1355,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1389,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1390,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1392,1);
   PbPb_normalized_response_matrix_cent2->SetBinContent(1568,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(106,2.215033);
   PbPb_normalized_response_matrix_cent2->SetBinError(107,0.680887);
   PbPb_normalized_response_matrix_cent2->SetBinError(108,0.0935035);
   PbPb_normalized_response_matrix_cent2->SetBinError(109,0.02065017);
   PbPb_normalized_response_matrix_cent2->SetBinError(110,0.003814284);
   PbPb_normalized_response_matrix_cent2->SetBinError(111,0.0003514979);
   PbPb_normalized_response_matrix_cent2->SetBinError(141,0.4681006);
   PbPb_normalized_response_matrix_cent2->SetBinError(142,0.4150828);
   PbPb_normalized_response_matrix_cent2->SetBinError(143,0.1855818);
   PbPb_normalized_response_matrix_cent2->SetBinError(144,0.06320492);
   PbPb_normalized_response_matrix_cent2->SetBinError(145,0.01396201);
   PbPb_normalized_response_matrix_cent2->SetBinError(146,0.009358039);
   PbPb_normalized_response_matrix_cent2->SetBinError(147,0.001260981);
   PbPb_normalized_response_matrix_cent2->SetBinError(148,0.001321325);
   PbPb_normalized_response_matrix_cent2->SetBinError(176,1.157659e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(177,0.03650243);
   PbPb_normalized_response_matrix_cent2->SetBinError(178,0.2300437);
   PbPb_normalized_response_matrix_cent2->SetBinError(179,0.1332873);
   PbPb_normalized_response_matrix_cent2->SetBinError(180,0.07920614);
   PbPb_normalized_response_matrix_cent2->SetBinError(181,0.01489363);
   PbPb_normalized_response_matrix_cent2->SetBinError(182,0.007067832);
   PbPb_normalized_response_matrix_cent2->SetBinError(183,0.01722039);
   PbPb_normalized_response_matrix_cent2->SetBinError(184,0.0009284035);
   PbPb_normalized_response_matrix_cent2->SetBinError(185,0.002140598);
   PbPb_normalized_response_matrix_cent2->SetBinError(186,0.004837695);
   PbPb_normalized_response_matrix_cent2->SetBinError(212,0.001510326);
   PbPb_normalized_response_matrix_cent2->SetBinError(213,0.05552768);
   PbPb_normalized_response_matrix_cent2->SetBinError(214,0.1643791);
   PbPb_normalized_response_matrix_cent2->SetBinError(215,0.1121045);
   PbPb_normalized_response_matrix_cent2->SetBinError(216,0.03859761);
   PbPb_normalized_response_matrix_cent2->SetBinError(217,0.005676218);
   PbPb_normalized_response_matrix_cent2->SetBinError(218,0.004371247);
   PbPb_normalized_response_matrix_cent2->SetBinError(219,0.002384012);
   PbPb_normalized_response_matrix_cent2->SetBinError(220,0.003063464);
   PbPb_normalized_response_matrix_cent2->SetBinError(246,2.223297e-07);
   PbPb_normalized_response_matrix_cent2->SetBinError(247,4.783763e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(248,0.007572006);
   PbPb_normalized_response_matrix_cent2->SetBinError(249,0.09599953);
   PbPb_normalized_response_matrix_cent2->SetBinError(250,0.1467201);
   PbPb_normalized_response_matrix_cent2->SetBinError(251,0.09359679);
   PbPb_normalized_response_matrix_cent2->SetBinError(252,0.01849755);
   PbPb_normalized_response_matrix_cent2->SetBinError(253,0.007042944);
   PbPb_normalized_response_matrix_cent2->SetBinError(254,0.005352356);
   PbPb_normalized_response_matrix_cent2->SetBinError(255,0.00542561);
   PbPb_normalized_response_matrix_cent2->SetBinError(256,0.00634972);
   PbPb_normalized_response_matrix_cent2->SetBinError(257,0.005389715);
   PbPb_normalized_response_matrix_cent2->SetBinError(282,1.129585e-06);
   PbPb_normalized_response_matrix_cent2->SetBinError(283,0.0005231054);
   PbPb_normalized_response_matrix_cent2->SetBinError(284,0.03641642);
   PbPb_normalized_response_matrix_cent2->SetBinError(285,0.1273372);
   PbPb_normalized_response_matrix_cent2->SetBinError(286,0.1525902);
   PbPb_normalized_response_matrix_cent2->SetBinError(287,0.05323954);
   PbPb_normalized_response_matrix_cent2->SetBinError(288,0.02187954);
   PbPb_normalized_response_matrix_cent2->SetBinError(289,0.007344187);
   PbPb_normalized_response_matrix_cent2->SetBinError(290,0.005583985);
   PbPb_normalized_response_matrix_cent2->SetBinError(291,0.001385065);
   PbPb_normalized_response_matrix_cent2->SetBinError(293,0.01199491);
   PbPb_normalized_response_matrix_cent2->SetBinError(296,0.03378072);
   PbPb_normalized_response_matrix_cent2->SetBinError(318,1.587683e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(319,0.004915088);
   PbPb_normalized_response_matrix_cent2->SetBinError(320,0.06938508);
   PbPb_normalized_response_matrix_cent2->SetBinError(321,0.1461359);
   PbPb_normalized_response_matrix_cent2->SetBinError(322,0.1443788);
   PbPb_normalized_response_matrix_cent2->SetBinError(323,0.03396255);
   PbPb_normalized_response_matrix_cent2->SetBinError(324,0.01173541);
   PbPb_normalized_response_matrix_cent2->SetBinError(325,0.008067789);
   PbPb_normalized_response_matrix_cent2->SetBinError(326,0.0169949);
   PbPb_normalized_response_matrix_cent2->SetBinError(327,0.005591251);
   PbPb_normalized_response_matrix_cent2->SetBinError(328,0.00635792);
   PbPb_normalized_response_matrix_cent2->SetBinError(353,7.733108e-07);
   PbPb_normalized_response_matrix_cent2->SetBinError(354,0.0001333201);
   PbPb_normalized_response_matrix_cent2->SetBinError(355,0.01525845);
   PbPb_normalized_response_matrix_cent2->SetBinError(356,0.1211953);
   PbPb_normalized_response_matrix_cent2->SetBinError(357,0.1576335);
   PbPb_normalized_response_matrix_cent2->SetBinError(358,0.09568051);
   PbPb_normalized_response_matrix_cent2->SetBinError(359,0.03276336);
   PbPb_normalized_response_matrix_cent2->SetBinError(360,0.01393873);
   PbPb_normalized_response_matrix_cent2->SetBinError(361,0.01131249);
   PbPb_normalized_response_matrix_cent2->SetBinError(362,0.01810613);
   PbPb_normalized_response_matrix_cent2->SetBinError(365,0.009837404);
   PbPb_normalized_response_matrix_cent2->SetBinError(388,1.567607e-06);
   PbPb_normalized_response_matrix_cent2->SetBinError(389,2.917032e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(390,0.005949916);
   PbPb_normalized_response_matrix_cent2->SetBinError(391,0.04080762);
   PbPb_normalized_response_matrix_cent2->SetBinError(392,0.1447819);
   PbPb_normalized_response_matrix_cent2->SetBinError(393,0.135327);
   PbPb_normalized_response_matrix_cent2->SetBinError(394,0.05811103);
   PbPb_normalized_response_matrix_cent2->SetBinError(395,0.02818322);
   PbPb_normalized_response_matrix_cent2->SetBinError(396,0.01967287);
   PbPb_normalized_response_matrix_cent2->SetBinError(397,0.02299005);
   PbPb_normalized_response_matrix_cent2->SetBinError(398,0.03490168);
   PbPb_normalized_response_matrix_cent2->SetBinError(399,0.0333506);
   PbPb_normalized_response_matrix_cent2->SetBinError(403,0.2035953);
   PbPb_normalized_response_matrix_cent2->SetBinError(424,1.216416e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(425,7.883891e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(426,0.0118469);
   PbPb_normalized_response_matrix_cent2->SetBinError(427,0.07543509);
   PbPb_normalized_response_matrix_cent2->SetBinError(428,0.158099);
   PbPb_normalized_response_matrix_cent2->SetBinError(429,0.1625864);
   PbPb_normalized_response_matrix_cent2->SetBinError(430,0.06723365);
   PbPb_normalized_response_matrix_cent2->SetBinError(431,0.02399854);
   PbPb_normalized_response_matrix_cent2->SetBinError(432,0.03059561);
   PbPb_normalized_response_matrix_cent2->SetBinError(433,0.0166194);
   PbPb_normalized_response_matrix_cent2->SetBinError(434,0.01194557);
   PbPb_normalized_response_matrix_cent2->SetBinError(435,0.0671266);
   PbPb_normalized_response_matrix_cent2->SetBinError(460,1.208875e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(461,0.001055158);
   PbPb_normalized_response_matrix_cent2->SetBinError(462,0.02648034);
   PbPb_normalized_response_matrix_cent2->SetBinError(463,0.1103634);
   PbPb_normalized_response_matrix_cent2->SetBinError(464,0.1850179);
   PbPb_normalized_response_matrix_cent2->SetBinError(465,0.1217871);
   PbPb_normalized_response_matrix_cent2->SetBinError(466,0.0770902);
   PbPb_normalized_response_matrix_cent2->SetBinError(467,0.02427286);
   PbPb_normalized_response_matrix_cent2->SetBinError(468,0.01517619);
   PbPb_normalized_response_matrix_cent2->SetBinError(472,0.0468703);
   PbPb_normalized_response_matrix_cent2->SetBinError(494,7.062807e-06);
   PbPb_normalized_response_matrix_cent2->SetBinError(495,1.200355e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(496,0.0003283558);
   PbPb_normalized_response_matrix_cent2->SetBinError(497,0.01012912);
   PbPb_normalized_response_matrix_cent2->SetBinError(498,0.04413448);
   PbPb_normalized_response_matrix_cent2->SetBinError(499,0.157993);
   PbPb_normalized_response_matrix_cent2->SetBinError(500,0.1612585);
   PbPb_normalized_response_matrix_cent2->SetBinError(501,0.1074506);
   PbPb_normalized_response_matrix_cent2->SetBinError(502,0.04443591);
   PbPb_normalized_response_matrix_cent2->SetBinError(503,0.02138189);
   PbPb_normalized_response_matrix_cent2->SetBinError(504,0.026201);
   PbPb_normalized_response_matrix_cent2->SetBinError(505,0.01114181);
   PbPb_normalized_response_matrix_cent2->SetBinError(530,7.977208e-06);
   PbPb_normalized_response_matrix_cent2->SetBinError(531,4.810627e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(532,0.002100938);
   PbPb_normalized_response_matrix_cent2->SetBinError(533,0.01200166);
   PbPb_normalized_response_matrix_cent2->SetBinError(534,0.08682411);
   PbPb_normalized_response_matrix_cent2->SetBinError(535,0.1741018);
   PbPb_normalized_response_matrix_cent2->SetBinError(536,0.1912076);
   PbPb_normalized_response_matrix_cent2->SetBinError(537,0.1243916);
   PbPb_normalized_response_matrix_cent2->SetBinError(538,0.06758072);
   PbPb_normalized_response_matrix_cent2->SetBinError(539,0.08871453);
   PbPb_normalized_response_matrix_cent2->SetBinError(540,0.117709);
   PbPb_normalized_response_matrix_cent2->SetBinError(543,0.2852975);
   PbPb_normalized_response_matrix_cent2->SetBinError(565,2.03515e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(567,0.0002913936);
   PbPb_normalized_response_matrix_cent2->SetBinError(568,0.004199613);
   PbPb_normalized_response_matrix_cent2->SetBinError(569,0.04342506);
   PbPb_normalized_response_matrix_cent2->SetBinError(570,0.1436473);
   PbPb_normalized_response_matrix_cent2->SetBinError(571,0.221861);
   PbPb_normalized_response_matrix_cent2->SetBinError(572,0.2038204);
   PbPb_normalized_response_matrix_cent2->SetBinError(573,0.09788108);
   PbPb_normalized_response_matrix_cent2->SetBinError(574,0.02302431);
   PbPb_normalized_response_matrix_cent2->SetBinError(575,0.1709652);
   PbPb_normalized_response_matrix_cent2->SetBinError(576,0.1122385);
   PbPb_normalized_response_matrix_cent2->SetBinError(602,9.54161e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(603,0.001683266);
   PbPb_normalized_response_matrix_cent2->SetBinError(604,0.01180019);
   PbPb_normalized_response_matrix_cent2->SetBinError(605,0.07699451);
   PbPb_normalized_response_matrix_cent2->SetBinError(606,0.2102742);
   PbPb_normalized_response_matrix_cent2->SetBinError(607,0.2812319);
   PbPb_normalized_response_matrix_cent2->SetBinError(608,0.1856304);
   PbPb_normalized_response_matrix_cent2->SetBinError(609,0.07521651);
   PbPb_normalized_response_matrix_cent2->SetBinError(610,0.04127175);
   PbPb_normalized_response_matrix_cent2->SetBinError(611,0.06113164);
   PbPb_normalized_response_matrix_cent2->SetBinError(636,4.157335e-05);
   PbPb_normalized_response_matrix_cent2->SetBinError(638,0.0002387651);
   PbPb_normalized_response_matrix_cent2->SetBinError(639,0.003236279);
   PbPb_normalized_response_matrix_cent2->SetBinError(640,0.03237883);
   PbPb_normalized_response_matrix_cent2->SetBinError(641,0.1752911);
   PbPb_normalized_response_matrix_cent2->SetBinError(642,0.3143859);
   PbPb_normalized_response_matrix_cent2->SetBinError(643,0.3133898);
   PbPb_normalized_response_matrix_cent2->SetBinError(644,0.1578016);
   PbPb_normalized_response_matrix_cent2->SetBinError(645,0.1057127);
   PbPb_normalized_response_matrix_cent2->SetBinError(646,0.05296382);
   PbPb_normalized_response_matrix_cent2->SetBinError(670,9.415038e-06);
   PbPb_normalized_response_matrix_cent2->SetBinError(674,0.0001929652);
   PbPb_normalized_response_matrix_cent2->SetBinError(675,0.009588355);
   PbPb_normalized_response_matrix_cent2->SetBinError(676,0.07533371);
   PbPb_normalized_response_matrix_cent2->SetBinError(677,0.2727503);
   PbPb_normalized_response_matrix_cent2->SetBinError(678,0.3888923);
   PbPb_normalized_response_matrix_cent2->SetBinError(679,0.3213133);
   PbPb_normalized_response_matrix_cent2->SetBinError(680,0.2184984);
   PbPb_normalized_response_matrix_cent2->SetBinError(681,0.09337013);
   PbPb_normalized_response_matrix_cent2->SetBinError(682,0.05360888);
   PbPb_normalized_response_matrix_cent2->SetBinError(709,0.0004731893);
   PbPb_normalized_response_matrix_cent2->SetBinError(710,0.0042085);
   PbPb_normalized_response_matrix_cent2->SetBinError(711,0.02490161);
   PbPb_normalized_response_matrix_cent2->SetBinError(712,0.1784494);
   PbPb_normalized_response_matrix_cent2->SetBinError(713,0.3593008);
   PbPb_normalized_response_matrix_cent2->SetBinError(714,0.4591458);
   PbPb_normalized_response_matrix_cent2->SetBinError(715,0.3403586);
   PbPb_normalized_response_matrix_cent2->SetBinError(716,0.1567042);
   PbPb_normalized_response_matrix_cent2->SetBinError(717,0.09409108);
   PbPb_normalized_response_matrix_cent2->SetBinError(719,0.1803774);
   PbPb_normalized_response_matrix_cent2->SetBinError(722,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(746,0.008373203);
   PbPb_normalized_response_matrix_cent2->SetBinError(747,0.07728346);
   PbPb_normalized_response_matrix_cent2->SetBinError(748,0.2872476);
   PbPb_normalized_response_matrix_cent2->SetBinError(749,0.4647716);
   PbPb_normalized_response_matrix_cent2->SetBinError(750,0.5008976);
   PbPb_normalized_response_matrix_cent2->SetBinError(751,0.6671096);
   PbPb_normalized_response_matrix_cent2->SetBinError(752,0.10658);
   PbPb_normalized_response_matrix_cent2->SetBinError(754,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(780,0.003533093);
   PbPb_normalized_response_matrix_cent2->SetBinError(782,0.04990279);
   PbPb_normalized_response_matrix_cent2->SetBinError(783,0.1027082);
   PbPb_normalized_response_matrix_cent2->SetBinError(784,0.4706454);
   PbPb_normalized_response_matrix_cent2->SetBinError(785,0.6502769);
   PbPb_normalized_response_matrix_cent2->SetBinError(786,0.7913544);
   PbPb_normalized_response_matrix_cent2->SetBinError(787,0.9214244);
   PbPb_normalized_response_matrix_cent2->SetBinError(818,0.05716931);
   PbPb_normalized_response_matrix_cent2->SetBinError(819,0.2377623);
   PbPb_normalized_response_matrix_cent2->SetBinError(820,0.6089782);
   PbPb_normalized_response_matrix_cent2->SetBinError(821,0.8074341);
   PbPb_normalized_response_matrix_cent2->SetBinError(822,0.6659694);
   PbPb_normalized_response_matrix_cent2->SetBinError(823,0.7190781);
   PbPb_normalized_response_matrix_cent2->SetBinError(853,0.02574774);
   PbPb_normalized_response_matrix_cent2->SetBinError(854,0.1376266);
   PbPb_normalized_response_matrix_cent2->SetBinError(855,0.5188915);
   PbPb_normalized_response_matrix_cent2->SetBinError(856,1.085534);
   PbPb_normalized_response_matrix_cent2->SetBinError(857,1.081613);
   PbPb_normalized_response_matrix_cent2->SetBinError(858,1.422959);
   PbPb_normalized_response_matrix_cent2->SetBinError(859,0.5987184);
   PbPb_normalized_response_matrix_cent2->SetBinError(889,0.05303709);
   PbPb_normalized_response_matrix_cent2->SetBinError(890,0.3669952);
   PbPb_normalized_response_matrix_cent2->SetBinError(891,0.7324485);
   PbPb_normalized_response_matrix_cent2->SetBinError(892,1.003222);
   PbPb_normalized_response_matrix_cent2->SetBinError(893,0.9814563);
   PbPb_normalized_response_matrix_cent2->SetBinError(894,1.006427);
   PbPb_normalized_response_matrix_cent2->SetBinError(925,0.08939847);
   PbPb_normalized_response_matrix_cent2->SetBinError(926,0.4491414);
   PbPb_normalized_response_matrix_cent2->SetBinError(927,1.533152);
   PbPb_normalized_response_matrix_cent2->SetBinError(928,1.32482);
   PbPb_normalized_response_matrix_cent2->SetBinError(929,1.440053);
   PbPb_normalized_response_matrix_cent2->SetBinError(960,0.01475978);
   PbPb_normalized_response_matrix_cent2->SetBinError(961,0.3059473);
   PbPb_normalized_response_matrix_cent2->SetBinError(962,1.054942);
   PbPb_normalized_response_matrix_cent2->SetBinError(963,1.30134);
   PbPb_normalized_response_matrix_cent2->SetBinError(964,1.54647);
   PbPb_normalized_response_matrix_cent2->SetBinError(965,1.414214);
   PbPb_normalized_response_matrix_cent2->SetBinError(988,0.0003730839);
   PbPb_normalized_response_matrix_cent2->SetBinError(996,0.2292642);
   PbPb_normalized_response_matrix_cent2->SetBinError(997,0.9054993);
   PbPb_normalized_response_matrix_cent2->SetBinError(998,1.192343);
   PbPb_normalized_response_matrix_cent2->SetBinError(999,2.391938);
   PbPb_normalized_response_matrix_cent2->SetBinError(1000,0.9169273);
   PbPb_normalized_response_matrix_cent2->SetBinError(1023,0.0001437029);
   PbPb_normalized_response_matrix_cent2->SetBinError(1031,0.1391597);
   PbPb_normalized_response_matrix_cent2->SetBinError(1032,0.1497275);
   PbPb_normalized_response_matrix_cent2->SetBinError(1033,1.797176);
   PbPb_normalized_response_matrix_cent2->SetBinError(1034,1.180884);
   PbPb_normalized_response_matrix_cent2->SetBinError(1035,1.060033);
   PbPb_normalized_response_matrix_cent2->SetBinError(1036,0.3948263);
   PbPb_normalized_response_matrix_cent2->SetBinError(1067,0.9336628);
   PbPb_normalized_response_matrix_cent2->SetBinError(1068,0.5378994);
   PbPb_normalized_response_matrix_cent2->SetBinError(1069,1.867674);
   PbPb_normalized_response_matrix_cent2->SetBinError(1070,1.964115);
   PbPb_normalized_response_matrix_cent2->SetBinError(1071,2.228974);
   PbPb_normalized_response_matrix_cent2->SetBinError(1073,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1103,0.2932123);
   PbPb_normalized_response_matrix_cent2->SetBinError(1104,1.870555);
   PbPb_normalized_response_matrix_cent2->SetBinError(1105,1.684642);
   PbPb_normalized_response_matrix_cent2->SetBinError(1106,1.043799);
   PbPb_normalized_response_matrix_cent2->SetBinError(1107,1.420005);
   PbPb_normalized_response_matrix_cent2->SetBinError(1138,0.173714);
   PbPb_normalized_response_matrix_cent2->SetBinError(1140,1.179286);
   PbPb_normalized_response_matrix_cent2->SetBinError(1141,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1142,1.5);
   PbPb_normalized_response_matrix_cent2->SetBinError(1143,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1144,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1174,0.1652622);
   PbPb_normalized_response_matrix_cent2->SetBinError(1175,0.5973756);
   PbPb_normalized_response_matrix_cent2->SetBinError(1176,0.7008073);
   PbPb_normalized_response_matrix_cent2->SetBinError(1177,1.5);
   PbPb_normalized_response_matrix_cent2->SetBinError(1179,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1211,1.414214);
   PbPb_normalized_response_matrix_cent2->SetBinError(1212,1.420488);
   PbPb_normalized_response_matrix_cent2->SetBinError(1214,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1247,1.243144);
   PbPb_normalized_response_matrix_cent2->SetBinError(1248,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1251,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1281,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1283,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1284,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1322,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1355,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1389,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1390,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1392,1);
   PbPb_normalized_response_matrix_cent2->SetBinError(1568,1);
   PbPb_normalized_response_matrix_cent2->SetMinimum(1e-10);
   PbPb_normalized_response_matrix_cent2->SetMaximum(1);
   PbPb_normalized_response_matrix_cent2->SetEntries(4411047);
   PbPb_normalized_response_matrix_cent2->SetStats(0);
   PbPb_normalized_response_matrix_cent2->SetContour(20);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(0,1e-10);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(1,0.05);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(2,0.1);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(3,0.15);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(4,0.2);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(5,0.25);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(6,0.3);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(7,0.35);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(8,0.4);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(9,0.45);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(10,0.5);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(11,0.55);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(12,0.6);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(13,0.65);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(14,0.7);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(15,0.75);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(16,0.8);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(17,0.85);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(18,0.9);
   PbPb_normalized_response_matrix_cent2->SetContourLevel(19,0.95);
   
   palette = new TPaletteAxis(329.8125,40,331.875,320,PbPb_normalized_response_matrix_cent2);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.035);
palette->SetTitleOffset(1);
palette->SetTitleSize(0.035);
   palette->SetFillColor(100);
   palette->SetFillStyle(1001);
   PbPb_normalized_response_matrix_cent2->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   PbPb_normalized_response_matrix_cent2->SetLineColor(ci);
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetTitle("Gen p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetRange(2,11);
   PbPb_normalized_response_matrix_cent2->GetXaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetNoExponent();
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetNdivisions(505);
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent2->GetXaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent2->GetYaxis()->SetTitle("Reco p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent2->GetYaxis()->SetRange(3,16);
   PbPb_normalized_response_matrix_cent2->GetYaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent2->GetYaxis()->SetNdivisions(610);
   PbPb_normalized_response_matrix_cent2->GetYaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent2->GetYaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent2->GetYaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent2->GetYaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent2->GetYaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent2->GetZaxis()->SetLabelFont(42);
   PbPb_normalized_response_matrix_cent2->GetZaxis()->SetLabelSize(0.035);
   PbPb_normalized_response_matrix_cent2->GetZaxis()->SetTitleSize(0.035);
   PbPb_normalized_response_matrix_cent2->GetZaxis()->SetTitleFont(42);
   PbPb_normalized_response_matrix_cent2->Draw("textcolz");
   line = new TLine(40,40,300,300);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.8,"10-30%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
   
   pt = new TPaveText(0.4844394,0.94,0.5155606,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_0_1->Modified();
   cPbPb_NormResMat->cd();
  
// ------------>Primitives in pad: p_1_0
   p_1_0 = new TPad("p_1_0", "p_1_0",0.3759095,0.5224719,0.6766371,1);
   p_1_0->Draw();
   p_1_0->cd();
   p_1_0->Range(30,40,330,341.0753);
   p_1_0->SetFillColor(0);
   p_1_0->SetBorderMode(0);
   p_1_0->SetBorderSize(2);
   p_1_0->SetLeftMargin(0);
   p_1_0->SetRightMargin(0);
   p_1_0->SetTopMargin(0.07);
   p_1_0->SetBottomMargin(0);
   p_1_0->SetFrameBorderMode(0);
   p_1_0->SetFrameBorderMode(0);
   
   TH2F *PbPb_normalized_response_matrix_cent4 = new TH2F("PbPb_normalized_response_matrix_cent4"," ",33,0,990,50,0,1000);
   PbPb_normalized_response_matrix_cent4->SetBinContent(106,9.595875);
   PbPb_normalized_response_matrix_cent4->SetBinContent(107,23.14945);
   PbPb_normalized_response_matrix_cent4->SetBinContent(108,3.89079);
   PbPb_normalized_response_matrix_cent4->SetBinContent(109,0.09595786);
   PbPb_normalized_response_matrix_cent4->SetBinContent(110,0.002878498);
   PbPb_normalized_response_matrix_cent4->SetBinContent(111,0.0005421481);
   PbPb_normalized_response_matrix_cent4->SetBinContent(112,4.568147e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(141,0.4034563);
   PbPb_normalized_response_matrix_cent4->SetBinContent(142,6.747693);
   PbPb_normalized_response_matrix_cent4->SetBinContent(143,16.66494);
   PbPb_normalized_response_matrix_cent4->SetBinContent(144,1.911551);
   PbPb_normalized_response_matrix_cent4->SetBinContent(145,0.06337579);
   PbPb_normalized_response_matrix_cent4->SetBinContent(146,0.01602972);
   PbPb_normalized_response_matrix_cent4->SetBinContent(147,0.0111344);
   PbPb_normalized_response_matrix_cent4->SetBinContent(148,0.001684756);
   PbPb_normalized_response_matrix_cent4->SetBinContent(149,0.0003042628);
   PbPb_normalized_response_matrix_cent4->SetBinContent(176,0.0006688493);
   PbPb_normalized_response_matrix_cent4->SetBinContent(177,0.102604);
   PbPb_normalized_response_matrix_cent4->SetBinContent(178,8.526837);
   PbPb_normalized_response_matrix_cent4->SetBinContent(179,10.54574);
   PbPb_normalized_response_matrix_cent4->SetBinContent(180,0.7662617);
   PbPb_normalized_response_matrix_cent4->SetBinContent(181,0.07749823);
   PbPb_normalized_response_matrix_cent4->SetBinContent(182,0.01174456);
   PbPb_normalized_response_matrix_cent4->SetBinContent(183,0.005068644);
   PbPb_normalized_response_matrix_cent4->SetBinContent(184,0.00123765);
   PbPb_normalized_response_matrix_cent4->SetBinContent(185,0.0008672178);
   PbPb_normalized_response_matrix_cent4->SetBinContent(212,0.0002460394);
   PbPb_normalized_response_matrix_cent4->SetBinContent(213,0.9043913);
   PbPb_normalized_response_matrix_cent4->SetBinContent(214,13.19767);
   PbPb_normalized_response_matrix_cent4->SetBinContent(215,5.957385);
   PbPb_normalized_response_matrix_cent4->SetBinContent(216,0.357215);
   PbPb_normalized_response_matrix_cent4->SetBinContent(217,0.04205528);
   PbPb_normalized_response_matrix_cent4->SetBinContent(218,0.01242131);
   PbPb_normalized_response_matrix_cent4->SetBinContent(219,0.01317593);
   PbPb_normalized_response_matrix_cent4->SetBinContent(224,0.01573607);
   PbPb_normalized_response_matrix_cent4->SetBinContent(247,7.488346e-06);
   PbPb_normalized_response_matrix_cent4->SetBinContent(248,0.01280372);
   PbPb_normalized_response_matrix_cent4->SetBinContent(249,3.980466);
   PbPb_normalized_response_matrix_cent4->SetBinContent(250,12.95448);
   PbPb_normalized_response_matrix_cent4->SetBinContent(251,2.855925);
   PbPb_normalized_response_matrix_cent4->SetBinContent(252,0.204316);
   PbPb_normalized_response_matrix_cent4->SetBinContent(253,0.04079341);
   PbPb_normalized_response_matrix_cent4->SetBinContent(254,0.01589523);
   PbPb_normalized_response_matrix_cent4->SetBinContent(258,0.00657948);
   PbPb_normalized_response_matrix_cent4->SetBinContent(283,0.0001583905);
   PbPb_normalized_response_matrix_cent4->SetBinContent(284,0.2620116);
   PbPb_normalized_response_matrix_cent4->SetBinContent(285,8.637581);
   PbPb_normalized_response_matrix_cent4->SetBinContent(286,9.924831);
   PbPb_normalized_response_matrix_cent4->SetBinContent(287,1.289256);
   PbPb_normalized_response_matrix_cent4->SetBinContent(288,0.1014106);
   PbPb_normalized_response_matrix_cent4->SetBinContent(289,0.0169375);
   PbPb_normalized_response_matrix_cent4->SetBinContent(290,0.01885349);
   PbPb_normalized_response_matrix_cent4->SetBinContent(291,0.01242216);
   PbPb_normalized_response_matrix_cent4->SetBinContent(292,0.003468231);
   PbPb_normalized_response_matrix_cent4->SetBinContent(293,0.002395086);
   PbPb_normalized_response_matrix_cent4->SetBinContent(318,7.924218e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(319,0.004972449);
   PbPb_normalized_response_matrix_cent4->SetBinContent(320,1.536001);
   PbPb_normalized_response_matrix_cent4->SetBinContent(321,11.48124);
   PbPb_normalized_response_matrix_cent4->SetBinContent(322,6.035254);
   PbPb_normalized_response_matrix_cent4->SetBinContent(323,0.575377);
   PbPb_normalized_response_matrix_cent4->SetBinContent(324,0.05593601);
   PbPb_normalized_response_matrix_cent4->SetBinContent(325,0.01937751);
   PbPb_normalized_response_matrix_cent4->SetBinContent(326,0.008500892);
   PbPb_normalized_response_matrix_cent4->SetBinContent(354,0.001526135);
   PbPb_normalized_response_matrix_cent4->SetBinContent(355,0.07910786);
   PbPb_normalized_response_matrix_cent4->SetBinContent(356,4.679338);
   PbPb_normalized_response_matrix_cent4->SetBinContent(357,11.5388);
   PbPb_normalized_response_matrix_cent4->SetBinContent(358,3.372457);
   PbPb_normalized_response_matrix_cent4->SetBinContent(359,0.2968404);
   PbPb_normalized_response_matrix_cent4->SetBinContent(360,0.07744838);
   PbPb_normalized_response_matrix_cent4->SetBinContent(361,0.02146068);
   PbPb_normalized_response_matrix_cent4->SetBinContent(362,0.01620901);
   PbPb_normalized_response_matrix_cent4->SetBinContent(363,0.02607189);
   PbPb_normalized_response_matrix_cent4->SetBinContent(389,7.616877e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(390,0.002579506);
   PbPb_normalized_response_matrix_cent4->SetBinContent(391,0.5735304);
   PbPb_normalized_response_matrix_cent4->SetBinContent(392,8.434118);
   PbPb_normalized_response_matrix_cent4->SetBinContent(393,8.961927);
   PbPb_normalized_response_matrix_cent4->SetBinContent(394,1.601243);
   PbPb_normalized_response_matrix_cent4->SetBinContent(395,0.1239504);
   PbPb_normalized_response_matrix_cent4->SetBinContent(396,0.01129222);
   PbPb_normalized_response_matrix_cent4->SetBinContent(397,0.0437973);
   PbPb_normalized_response_matrix_cent4->SetBinContent(398,0.01234892);
   PbPb_normalized_response_matrix_cent4->SetBinContent(399,0.01790012);
   PbPb_normalized_response_matrix_cent4->SetBinContent(424,2.253677e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(425,0.0001876763);
   PbPb_normalized_response_matrix_cent4->SetBinContent(426,0.03227824);
   PbPb_normalized_response_matrix_cent4->SetBinContent(427,2.195271);
   PbPb_normalized_response_matrix_cent4->SetBinContent(428,10.69412);
   PbPb_normalized_response_matrix_cent4->SetBinContent(429,6.174748);
   PbPb_normalized_response_matrix_cent4->SetBinContent(430,0.8124647);
   PbPb_normalized_response_matrix_cent4->SetBinContent(431,0.08228091);
   PbPb_normalized_response_matrix_cent4->SetBinContent(432,0.01398354);
   PbPb_normalized_response_matrix_cent4->SetBinContent(433,0.008398523);
   PbPb_normalized_response_matrix_cent4->SetBinContent(434,0.006610441);
   PbPb_normalized_response_matrix_cent4->SetBinContent(435,0.0522326);
   PbPb_normalized_response_matrix_cent4->SetBinContent(459,2.475729e-06);
   PbPb_normalized_response_matrix_cent4->SetBinContent(460,0.0001213917);
   PbPb_normalized_response_matrix_cent4->SetBinContent(461,0.001111963);
   PbPb_normalized_response_matrix_cent4->SetBinContent(462,0.2225107);
   PbPb_normalized_response_matrix_cent4->SetBinContent(463,5.140718);
   PbPb_normalized_response_matrix_cent4->SetBinContent(464,10.34673);
   PbPb_normalized_response_matrix_cent4->SetBinContent(465,3.639029);
   PbPb_normalized_response_matrix_cent4->SetBinContent(466,0.2932487);
   PbPb_normalized_response_matrix_cent4->SetBinContent(467,0.0484295);
   PbPb_normalized_response_matrix_cent4->SetBinContent(468,0.03021347);
   PbPb_normalized_response_matrix_cent4->SetBinContent(469,0.01421194);
   PbPb_normalized_response_matrix_cent4->SetBinContent(470,0.01869622);
   PbPb_normalized_response_matrix_cent4->SetBinContent(495,2.750829e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(496,0.0002766118);
   PbPb_normalized_response_matrix_cent4->SetBinContent(497,0.01442249);
   PbPb_normalized_response_matrix_cent4->SetBinContent(498,1.002109);
   PbPb_normalized_response_matrix_cent4->SetBinContent(499,8.142288);
   PbPb_normalized_response_matrix_cent4->SetBinContent(500,8.646157);
   PbPb_normalized_response_matrix_cent4->SetBinContent(501,1.938163);
   PbPb_normalized_response_matrix_cent4->SetBinContent(502,0.1935045);
   PbPb_normalized_response_matrix_cent4->SetBinContent(503,0.04692191);
   PbPb_normalized_response_matrix_cent4->SetBinContent(504,0.01409019);
   PbPb_normalized_response_matrix_cent4->SetBinContent(530,1.317871e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(531,4.446779e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(532,0.0003046506);
   PbPb_normalized_response_matrix_cent4->SetBinContent(533,0.08472023);
   PbPb_normalized_response_matrix_cent4->SetBinContent(534,2.940071);
   PbPb_normalized_response_matrix_cent4->SetBinContent(535,9.711084);
   PbPb_normalized_response_matrix_cent4->SetBinContent(536,6.136351);
   PbPb_normalized_response_matrix_cent4->SetBinContent(537,0.8136432);
   PbPb_normalized_response_matrix_cent4->SetBinContent(538,0.1052227);
   PbPb_normalized_response_matrix_cent4->SetBinContent(539,0.1055097);
   PbPb_normalized_response_matrix_cent4->SetBinContent(544,0.3838722);
   PbPb_normalized_response_matrix_cent4->SetBinContent(566,0.000107477);
   PbPb_normalized_response_matrix_cent4->SetBinContent(567,0.0006082335);
   PbPb_normalized_response_matrix_cent4->SetBinContent(568,0.005764501);
   PbPb_normalized_response_matrix_cent4->SetBinContent(569,0.366037);
   PbPb_normalized_response_matrix_cent4->SetBinContent(570,5.472511);
   PbPb_normalized_response_matrix_cent4->SetBinContent(571,9.414812);
   PbPb_normalized_response_matrix_cent4->SetBinContent(572,3.902403);
   PbPb_normalized_response_matrix_cent4->SetBinContent(573,0.4376421);
   PbPb_normalized_response_matrix_cent4->SetBinContent(574,0.1090929);
   PbPb_normalized_response_matrix_cent4->SetBinContent(575,0.07645939);
   PbPb_normalized_response_matrix_cent4->SetBinContent(600,4.175734e-06);
   PbPb_normalized_response_matrix_cent4->SetBinContent(602,0.0001100483);
   PbPb_normalized_response_matrix_cent4->SetBinContent(603,0.001102996);
   PbPb_normalized_response_matrix_cent4->SetBinContent(604,0.02333775);
   PbPb_normalized_response_matrix_cent4->SetBinContent(605,1.311832);
   PbPb_normalized_response_matrix_cent4->SetBinContent(606,8.466063);
   PbPb_normalized_response_matrix_cent4->SetBinContent(607,8.481428);
   PbPb_normalized_response_matrix_cent4->SetBinContent(608,1.952459);
   PbPb_normalized_response_matrix_cent4->SetBinContent(609,0.4154252);
   PbPb_normalized_response_matrix_cent4->SetBinContent(610,0.06388438);
   PbPb_normalized_response_matrix_cent4->SetBinContent(637,4.933762e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(638,0.0002169881);
   PbPb_normalized_response_matrix_cent4->SetBinContent(639,0.005079242);
   PbPb_normalized_response_matrix_cent4->SetBinContent(640,0.1501163);
   PbPb_normalized_response_matrix_cent4->SetBinContent(641,2.95547);
   PbPb_normalized_response_matrix_cent4->SetBinContent(642,9.201656);
   PbPb_normalized_response_matrix_cent4->SetBinContent(643,6.376901);
   PbPb_normalized_response_matrix_cent4->SetBinContent(644,0.8223606);
   PbPb_normalized_response_matrix_cent4->SetBinContent(645,0.1798876);
   PbPb_normalized_response_matrix_cent4->SetBinContent(646,0.1804251);
   PbPb_normalized_response_matrix_cent4->SetBinContent(671,2.795139e-05);
   PbPb_normalized_response_matrix_cent4->SetBinContent(674,0.0001388434);
   PbPb_normalized_response_matrix_cent4->SetBinContent(675,0.01421006);
   PbPb_normalized_response_matrix_cent4->SetBinContent(676,0.6085701);
   PbPb_normalized_response_matrix_cent4->SetBinContent(677,5.318036);
   PbPb_normalized_response_matrix_cent4->SetBinContent(678,9.287249);
   PbPb_normalized_response_matrix_cent4->SetBinContent(679,4.056802);
   PbPb_normalized_response_matrix_cent4->SetBinContent(680,0.6469985);
   PbPb_normalized_response_matrix_cent4->SetBinContent(681,0.1415191);
   PbPb_normalized_response_matrix_cent4->SetBinContent(708,0.0001110173);
   PbPb_normalized_response_matrix_cent4->SetBinContent(710,0.0006656826);
   PbPb_normalized_response_matrix_cent4->SetBinContent(711,0.0490221);
   PbPb_normalized_response_matrix_cent4->SetBinContent(712,1.620162);
   PbPb_normalized_response_matrix_cent4->SetBinContent(713,7.466558);
   PbPb_normalized_response_matrix_cent4->SetBinContent(714,7.844653);
   PbPb_normalized_response_matrix_cent4->SetBinContent(715,2.3025);
   PbPb_normalized_response_matrix_cent4->SetBinContent(716,0.4906429);
   PbPb_normalized_response_matrix_cent4->SetBinContent(717,0.1083414);
   PbPb_normalized_response_matrix_cent4->SetBinContent(719,0.1802062);
   PbPb_normalized_response_matrix_cent4->SetBinContent(745,0.001433241);
   PbPb_normalized_response_matrix_cent4->SetBinContent(747,0.2909765);
   PbPb_normalized_response_matrix_cent4->SetBinContent(748,3.38798);
   PbPb_normalized_response_matrix_cent4->SetBinContent(749,8.876044);
   PbPb_normalized_response_matrix_cent4->SetBinContent(750,5.616482);
   PbPb_normalized_response_matrix_cent4->SetBinContent(751,1.460509);
   PbPb_normalized_response_matrix_cent4->SetBinContent(752,0.3870635);
   PbPb_normalized_response_matrix_cent4->SetBinContent(782,0.05230224);
   PbPb_normalized_response_matrix_cent4->SetBinContent(783,0.7064961);
   PbPb_normalized_response_matrix_cent4->SetBinContent(784,5.442145);
   PbPb_normalized_response_matrix_cent4->SetBinContent(785,8.692258);
   PbPb_normalized_response_matrix_cent4->SetBinContent(786,4.313401);
   PbPb_normalized_response_matrix_cent4->SetBinContent(787,1.219503);
   PbPb_normalized_response_matrix_cent4->SetBinContent(816,0.002342425);
   PbPb_normalized_response_matrix_cent4->SetBinContent(818,0.1223606);
   PbPb_normalized_response_matrix_cent4->SetBinContent(819,1.715534);
   PbPb_normalized_response_matrix_cent4->SetBinContent(820,7.121191);
   PbPb_normalized_response_matrix_cent4->SetBinContent(821,7.830705);
   PbPb_normalized_response_matrix_cent4->SetBinContent(822,2.319724);
   PbPb_normalized_response_matrix_cent4->SetBinContent(823,1.252597);
   PbPb_normalized_response_matrix_cent4->SetBinContent(853,0.02420395);
   PbPb_normalized_response_matrix_cent4->SetBinContent(854,0.5059509);
   PbPb_normalized_response_matrix_cent4->SetBinContent(855,3.805834);
   PbPb_normalized_response_matrix_cent4->SetBinContent(856,7.575631);
   PbPb_normalized_response_matrix_cent4->SetBinContent(857,6.315799);
   PbPb_normalized_response_matrix_cent4->SetBinContent(858,1.172059);
   PbPb_normalized_response_matrix_cent4->SetBinContent(889,0.03793272);
   PbPb_normalized_response_matrix_cent4->SetBinContent(890,1.257675);
   PbPb_normalized_response_matrix_cent4->SetBinContent(891,5.142159);
   PbPb_normalized_response_matrix_cent4->SetBinContent(892,7.692577);
   PbPb_normalized_response_matrix_cent4->SetBinContent(893,5.060102);
   PbPb_normalized_response_matrix_cent4->SetBinContent(894,0.1539482);
   PbPb_normalized_response_matrix_cent4->SetBinContent(925,0.1659011);
   PbPb_normalized_response_matrix_cent4->SetBinContent(926,2.051453);
   PbPb_normalized_response_matrix_cent4->SetBinContent(927,6.869891);
   PbPb_normalized_response_matrix_cent4->SetBinContent(928,7.035102);
   PbPb_normalized_response_matrix_cent4->SetBinContent(929,0.7801336);
   PbPb_normalized_response_matrix_cent4->SetBinContent(930,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(961,0.5391074);
   PbPb_normalized_response_matrix_cent4->SetBinContent(962,3.36553);
   PbPb_normalized_response_matrix_cent4->SetBinContent(963,3.77197);
   PbPb_normalized_response_matrix_cent4->SetBinContent(964,6.290588);
   PbPb_normalized_response_matrix_cent4->SetBinContent(965,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(996,0.2744476);
   PbPb_normalized_response_matrix_cent4->SetBinContent(997,1.059054);
   PbPb_normalized_response_matrix_cent4->SetBinContent(998,5.975394);
   PbPb_normalized_response_matrix_cent4->SetBinContent(999,3.810221);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1000,2);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1001,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1032,0.6625161);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1033,2.824063);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1034,6.797517);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1035,1.289493);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1068,1.908714);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1069,5.223053);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1070,4);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1071,2);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1072,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1104,2.380462);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1105,3);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1106,2.579019);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1107,2);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1140,0.7105066);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1141,2);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1142,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1144,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1176,2.420981);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1177,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1178,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1210,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1212,3);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1213,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1215,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1248,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1249,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1250,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1284,3);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1285,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1321,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1322,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1354,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1355,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1388,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1496,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1532,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1711,1);
   PbPb_normalized_response_matrix_cent4->SetBinContent(1816,1.017722e-14);
   PbPb_normalized_response_matrix_cent4->SetBinError(106,2.607982);
   PbPb_normalized_response_matrix_cent4->SetBinError(107,1.16817);
   PbPb_normalized_response_matrix_cent4->SetBinError(108,0.09084938);
   PbPb_normalized_response_matrix_cent4->SetBinError(109,0.0117802);
   PbPb_normalized_response_matrix_cent4->SetBinError(110,0.0008652432);
   PbPb_normalized_response_matrix_cent4->SetBinError(111,0.0003787519);
   PbPb_normalized_response_matrix_cent4->SetBinError(112,4.568146e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(141,0.1679582);
   PbPb_normalized_response_matrix_cent4->SetBinError(142,0.2004182);
   PbPb_normalized_response_matrix_cent4->SetBinError(143,0.1882879);
   PbPb_normalized_response_matrix_cent4->SetBinError(144,0.05025753);
   PbPb_normalized_response_matrix_cent4->SetBinError(145,0.008150671);
   PbPb_normalized_response_matrix_cent4->SetBinError(146,0.004717972);
   PbPb_normalized_response_matrix_cent4->SetBinError(147,0.006515286);
   PbPb_normalized_response_matrix_cent4->SetBinError(148,0.001014026);
   PbPb_normalized_response_matrix_cent4->SetBinError(149,0.0003042628);
   PbPb_normalized_response_matrix_cent4->SetBinError(176,0.0004594514);
   PbPb_normalized_response_matrix_cent4->SetBinError(177,0.01799166);
   PbPb_normalized_response_matrix_cent4->SetBinError(178,0.1167607);
   PbPb_normalized_response_matrix_cent4->SetBinError(179,0.1483676);
   PbPb_normalized_response_matrix_cent4->SetBinError(180,0.0300885);
   PbPb_normalized_response_matrix_cent4->SetBinError(181,0.03090738);
   PbPb_normalized_response_matrix_cent4->SetBinError(182,0.002549776);
   PbPb_normalized_response_matrix_cent4->SetBinError(183,0.001871274);
   PbPb_normalized_response_matrix_cent4->SetBinError(184,0.00123765);
   PbPb_normalized_response_matrix_cent4->SetBinError(185,0.0008672178);
   PbPb_normalized_response_matrix_cent4->SetBinError(212,8.837281e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(213,0.02895578);
   PbPb_normalized_response_matrix_cent4->SetBinError(214,0.1526622);
   PbPb_normalized_response_matrix_cent4->SetBinError(215,0.1144849);
   PbPb_normalized_response_matrix_cent4->SetBinError(216,0.02849999);
   PbPb_normalized_response_matrix_cent4->SetBinError(217,0.005563761);
   PbPb_normalized_response_matrix_cent4->SetBinError(218,0.003086221);
   PbPb_normalized_response_matrix_cent4->SetBinError(219,0.005117507);
   PbPb_normalized_response_matrix_cent4->SetBinError(224,0.01573607);
   PbPb_normalized_response_matrix_cent4->SetBinError(247,4.061116e-06);
   PbPb_normalized_response_matrix_cent4->SetBinError(248,0.002417465);
   PbPb_normalized_response_matrix_cent4->SetBinError(249,0.08799175);
   PbPb_normalized_response_matrix_cent4->SetBinError(250,0.1630958);
   PbPb_normalized_response_matrix_cent4->SetBinError(251,0.08384318);
   PbPb_normalized_response_matrix_cent4->SetBinError(252,0.04489135);
   PbPb_normalized_response_matrix_cent4->SetBinError(253,0.005995653);
   PbPb_normalized_response_matrix_cent4->SetBinError(254,0.004465044);
   PbPb_normalized_response_matrix_cent4->SetBinError(258,0.00657948);
   PbPb_normalized_response_matrix_cent4->SetBinError(283,5.067974e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(284,0.01975126);
   PbPb_normalized_response_matrix_cent4->SetBinError(285,0.1308407);
   PbPb_normalized_response_matrix_cent4->SetBinError(286,0.1505191);
   PbPb_normalized_response_matrix_cent4->SetBinError(287,0.05511217);
   PbPb_normalized_response_matrix_cent4->SetBinError(288,0.01241337);
   PbPb_normalized_response_matrix_cent4->SetBinError(289,0.004582145);
   PbPb_normalized_response_matrix_cent4->SetBinError(290,0.01074507);
   PbPb_normalized_response_matrix_cent4->SetBinError(291,0.005820374);
   PbPb_normalized_response_matrix_cent4->SetBinError(292,0.003468231);
   PbPb_normalized_response_matrix_cent4->SetBinError(293,0.002395086);
   PbPb_normalized_response_matrix_cent4->SetBinError(318,4.251282e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(319,0.00193246);
   PbPb_normalized_response_matrix_cent4->SetBinError(320,0.04301366);
   PbPb_normalized_response_matrix_cent4->SetBinError(321,0.1505987);
   PbPb_normalized_response_matrix_cent4->SetBinError(322,0.1111026);
   PbPb_normalized_response_matrix_cent4->SetBinError(323,0.02877341);
   PbPb_normalized_response_matrix_cent4->SetBinError(324,0.009430361);
   PbPb_normalized_response_matrix_cent4->SetBinError(325,0.006876581);
   PbPb_normalized_response_matrix_cent4->SetBinError(326,0.004516028);
   PbPb_normalized_response_matrix_cent4->SetBinError(354,0.000859819);
   PbPb_normalized_response_matrix_cent4->SetBinError(355,0.007091031);
   PbPb_normalized_response_matrix_cent4->SetBinError(356,0.09708347);
   PbPb_normalized_response_matrix_cent4->SetBinError(357,0.1647605);
   PbPb_normalized_response_matrix_cent4->SetBinError(358,0.1189307);
   PbPb_normalized_response_matrix_cent4->SetBinError(359,0.0356651);
   PbPb_normalized_response_matrix_cent4->SetBinError(360,0.01944942);
   PbPb_normalized_response_matrix_cent4->SetBinError(361,0.009403145);
   PbPb_normalized_response_matrix_cent4->SetBinError(362,0.01196194);
   PbPb_normalized_response_matrix_cent4->SetBinError(363,0.01446195);
   PbPb_normalized_response_matrix_cent4->SetBinError(389,2.902941e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(390,0.001180702);
   PbPb_normalized_response_matrix_cent4->SetBinError(391,0.02293448);
   PbPb_normalized_response_matrix_cent4->SetBinError(392,0.129156);
   PbPb_normalized_response_matrix_cent4->SetBinError(393,0.1336693);
   PbPb_normalized_response_matrix_cent4->SetBinError(394,0.06297021);
   PbPb_normalized_response_matrix_cent4->SetBinError(395,0.01744689);
   PbPb_normalized_response_matrix_cent4->SetBinError(396,0.00507944);
   PbPb_normalized_response_matrix_cent4->SetBinError(397,0.02461665);
   PbPb_normalized_response_matrix_cent4->SetBinError(398,0.01234892);
   PbPb_normalized_response_matrix_cent4->SetBinError(399,0.01790012);
   PbPb_normalized_response_matrix_cent4->SetBinError(424,2.108394e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(425,9.422253e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(426,0.005981171);
   PbPb_normalized_response_matrix_cent4->SetBinError(427,0.05409045);
   PbPb_normalized_response_matrix_cent4->SetBinError(428,0.1505028);
   PbPb_normalized_response_matrix_cent4->SetBinError(429,0.1322648);
   PbPb_normalized_response_matrix_cent4->SetBinError(430,0.044834);
   PbPb_normalized_response_matrix_cent4->SetBinError(431,0.01719994);
   PbPb_normalized_response_matrix_cent4->SetBinError(432,0.007143916);
   PbPb_normalized_response_matrix_cent4->SetBinError(433,0.008398523);
   PbPb_normalized_response_matrix_cent4->SetBinError(434,0.006610441);
   PbPb_normalized_response_matrix_cent4->SetBinError(435,0.03695849);
   PbPb_normalized_response_matrix_cent4->SetBinError(459,1.784323e-06);
   PbPb_normalized_response_matrix_cent4->SetBinError(460,5.50434e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(461,0.0004025717);
   PbPb_normalized_response_matrix_cent4->SetBinError(462,0.0174989);
   PbPb_normalized_response_matrix_cent4->SetBinError(463,0.08337737);
   PbPb_normalized_response_matrix_cent4->SetBinError(464,0.1790603);
   PbPb_normalized_response_matrix_cent4->SetBinError(465,0.09584472);
   PbPb_normalized_response_matrix_cent4->SetBinError(466,0.03245805);
   PbPb_normalized_response_matrix_cent4->SetBinError(467,0.01627481);
   PbPb_normalized_response_matrix_cent4->SetBinError(468,0.01489771);
   PbPb_normalized_response_matrix_cent4->SetBinError(469,0.01076793);
   PbPb_normalized_response_matrix_cent4->SetBinError(470,0.01869622);
   PbPb_normalized_response_matrix_cent4->SetBinError(495,1.94513e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(496,0.0001470256);
   PbPb_normalized_response_matrix_cent4->SetBinError(497,0.006030226);
   PbPb_normalized_response_matrix_cent4->SetBinError(498,0.04040388);
   PbPb_normalized_response_matrix_cent4->SetBinError(499,0.1266902);
   PbPb_normalized_response_matrix_cent4->SetBinError(500,0.1541482);
   PbPb_normalized_response_matrix_cent4->SetBinError(501,0.09889895);
   PbPb_normalized_response_matrix_cent4->SetBinError(502,0.04269183);
   PbPb_normalized_response_matrix_cent4->SetBinError(503,0.02763573);
   PbPb_normalized_response_matrix_cent4->SetBinError(504,0.01409019);
   PbPb_normalized_response_matrix_cent4->SetBinError(530,1.317871e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(531,3.196849e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(532,0.0001737081);
   PbPb_normalized_response_matrix_cent4->SetBinError(533,0.008509371);
   PbPb_normalized_response_matrix_cent4->SetBinError(534,0.08727488);
   PbPb_normalized_response_matrix_cent4->SetBinError(535,0.1673892);
   PbPb_normalized_response_matrix_cent4->SetBinError(536,0.1711243);
   PbPb_normalized_response_matrix_cent4->SetBinError(537,0.07451139);
   PbPb_normalized_response_matrix_cent4->SetBinError(538,0.03209014);
   PbPb_normalized_response_matrix_cent4->SetBinError(539,0.0464988);
   PbPb_normalized_response_matrix_cent4->SetBinError(544,0.3838722);
   PbPb_normalized_response_matrix_cent4->SetBinError(566,7.603931e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(567,0.0003133932);
   PbPb_normalized_response_matrix_cent4->SetBinError(568,0.002056219);
   PbPb_normalized_response_matrix_cent4->SetBinError(569,0.02558462);
   PbPb_normalized_response_matrix_cent4->SetBinError(570,0.1325688);
   PbPb_normalized_response_matrix_cent4->SetBinError(571,0.2014615);
   PbPb_normalized_response_matrix_cent4->SetBinError(572,0.1799483);
   PbPb_normalized_response_matrix_cent4->SetBinError(573,0.07352039);
   PbPb_normalized_response_matrix_cent4->SetBinError(574,0.04915965);
   PbPb_normalized_response_matrix_cent4->SetBinError(575,0.04533751);
   PbPb_normalized_response_matrix_cent4->SetBinError(600,4.175734e-06);
   PbPb_normalized_response_matrix_cent4->SetBinError(602,6.840169e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(603,0.0008134963);
   PbPb_normalized_response_matrix_cent4->SetBinError(604,0.006302822);
   PbPb_normalized_response_matrix_cent4->SetBinError(605,0.05991128);
   PbPb_normalized_response_matrix_cent4->SetBinError(606,0.202281);
   PbPb_normalized_response_matrix_cent4->SetBinError(607,0.2698085);
   PbPb_normalized_response_matrix_cent4->SetBinError(608,0.1550812);
   PbPb_normalized_response_matrix_cent4->SetBinError(609,0.1285816);
   PbPb_normalized_response_matrix_cent4->SetBinError(610,0.04061505);
   PbPb_normalized_response_matrix_cent4->SetBinError(637,4.933762e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(638,0.0002169881);
   PbPb_normalized_response_matrix_cent4->SetBinError(639,0.002915061);
   PbPb_normalized_response_matrix_cent4->SetBinError(640,0.01890553);
   PbPb_normalized_response_matrix_cent4->SetBinError(641,0.117606);
   PbPb_normalized_response_matrix_cent4->SetBinError(642,0.2772965);
   PbPb_normalized_response_matrix_cent4->SetBinError(643,0.2674248);
   PbPb_normalized_response_matrix_cent4->SetBinError(644,0.1143085);
   PbPb_normalized_response_matrix_cent4->SetBinError(645,0.06328658);
   PbPb_normalized_response_matrix_cent4->SetBinError(646,0.09528128);
   PbPb_normalized_response_matrix_cent4->SetBinError(671,2.795139e-05);
   PbPb_normalized_response_matrix_cent4->SetBinError(674,0.0001388434);
   PbPb_normalized_response_matrix_cent4->SetBinError(675,0.006123532);
   PbPb_normalized_response_matrix_cent4->SetBinError(676,0.06001326);
   PbPb_normalized_response_matrix_cent4->SetBinError(677,0.2163188);
   PbPb_normalized_response_matrix_cent4->SetBinError(678,0.3403516);
   PbPb_normalized_response_matrix_cent4->SetBinError(679,0.279853);
   PbPb_normalized_response_matrix_cent4->SetBinError(680,0.1721072);
   PbPb_normalized_response_matrix_cent4->SetBinError(681,0.09142734);
   PbPb_normalized_response_matrix_cent4->SetBinError(708,0.0001110173);
   PbPb_normalized_response_matrix_cent4->SetBinError(710,0.0006656826);
   PbPb_normalized_response_matrix_cent4->SetBinError(711,0.01421667);
   PbPb_normalized_response_matrix_cent4->SetBinError(712,0.1200751);
   PbPb_normalized_response_matrix_cent4->SetBinError(713,0.284987);
   PbPb_normalized_response_matrix_cent4->SetBinError(714,0.3847597);
   PbPb_normalized_response_matrix_cent4->SetBinError(715,0.284404);
   PbPb_normalized_response_matrix_cent4->SetBinError(716,0.1825479);
   PbPb_normalized_response_matrix_cent4->SetBinError(717,0.1083414);
   PbPb_normalized_response_matrix_cent4->SetBinError(719,0.1802062);
   PbPb_normalized_response_matrix_cent4->SetBinError(745,0.001433241);
   PbPb_normalized_response_matrix_cent4->SetBinError(747,0.05562221);
   PbPb_normalized_response_matrix_cent4->SetBinError(748,0.203464);
   PbPb_normalized_response_matrix_cent4->SetBinError(749,0.4062514);
   PbPb_normalized_response_matrix_cent4->SetBinError(750,0.4617241);
   PbPb_normalized_response_matrix_cent4->SetBinError(751,0.3298706);
   PbPb_normalized_response_matrix_cent4->SetBinError(752,0.2511202);
   PbPb_normalized_response_matrix_cent4->SetBinError(782,0.01892974);
   PbPb_normalized_response_matrix_cent4->SetBinError(783,0.09684201);
   PbPb_normalized_response_matrix_cent4->SetBinError(784,0.3285017);
   PbPb_normalized_response_matrix_cent4->SetBinError(785,0.5876764);
   PbPb_normalized_response_matrix_cent4->SetBinError(786,0.6375505);
   PbPb_normalized_response_matrix_cent4->SetBinError(787,0.472246);
   PbPb_normalized_response_matrix_cent4->SetBinError(816,0.002342425);
   PbPb_normalized_response_matrix_cent4->SetBinError(818,0.04093078);
   PbPb_normalized_response_matrix_cent4->SetBinError(819,0.1846267);
   PbPb_normalized_response_matrix_cent4->SetBinError(820,0.5447676);
   PbPb_normalized_response_matrix_cent4->SetBinError(821,0.7661684);
   PbPb_normalized_response_matrix_cent4->SetBinError(822,0.583277);
   PbPb_normalized_response_matrix_cent4->SetBinError(823,0.7325006);
   PbPb_normalized_response_matrix_cent4->SetBinError(853,0.01560179);
   PbPb_normalized_response_matrix_cent4->SetBinError(854,0.1126987);
   PbPb_normalized_response_matrix_cent4->SetBinError(855,0.420477);
   PbPb_normalized_response_matrix_cent4->SetBinError(856,0.8090493);
   PbPb_normalized_response_matrix_cent4->SetBinError(857,1.115127);
   PbPb_normalized_response_matrix_cent4->SetBinError(858,0.6370387);
   PbPb_normalized_response_matrix_cent4->SetBinError(889,0.02040912);
   PbPb_normalized_response_matrix_cent4->SetBinError(890,0.2739077);
   PbPb_normalized_response_matrix_cent4->SetBinError(891,0.6808681);
   PbPb_normalized_response_matrix_cent4->SetBinError(892,1.157682);
   PbPb_normalized_response_matrix_cent4->SetBinError(893,1.353546);
   PbPb_normalized_response_matrix_cent4->SetBinError(894,0.1539482);
   PbPb_normalized_response_matrix_cent4->SetBinError(925,0.1192191);
   PbPb_normalized_response_matrix_cent4->SetBinError(926,0.5007948);
   PbPb_normalized_response_matrix_cent4->SetBinError(927,1.136503);
   PbPb_normalized_response_matrix_cent4->SetBinError(928,1.870692);
   PbPb_normalized_response_matrix_cent4->SetBinError(929,0.5919942);
   PbPb_normalized_response_matrix_cent4->SetBinError(930,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(961,0.2361586);
   PbPb_normalized_response_matrix_cent4->SetBinError(962,0.8038688);
   PbPb_normalized_response_matrix_cent4->SetBinError(963,1.412254);
   PbPb_normalized_response_matrix_cent4->SetBinError(964,2.014851);
   PbPb_normalized_response_matrix_cent4->SetBinError(965,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(996,0.2744476);
   PbPb_normalized_response_matrix_cent4->SetBinError(997,0.4219049);
   PbPb_normalized_response_matrix_cent4->SetBinError(998,1.677991);
   PbPb_normalized_response_matrix_cent4->SetBinError(999,1.408892);
   PbPb_normalized_response_matrix_cent4->SetBinError(1000,1.414214);
   PbPb_normalized_response_matrix_cent4->SetBinError(1001,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1032,0.3495192);
   PbPb_normalized_response_matrix_cent4->SetBinError(1033,0.9911664);
   PbPb_normalized_response_matrix_cent4->SetBinError(1034,2.078193);
   PbPb_normalized_response_matrix_cent4->SetBinError(1035,1.04106);
   PbPb_normalized_response_matrix_cent4->SetBinError(1068,1.146856);
   PbPb_normalized_response_matrix_cent4->SetBinError(1069,1.629867);
   PbPb_normalized_response_matrix_cent4->SetBinError(1070,2);
   PbPb_normalized_response_matrix_cent4->SetBinError(1071,1.414214);
   PbPb_normalized_response_matrix_cent4->SetBinError(1072,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1104,1.334773);
   PbPb_normalized_response_matrix_cent4->SetBinError(1105,1.732051);
   PbPb_normalized_response_matrix_cent4->SetBinError(1106,1.528157);
   PbPb_normalized_response_matrix_cent4->SetBinError(1107,1.414214);
   PbPb_normalized_response_matrix_cent4->SetBinError(1140,0.7105065);
   PbPb_normalized_response_matrix_cent4->SetBinError(1141,1.414213);
   PbPb_normalized_response_matrix_cent4->SetBinError(1142,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1144,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1176,1.475542);
   PbPb_normalized_response_matrix_cent4->SetBinError(1177,0.9999999);
   PbPb_normalized_response_matrix_cent4->SetBinError(1178,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1210,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1212,1.732051);
   PbPb_normalized_response_matrix_cent4->SetBinError(1213,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1215,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1248,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1249,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1250,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1284,1.732051);
   PbPb_normalized_response_matrix_cent4->SetBinError(1285,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1321,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1322,0.7071068);
   PbPb_normalized_response_matrix_cent4->SetBinError(1354,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1355,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1388,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1496,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1532,0.7071068);
   PbPb_normalized_response_matrix_cent4->SetBinError(1711,1);
   PbPb_normalized_response_matrix_cent4->SetBinError(1816,1.017722e-14);
   PbPb_normalized_response_matrix_cent4->SetMinimum(1e-10);
   PbPb_normalized_response_matrix_cent4->SetMaximum(1);
   PbPb_normalized_response_matrix_cent4->SetEntries(4464888);
   PbPb_normalized_response_matrix_cent4->SetStats(0);
   PbPb_normalized_response_matrix_cent4->SetContour(20);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(0,1e-10);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(1,0.05);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(2,0.1);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(3,0.15);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(4,0.2);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(5,0.25);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(6,0.3);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(7,0.35);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(8,0.4);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(9,0.45);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(10,0.5);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(11,0.55);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(12,0.6);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(13,0.65);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(14,0.7);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(15,0.75);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(16,0.8);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(17,0.85);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(18,0.9);
   PbPb_normalized_response_matrix_cent4->SetContourLevel(19,0.95);
   
   palette = new TPaletteAxis(329.85,40,331.5,320,PbPb_normalized_response_matrix_cent4);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.035);
palette->SetTitleOffset(1);
palette->SetTitleSize(0.035);
   palette->SetFillColor(100);
   palette->SetFillStyle(1001);
   PbPb_normalized_response_matrix_cent4->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   PbPb_normalized_response_matrix_cent4->SetLineColor(ci);
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetTitle("Gen p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetRange(2,11);
   PbPb_normalized_response_matrix_cent4->GetXaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetNoExponent();
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetNdivisions(505);
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent4->GetXaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent4->GetYaxis()->SetTitle("Reco p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent4->GetYaxis()->SetRange(3,16);
   PbPb_normalized_response_matrix_cent4->GetYaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent4->GetYaxis()->SetNdivisions(610);
   PbPb_normalized_response_matrix_cent4->GetYaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent4->GetYaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent4->GetYaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent4->GetYaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent4->GetYaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent4->GetZaxis()->SetLabelFont(42);
   PbPb_normalized_response_matrix_cent4->GetZaxis()->SetLabelSize(0.035);
   PbPb_normalized_response_matrix_cent4->GetZaxis()->SetTitleSize(0.035);
   PbPb_normalized_response_matrix_cent4->GetZaxis()->SetTitleFont(42);
   PbPb_normalized_response_matrix_cent4->Draw("textcolz");
   line = new TLine(40,40,300,300);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.8,"50-70%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
   
   pt = new TPaveText(0.4830492,0.94,0.5169508,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_1_0->Modified();
   cPbPb_NormResMat->cd();
  
// ------------>Primitives in pad: p_1_1
   p_1_1 = new TPad("p_1_1", "p_1_1",0.3759095,0,0.6766371,0.5224719);
   p_1_1->Draw();
   p_1_1->cd();
   p_1_1->Range(30,-9.411765,330,320);
   p_1_1->SetFillColor(0);
   p_1_1->SetBorderMode(0);
   p_1_1->SetBorderSize(2);
   p_1_1->SetLeftMargin(0);
   p_1_1->SetRightMargin(0);
   p_1_1->SetTopMargin(0);
   p_1_1->SetBottomMargin(0.15);
   p_1_1->SetFrameBorderMode(0);
   p_1_1->SetFrameBorderMode(0);
   
   TH2F *PbPb_normalized_response_matrix_cent1 = new TH2F("PbPb_normalized_response_matrix_cent1"," ",33,0,990,50,0,1000);
   PbPb_normalized_response_matrix_cent1->SetBinContent(106,10.03608);
   PbPb_normalized_response_matrix_cent1->SetBinContent(107,17.00178);
   PbPb_normalized_response_matrix_cent1->SetBinContent(108,3.661021);
   PbPb_normalized_response_matrix_cent1->SetBinContent(109,0.1505459);
   PbPb_normalized_response_matrix_cent1->SetBinContent(110,0.008061802);
   PbPb_normalized_response_matrix_cent1->SetBinContent(111,0.0007039467);
   PbPb_normalized_response_matrix_cent1->SetBinContent(112,0.004907249);
   PbPb_normalized_response_matrix_cent1->SetBinContent(141,0.9305074);
   PbPb_normalized_response_matrix_cent1->SetBinContent(142,12.16488);
   PbPb_normalized_response_matrix_cent1->SetBinContent(143,13.90076);
   PbPb_normalized_response_matrix_cent1->SetBinContent(144,2.46569);
   PbPb_normalized_response_matrix_cent1->SetBinContent(145,0.09745111);
   PbPb_normalized_response_matrix_cent1->SetBinContent(146,0.01812085);
   PbPb_normalized_response_matrix_cent1->SetBinContent(147,0.000346428);
   PbPb_normalized_response_matrix_cent1->SetBinContent(176,0.03341018);
   PbPb_normalized_response_matrix_cent1->SetBinContent(177,0.8090686);
   PbPb_normalized_response_matrix_cent1->SetBinContent(178,10.11688);
   PbPb_normalized_response_matrix_cent1->SetBinContent(179,9.186975);
   PbPb_normalized_response_matrix_cent1->SetBinContent(180,1.191172);
   PbPb_normalized_response_matrix_cent1->SetBinContent(181,0.1934054);
   PbPb_normalized_response_matrix_cent1->SetBinContent(182,0.02837733);
   PbPb_normalized_response_matrix_cent1->SetBinContent(184,0.01871948);
   PbPb_normalized_response_matrix_cent1->SetBinContent(212,0.02426847);
   PbPb_normalized_response_matrix_cent1->SetBinContent(213,2.126216);
   PbPb_normalized_response_matrix_cent1->SetBinContent(214,11.482);
   PbPb_normalized_response_matrix_cent1->SetBinContent(215,5.504178);
   PbPb_normalized_response_matrix_cent1->SetBinContent(216,0.4589246);
   PbPb_normalized_response_matrix_cent1->SetBinContent(217,0.08962758);
   PbPb_normalized_response_matrix_cent1->SetBinContent(218,0.02006593);
   PbPb_normalized_response_matrix_cent1->SetBinContent(219,0.008590508);
   PbPb_normalized_response_matrix_cent1->SetBinContent(220,0.01430916);
   PbPb_normalized_response_matrix_cent1->SetBinContent(247,2.117219e-06);
   PbPb_normalized_response_matrix_cent1->SetBinContent(248,0.1890362);
   PbPb_normalized_response_matrix_cent1->SetBinContent(249,5.687233);
   PbPb_normalized_response_matrix_cent1->SetBinContent(250,11.19825);
   PbPb_normalized_response_matrix_cent1->SetBinContent(251,3.123989);
   PbPb_normalized_response_matrix_cent1->SetBinContent(252,0.3465216);
   PbPb_normalized_response_matrix_cent1->SetBinContent(253,0.04314893);
   PbPb_normalized_response_matrix_cent1->SetBinContent(254,0.04009247);
   PbPb_normalized_response_matrix_cent1->SetBinContent(256,0.01315721);
   PbPb_normalized_response_matrix_cent1->SetBinContent(281,2.796324e-07);
   PbPb_normalized_response_matrix_cent1->SetBinContent(282,4.758278e-07);
   PbPb_normalized_response_matrix_cent1->SetBinContent(283,0.005996631);
   PbPb_normalized_response_matrix_cent1->SetBinContent(284,1.001796);
   PbPb_normalized_response_matrix_cent1->SetBinContent(285,8.55794);
   PbPb_normalized_response_matrix_cent1->SetBinContent(286,8.544928);
   PbPb_normalized_response_matrix_cent1->SetBinContent(287,1.666881);
   PbPb_normalized_response_matrix_cent1->SetBinContent(288,0.1668235);
   PbPb_normalized_response_matrix_cent1->SetBinContent(289,0.04849849);
   PbPb_normalized_response_matrix_cent1->SetBinContent(291,0.02336106);
   PbPb_normalized_response_matrix_cent1->SetBinContent(318,6.795561e-05);
   PbPb_normalized_response_matrix_cent1->SetBinContent(319,0.02493122);
   PbPb_normalized_response_matrix_cent1->SetBinContent(320,3.116287);
   PbPb_normalized_response_matrix_cent1->SetBinContent(321,10.14155);
   PbPb_normalized_response_matrix_cent1->SetBinContent(322,5.575758);
   PbPb_normalized_response_matrix_cent1->SetBinContent(323,0.7336184);
   PbPb_normalized_response_matrix_cent1->SetBinContent(324,0.1009304);
   PbPb_normalized_response_matrix_cent1->SetBinContent(325,0.0249627);
   PbPb_normalized_response_matrix_cent1->SetBinContent(326,0.008353557);
   PbPb_normalized_response_matrix_cent1->SetBinContent(329,0.06840552);
   PbPb_normalized_response_matrix_cent1->SetBinContent(353,1.462794e-05);
   PbPb_normalized_response_matrix_cent1->SetBinContent(354,0.0004293453);
   PbPb_normalized_response_matrix_cent1->SetBinContent(355,0.2996427);
   PbPb_normalized_response_matrix_cent1->SetBinContent(356,6.163629);
   PbPb_normalized_response_matrix_cent1->SetBinContent(357,9.860228);
   PbPb_normalized_response_matrix_cent1->SetBinContent(358,3.330309);
   PbPb_normalized_response_matrix_cent1->SetBinContent(359,0.4415207);
   PbPb_normalized_response_matrix_cent1->SetBinContent(360,0.03330752);
   PbPb_normalized_response_matrix_cent1->SetBinContent(389,0.0003857649);
   PbPb_normalized_response_matrix_cent1->SetBinContent(390,0.02379748);
   PbPb_normalized_response_matrix_cent1->SetBinContent(391,1.252545);
   PbPb_normalized_response_matrix_cent1->SetBinContent(392,8.600506);
   PbPb_normalized_response_matrix_cent1->SetBinContent(393,8.426576);
   PbPb_normalized_response_matrix_cent1->SetBinContent(394,1.600411);
   PbPb_normalized_response_matrix_cent1->SetBinContent(395,0.2007509);
   PbPb_normalized_response_matrix_cent1->SetBinContent(396,0.1864776);
   PbPb_normalized_response_matrix_cent1->SetBinContent(397,0.03511981);
   PbPb_normalized_response_matrix_cent1->SetBinContent(401,0.5117818);
   PbPb_normalized_response_matrix_cent1->SetBinContent(424,1.094173e-05);
   PbPb_normalized_response_matrix_cent1->SetBinContent(425,0.003031564);
   PbPb_normalized_response_matrix_cent1->SetBinContent(426,0.09973455);
   PbPb_normalized_response_matrix_cent1->SetBinContent(427,3.269798);
   PbPb_normalized_response_matrix_cent1->SetBinContent(428,9.860733);
   PbPb_normalized_response_matrix_cent1->SetBinContent(429,5.597203);
   PbPb_normalized_response_matrix_cent1->SetBinContent(430,0.7261069);
   PbPb_normalized_response_matrix_cent1->SetBinContent(431,0.1136536);
   PbPb_normalized_response_matrix_cent1->SetBinContent(432,0.09177177);
   PbPb_normalized_response_matrix_cent1->SetBinContent(433,0.1474538);
   PbPb_normalized_response_matrix_cent1->SetBinContent(460,0.0001155423);
   PbPb_normalized_response_matrix_cent1->SetBinContent(461,0.002290228);
   PbPb_normalized_response_matrix_cent1->SetBinContent(462,0.5145243);
   PbPb_normalized_response_matrix_cent1->SetBinContent(463,5.638785);
   PbPb_normalized_response_matrix_cent1->SetBinContent(464,9.798058);
   PbPb_normalized_response_matrix_cent1->SetBinContent(465,3.32787);
   PbPb_normalized_response_matrix_cent1->SetBinContent(466,0.5756149);
   PbPb_normalized_response_matrix_cent1->SetBinContent(467,0.0496613);
   PbPb_normalized_response_matrix_cent1->SetBinContent(468,0.1720571);
   PbPb_normalized_response_matrix_cent1->SetBinContent(469,0.0597716);
   PbPb_normalized_response_matrix_cent1->SetBinContent(495,7.646911e-05);
   PbPb_normalized_response_matrix_cent1->SetBinContent(497,0.03948766);
   PbPb_normalized_response_matrix_cent1->SetBinContent(498,1.638042);
   PbPb_normalized_response_matrix_cent1->SetBinContent(499,8.111299);
   PbPb_normalized_response_matrix_cent1->SetBinContent(500,8.134331);
   PbPb_normalized_response_matrix_cent1->SetBinContent(501,1.960353);
   PbPb_normalized_response_matrix_cent1->SetBinContent(502,0.2818379);
   PbPb_normalized_response_matrix_cent1->SetBinContent(503,0.05427788);
   PbPb_normalized_response_matrix_cent1->SetBinContent(504,0.1153542);
   PbPb_normalized_response_matrix_cent1->SetBinContent(505,0.4522579);
   PbPb_normalized_response_matrix_cent1->SetBinContent(506,0.2885154);
   PbPb_normalized_response_matrix_cent1->SetBinContent(531,0.0001816094);
   PbPb_normalized_response_matrix_cent1->SetBinContent(532,0.003037006);
   PbPb_normalized_response_matrix_cent1->SetBinContent(533,0.1228656);
   PbPb_normalized_response_matrix_cent1->SetBinContent(534,3.382981);
   PbPb_normalized_response_matrix_cent1->SetBinContent(535,9.385664);
   PbPb_normalized_response_matrix_cent1->SetBinContent(536,5.836098);
   PbPb_normalized_response_matrix_cent1->SetBinContent(537,1.279322);
   PbPb_normalized_response_matrix_cent1->SetBinContent(538,0.123896);
   PbPb_normalized_response_matrix_cent1->SetBinContent(541,0.1725301);
   PbPb_normalized_response_matrix_cent1->SetBinContent(568,0.01903264);
   PbPb_normalized_response_matrix_cent1->SetBinContent(569,0.7257054);
   PbPb_normalized_response_matrix_cent1->SetBinContent(570,6.131991);
   PbPb_normalized_response_matrix_cent1->SetBinContent(571,9.023772);
   PbPb_normalized_response_matrix_cent1->SetBinContent(572,3.829545);
   PbPb_normalized_response_matrix_cent1->SetBinContent(573,0.6525968);
   PbPb_normalized_response_matrix_cent1->SetBinContent(574,0.1914536);
   PbPb_normalized_response_matrix_cent1->SetBinContent(575,0.1966966);
   PbPb_normalized_response_matrix_cent1->SetBinContent(577,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(604,0.1259909);
   PbPb_normalized_response_matrix_cent1->SetBinContent(605,1.692507);
   PbPb_normalized_response_matrix_cent1->SetBinContent(606,7.666655);
   PbPb_normalized_response_matrix_cent1->SetBinContent(607,7.708464);
   PbPb_normalized_response_matrix_cent1->SetBinContent(608,3.588674);
   PbPb_normalized_response_matrix_cent1->SetBinContent(609,0.3831469);
   PbPb_normalized_response_matrix_cent1->SetBinContent(640,0.2933013);
   PbPb_normalized_response_matrix_cent1->SetBinContent(641,3.543767);
   PbPb_normalized_response_matrix_cent1->SetBinContent(642,8.90335);
   PbPb_normalized_response_matrix_cent1->SetBinContent(643,5.360062);
   PbPb_normalized_response_matrix_cent1->SetBinContent(644,1.641114);
   PbPb_normalized_response_matrix_cent1->SetBinContent(647,0.2385645);
   PbPb_normalized_response_matrix_cent1->SetBinContent(675,0.03489852);
   PbPb_normalized_response_matrix_cent1->SetBinContent(676,0.8577842);
   PbPb_normalized_response_matrix_cent1->SetBinContent(677,5.140519);
   PbPb_normalized_response_matrix_cent1->SetBinContent(678,7.17689);
   PbPb_normalized_response_matrix_cent1->SetBinContent(679,2.74119);
   PbPb_normalized_response_matrix_cent1->SetBinContent(680,0.2708734);
   PbPb_normalized_response_matrix_cent1->SetBinContent(681,0.1299965);
   PbPb_normalized_response_matrix_cent1->SetBinContent(711,0.190952);
   PbPb_normalized_response_matrix_cent1->SetBinContent(712,1.972158);
   PbPb_normalized_response_matrix_cent1->SetBinContent(713,7.481831);
   PbPb_normalized_response_matrix_cent1->SetBinContent(714,5.56774);
   PbPb_normalized_response_matrix_cent1->SetBinContent(715,2.391958);
   PbPb_normalized_response_matrix_cent1->SetBinContent(716,0.3526532);
   PbPb_normalized_response_matrix_cent1->SetBinContent(747,0.6368397);
   PbPb_normalized_response_matrix_cent1->SetBinContent(748,3.215209);
   PbPb_normalized_response_matrix_cent1->SetBinContent(749,8.517359);
   PbPb_normalized_response_matrix_cent1->SetBinContent(750,4.938322);
   PbPb_normalized_response_matrix_cent1->SetBinContent(751,1.70928);
   PbPb_normalized_response_matrix_cent1->SetBinContent(752,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(782,0.07141166);
   PbPb_normalized_response_matrix_cent1->SetBinContent(783,1.735039);
   PbPb_normalized_response_matrix_cent1->SetBinContent(784,6.310725);
   PbPb_normalized_response_matrix_cent1->SetBinContent(785,6.227648);
   PbPb_normalized_response_matrix_cent1->SetBinContent(786,2.975623);
   PbPb_normalized_response_matrix_cent1->SetBinContent(787,1.354295);
   PbPb_normalized_response_matrix_cent1->SetBinContent(818,0.08324278);
   PbPb_normalized_response_matrix_cent1->SetBinContent(819,3.601159);
   PbPb_normalized_response_matrix_cent1->SetBinContent(820,6.331818);
   PbPb_normalized_response_matrix_cent1->SetBinContent(821,5.308794);
   PbPb_normalized_response_matrix_cent1->SetBinContent(822,2.998276);
   PbPb_normalized_response_matrix_cent1->SetBinContent(854,0.7075999);
   PbPb_normalized_response_matrix_cent1->SetBinContent(855,5.153462);
   PbPb_normalized_response_matrix_cent1->SetBinContent(856,8.854842);
   PbPb_normalized_response_matrix_cent1->SetBinContent(857,3.527555);
   PbPb_normalized_response_matrix_cent1->SetBinContent(858,0.290122);
   PbPb_normalized_response_matrix_cent1->SetBinContent(888,0.2087713);
   PbPb_normalized_response_matrix_cent1->SetBinContent(889,0.09498101);
   PbPb_normalized_response_matrix_cent1->SetBinContent(890,1.607084);
   PbPb_normalized_response_matrix_cent1->SetBinContent(891,5.025455);
   PbPb_normalized_response_matrix_cent1->SetBinContent(892,6.499119);
   PbPb_normalized_response_matrix_cent1->SetBinContent(893,1.50721);
   PbPb_normalized_response_matrix_cent1->SetBinContent(894,0.4931079);
   PbPb_normalized_response_matrix_cent1->SetBinContent(925,0.3270174);
   PbPb_normalized_response_matrix_cent1->SetBinContent(926,2.835589);
   PbPb_normalized_response_matrix_cent1->SetBinContent(927,4.09084);
   PbPb_normalized_response_matrix_cent1->SetBinContent(928,2.107184);
   PbPb_normalized_response_matrix_cent1->SetBinContent(929,2);
   PbPb_normalized_response_matrix_cent1->SetBinContent(960,0.102862);
   PbPb_normalized_response_matrix_cent1->SetBinContent(961,1.098528);
   PbPb_normalized_response_matrix_cent1->SetBinContent(962,1.689707);
   PbPb_normalized_response_matrix_cent1->SetBinContent(963,4.496248);
   PbPb_normalized_response_matrix_cent1->SetBinContent(964,2);
   PbPb_normalized_response_matrix_cent1->SetBinContent(965,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(996,0.7364122);
   PbPb_normalized_response_matrix_cent1->SetBinContent(997,1.237936);
   PbPb_normalized_response_matrix_cent1->SetBinContent(998,3.378091);
   PbPb_normalized_response_matrix_cent1->SetBinContent(999,2.908289);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1032,1.363708);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1033,1.221145);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1034,0.5);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1068,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1069,3);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1071,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1072,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1104,0.5843277);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1105,2);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1108,0.5);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1141,1);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1174,0.5142753);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1176,2);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1212,2);
   PbPb_normalized_response_matrix_cent1->SetBinContent(1248,0.5);
   PbPb_normalized_response_matrix_cent1->SetBinError(106,1.773754);
   PbPb_normalized_response_matrix_cent1->SetBinError(107,0.8116416);
   PbPb_normalized_response_matrix_cent1->SetBinError(108,0.1609444);
   PbPb_normalized_response_matrix_cent1->SetBinError(109,0.02264614);
   PbPb_normalized_response_matrix_cent1->SetBinError(110,0.003033006);
   PbPb_normalized_response_matrix_cent1->SetBinError(111,0.0007039467);
   PbPb_normalized_response_matrix_cent1->SetBinError(112,0.00350794);
   PbPb_normalized_response_matrix_cent1->SetBinError(141,0.3589789);
   PbPb_normalized_response_matrix_cent1->SetBinError(142,0.5645226);
   PbPb_normalized_response_matrix_cent1->SetBinError(143,0.3113305);
   PbPb_normalized_response_matrix_cent1->SetBinError(144,0.1132962);
   PbPb_normalized_response_matrix_cent1->SetBinError(145,0.01519243);
   PbPb_normalized_response_matrix_cent1->SetBinError(146,0.008844091);
   PbPb_normalized_response_matrix_cent1->SetBinError(147,0.000346428);
   PbPb_normalized_response_matrix_cent1->SetBinError(176,0.03341018);
   PbPb_normalized_response_matrix_cent1->SetBinError(177,0.07772011);
   PbPb_normalized_response_matrix_cent1->SetBinError(178,0.2588083);
   PbPb_normalized_response_matrix_cent1->SetBinError(179,0.2326907);
   PbPb_normalized_response_matrix_cent1->SetBinError(180,0.087541);
   PbPb_normalized_response_matrix_cent1->SetBinError(181,0.05808194);
   PbPb_normalized_response_matrix_cent1->SetBinError(182,0.007689226);
   PbPb_normalized_response_matrix_cent1->SetBinError(184,0.01112358);
   PbPb_normalized_response_matrix_cent1->SetBinError(212,0.01782719);
   PbPb_normalized_response_matrix_cent1->SetBinError(213,0.08602069);
   PbPb_normalized_response_matrix_cent1->SetBinError(214,0.257251);
   PbPb_normalized_response_matrix_cent1->SetBinError(215,0.1697143);
   PbPb_normalized_response_matrix_cent1->SetBinError(216,0.03879809);
   PbPb_normalized_response_matrix_cent1->SetBinError(217,0.028598);
   PbPb_normalized_response_matrix_cent1->SetBinError(218,0.009613802);
   PbPb_normalized_response_matrix_cent1->SetBinError(219,0.006632626);
   PbPb_normalized_response_matrix_cent1->SetBinError(220,0.01430916);
   PbPb_normalized_response_matrix_cent1->SetBinError(247,2.117218e-06);
   PbPb_normalized_response_matrix_cent1->SetBinError(248,0.02625978);
   PbPb_normalized_response_matrix_cent1->SetBinError(249,0.1895527);
   PbPb_normalized_response_matrix_cent1->SetBinError(250,0.3211309);
   PbPb_normalized_response_matrix_cent1->SetBinError(251,0.1608695);
   PbPb_normalized_response_matrix_cent1->SetBinError(252,0.05275825);
   PbPb_normalized_response_matrix_cent1->SetBinError(253,0.01122144);
   PbPb_normalized_response_matrix_cent1->SetBinError(254,0.01968375);
   PbPb_normalized_response_matrix_cent1->SetBinError(256,0.01315721);
   PbPb_normalized_response_matrix_cent1->SetBinError(281,2.796324e-07);
   PbPb_normalized_response_matrix_cent1->SetBinError(282,4.758278e-07);
   PbPb_normalized_response_matrix_cent1->SetBinError(283,0.002245172);
   PbPb_normalized_response_matrix_cent1->SetBinError(284,0.0878137);
   PbPb_normalized_response_matrix_cent1->SetBinError(285,0.2094912);
   PbPb_normalized_response_matrix_cent1->SetBinError(286,0.2349941);
   PbPb_normalized_response_matrix_cent1->SetBinError(287,0.09470363);
   PbPb_normalized_response_matrix_cent1->SetBinError(288,0.05900918);
   PbPb_normalized_response_matrix_cent1->SetBinError(289,0.02046335);
   PbPb_normalized_response_matrix_cent1->SetBinError(291,0.0187663);
   PbPb_normalized_response_matrix_cent1->SetBinError(318,5.849744e-05);
   PbPb_normalized_response_matrix_cent1->SetBinError(319,0.00672284);
   PbPb_normalized_response_matrix_cent1->SetBinError(320,0.1330723);
   PbPb_normalized_response_matrix_cent1->SetBinError(321,0.2417617);
   PbPb_normalized_response_matrix_cent1->SetBinError(322,0.1999197);
   PbPb_normalized_response_matrix_cent1->SetBinError(323,0.07661415);
   PbPb_normalized_response_matrix_cent1->SetBinError(324,0.02731186);
   PbPb_normalized_response_matrix_cent1->SetBinError(325,0.01651872);
   PbPb_normalized_response_matrix_cent1->SetBinError(326,0.008353557);
   PbPb_normalized_response_matrix_cent1->SetBinError(329,0.06840552);
   PbPb_normalized_response_matrix_cent1->SetBinError(353,1.176127e-05);
   PbPb_normalized_response_matrix_cent1->SetBinError(354,0.0003937003);
   PbPb_normalized_response_matrix_cent1->SetBinError(355,0.03570538);
   PbPb_normalized_response_matrix_cent1->SetBinError(356,0.2056841);
   PbPb_normalized_response_matrix_cent1->SetBinError(357,0.2525979);
   PbPb_normalized_response_matrix_cent1->SetBinError(358,0.1577908);
   PbPb_normalized_response_matrix_cent1->SetBinError(359,0.1044275);
   PbPb_normalized_response_matrix_cent1->SetBinError(360,0.01505772);
   PbPb_normalized_response_matrix_cent1->SetBinError(389,0.0003752413);
   PbPb_normalized_response_matrix_cent1->SetBinError(390,0.01195162);
   PbPb_normalized_response_matrix_cent1->SetBinError(391,0.06597984);
   PbPb_normalized_response_matrix_cent1->SetBinError(392,0.3399863);
   PbPb_normalized_response_matrix_cent1->SetBinError(393,0.2712528);
   PbPb_normalized_response_matrix_cent1->SetBinError(394,0.1156445);
   PbPb_normalized_response_matrix_cent1->SetBinError(395,0.04372803);
   PbPb_normalized_response_matrix_cent1->SetBinError(396,0.09675255);
   PbPb_normalized_response_matrix_cent1->SetBinError(397,0.03511981);
   PbPb_normalized_response_matrix_cent1->SetBinError(401,0.5117817);
   PbPb_normalized_response_matrix_cent1->SetBinError(424,1.094173e-05);
   PbPb_normalized_response_matrix_cent1->SetBinError(425,0.00280074);
   PbPb_normalized_response_matrix_cent1->SetBinError(426,0.01592455);
   PbPb_normalized_response_matrix_cent1->SetBinError(427,0.137614);
   PbPb_normalized_response_matrix_cent1->SetBinError(428,0.2842436);
   PbPb_normalized_response_matrix_cent1->SetBinError(429,0.2455483);
   PbPb_normalized_response_matrix_cent1->SetBinError(430,0.09960776);
   PbPb_normalized_response_matrix_cent1->SetBinError(431,0.0566815);
   PbPb_normalized_response_matrix_cent1->SetBinError(432,0.06798633);
   PbPb_normalized_response_matrix_cent1->SetBinError(433,0.121817);
   PbPb_normalized_response_matrix_cent1->SetBinError(460,7.617175e-05);
   PbPb_normalized_response_matrix_cent1->SetBinError(461,0.001270841);
   PbPb_normalized_response_matrix_cent1->SetBinError(462,0.03719741);
   PbPb_normalized_response_matrix_cent1->SetBinError(463,0.1854849);
   PbPb_normalized_response_matrix_cent1->SetBinError(464,0.4069792);
   PbPb_normalized_response_matrix_cent1->SetBinError(465,0.2005536);
   PbPb_normalized_response_matrix_cent1->SetBinError(466,0.1382491);
   PbPb_normalized_response_matrix_cent1->SetBinError(467,0.03516595);
   PbPb_normalized_response_matrix_cent1->SetBinError(468,0.172057);
   PbPb_normalized_response_matrix_cent1->SetBinError(469,0.0597716);
   PbPb_normalized_response_matrix_cent1->SetBinError(495,7.646911e-05);
   PbPb_normalized_response_matrix_cent1->SetBinError(497,0.01300057);
   PbPb_normalized_response_matrix_cent1->SetBinError(498,0.1278847);
   PbPb_normalized_response_matrix_cent1->SetBinError(499,0.2917802);
   PbPb_normalized_response_matrix_cent1->SetBinError(500,0.3150052);
   PbPb_normalized_response_matrix_cent1->SetBinError(501,0.2220092);
   PbPb_normalized_response_matrix_cent1->SetBinError(502,0.09933155);
   PbPb_normalized_response_matrix_cent1->SetBinError(503,0.05427788);
   PbPb_normalized_response_matrix_cent1->SetBinError(504,0.1153542);
   PbPb_normalized_response_matrix_cent1->SetBinError(505,0.3226012);
   PbPb_normalized_response_matrix_cent1->SetBinError(506,0.2885154);
   PbPb_normalized_response_matrix_cent1->SetBinError(531,0.0001816094);
   PbPb_normalized_response_matrix_cent1->SetBinError(532,0.003037006);
   PbPb_normalized_response_matrix_cent1->SetBinError(533,0.02038815);
   PbPb_normalized_response_matrix_cent1->SetBinError(534,0.1630653);
   PbPb_normalized_response_matrix_cent1->SetBinError(535,0.3462007);
   PbPb_normalized_response_matrix_cent1->SetBinError(536,0.398425);
   PbPb_normalized_response_matrix_cent1->SetBinError(537,0.2501369);
   PbPb_normalized_response_matrix_cent1->SetBinError(538,0.1029909);
   PbPb_normalized_response_matrix_cent1->SetBinError(541,0.1725301);
   PbPb_normalized_response_matrix_cent1->SetBinError(568,0.008572085);
   PbPb_normalized_response_matrix_cent1->SetBinError(569,0.1277838);
   PbPb_normalized_response_matrix_cent1->SetBinError(570,0.2984079);
   PbPb_normalized_response_matrix_cent1->SetBinError(571,0.4571645);
   PbPb_normalized_response_matrix_cent1->SetBinError(572,0.4088782);
   PbPb_normalized_response_matrix_cent1->SetBinError(573,0.1942557);
   PbPb_normalized_response_matrix_cent1->SetBinError(574,0.1467047);
   PbPb_normalized_response_matrix_cent1->SetBinError(575,0.1966966);
   PbPb_normalized_response_matrix_cent1->SetBinError(577,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(604,0.03249703);
   PbPb_normalized_response_matrix_cent1->SetBinError(605,0.1424769);
   PbPb_normalized_response_matrix_cent1->SetBinError(606,0.4273869);
   PbPb_normalized_response_matrix_cent1->SetBinError(607,0.6179725);
   PbPb_normalized_response_matrix_cent1->SetBinError(608,0.5297166);
   PbPb_normalized_response_matrix_cent1->SetBinError(609,0.2761147);
   PbPb_normalized_response_matrix_cent1->SetBinError(640,0.054832);
   PbPb_normalized_response_matrix_cent1->SetBinError(641,0.3046408);
   PbPb_normalized_response_matrix_cent1->SetBinError(642,0.7192266);
   PbPb_normalized_response_matrix_cent1->SetBinError(643,0.7223202);
   PbPb_normalized_response_matrix_cent1->SetBinError(644,0.3733718);
   PbPb_normalized_response_matrix_cent1->SetBinError(647,0.2385645);
   PbPb_normalized_response_matrix_cent1->SetBinError(675,0.01630338);
   PbPb_normalized_response_matrix_cent1->SetBinError(676,0.1402642);
   PbPb_normalized_response_matrix_cent1->SetBinError(677,0.4970483);
   PbPb_normalized_response_matrix_cent1->SetBinError(678,0.730521);
   PbPb_normalized_response_matrix_cent1->SetBinError(679,0.5094788);
   PbPb_normalized_response_matrix_cent1->SetBinError(680,0.2708734);
   PbPb_normalized_response_matrix_cent1->SetBinError(681,0.1299965);
   PbPb_normalized_response_matrix_cent1->SetBinError(711,0.06565181);
   PbPb_normalized_response_matrix_cent1->SetBinError(712,0.3164342);
   PbPb_normalized_response_matrix_cent1->SetBinError(713,0.7887807);
   PbPb_normalized_response_matrix_cent1->SetBinError(714,0.7906821);
   PbPb_normalized_response_matrix_cent1->SetBinError(715,0.7146231);
   PbPb_normalized_response_matrix_cent1->SetBinError(716,0.2585215);
   PbPb_normalized_response_matrix_cent1->SetBinError(747,0.1862713);
   PbPb_normalized_response_matrix_cent1->SetBinError(748,0.5300429);
   PbPb_normalized_response_matrix_cent1->SetBinError(749,1.001808);
   PbPb_normalized_response_matrix_cent1->SetBinError(750,0.999391);
   PbPb_normalized_response_matrix_cent1->SetBinError(751,0.7682736);
   PbPb_normalized_response_matrix_cent1->SetBinError(752,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(782,0.07141166);
   PbPb_normalized_response_matrix_cent1->SetBinError(783,0.4408971);
   PbPb_normalized_response_matrix_cent1->SetBinError(784,0.9478793);
   PbPb_normalized_response_matrix_cent1->SetBinError(785,1.420442);
   PbPb_normalized_response_matrix_cent1->SetBinError(786,0.9891656);
   PbPb_normalized_response_matrix_cent1->SetBinError(787,1.060908);
   PbPb_normalized_response_matrix_cent1->SetBinError(818,0.06096216);
   PbPb_normalized_response_matrix_cent1->SetBinError(819,0.7022167);
   PbPb_normalized_response_matrix_cent1->SetBinError(820,1.397667);
   PbPb_normalized_response_matrix_cent1->SetBinError(821,1.665268);
   PbPb_normalized_response_matrix_cent1->SetBinError(822,1.350729);
   PbPb_normalized_response_matrix_cent1->SetBinError(854,0.2848374);
   PbPb_normalized_response_matrix_cent1->SetBinError(855,1.206473);
   PbPb_normalized_response_matrix_cent1->SetBinError(856,1.949785);
   PbPb_normalized_response_matrix_cent1->SetBinError(857,1.41349);
   PbPb_normalized_response_matrix_cent1->SetBinError(858,0.290122);
   PbPb_normalized_response_matrix_cent1->SetBinError(888,0.2087713);
   PbPb_normalized_response_matrix_cent1->SetBinError(889,0.094981);
   PbPb_normalized_response_matrix_cent1->SetBinError(890,0.5777216);
   PbPb_normalized_response_matrix_cent1->SetBinError(891,1.585133);
   PbPb_normalized_response_matrix_cent1->SetBinError(892,2.262172);
   PbPb_normalized_response_matrix_cent1->SetBinError(893,1.121277);
   PbPb_normalized_response_matrix_cent1->SetBinError(894,0.4931079);
   PbPb_normalized_response_matrix_cent1->SetBinError(925,0.255157);
   PbPb_normalized_response_matrix_cent1->SetBinError(926,1.315575);
   PbPb_normalized_response_matrix_cent1->SetBinError(927,1.716206);
   PbPb_normalized_response_matrix_cent1->SetBinError(928,1.193159);
   PbPb_normalized_response_matrix_cent1->SetBinError(929,1.414214);
   PbPb_normalized_response_matrix_cent1->SetBinError(960,0.102862);
   PbPb_normalized_response_matrix_cent1->SetBinError(961,0.556762);
   PbPb_normalized_response_matrix_cent1->SetBinError(962,1.08103);
   PbPb_normalized_response_matrix_cent1->SetBinError(963,2.033357);
   PbPb_normalized_response_matrix_cent1->SetBinError(964,1.414214);
   PbPb_normalized_response_matrix_cent1->SetBinError(965,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(996,0.572322);
   PbPb_normalized_response_matrix_cent1->SetBinError(997,1.027917);
   PbPb_normalized_response_matrix_cent1->SetBinError(998,1.470728);
   PbPb_normalized_response_matrix_cent1->SetBinError(999,1.384071);
   PbPb_normalized_response_matrix_cent1->SetBinError(1032,1.03692);
   PbPb_normalized_response_matrix_cent1->SetBinError(1033,1.024161);
   PbPb_normalized_response_matrix_cent1->SetBinError(1034,0.5);
   PbPb_normalized_response_matrix_cent1->SetBinError(1068,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(1069,1.732051);
   PbPb_normalized_response_matrix_cent1->SetBinError(1071,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(1072,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(1104,0.5843277);
   PbPb_normalized_response_matrix_cent1->SetBinError(1105,1.414214);
   PbPb_normalized_response_matrix_cent1->SetBinError(1108,0.5);
   PbPb_normalized_response_matrix_cent1->SetBinError(1141,1);
   PbPb_normalized_response_matrix_cent1->SetBinError(1174,0.5142752);
   PbPb_normalized_response_matrix_cent1->SetBinError(1176,1.414214);
   PbPb_normalized_response_matrix_cent1->SetBinError(1212,1.414214);
   PbPb_normalized_response_matrix_cent1->SetBinError(1248,0.5);
   PbPb_normalized_response_matrix_cent1->SetMinimum(1e-10);
   PbPb_normalized_response_matrix_cent1->SetMaximum(1);
   PbPb_normalized_response_matrix_cent1->SetEntries(3731703);
   PbPb_normalized_response_matrix_cent1->SetStats(0);
   PbPb_normalized_response_matrix_cent1->SetContour(20);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(0,1e-10);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(1,0.05);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(2,0.1);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(3,0.15);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(4,0.2);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(5,0.25);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(6,0.3);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(7,0.35);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(8,0.4);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(9,0.45);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(10,0.5);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(11,0.55);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(12,0.6);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(13,0.65);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(14,0.7);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(15,0.75);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(16,0.8);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(17,0.85);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(18,0.9);
   PbPb_normalized_response_matrix_cent1->SetContourLevel(19,0.95);
   
   palette = new TPaletteAxis(329.85,40,331.5,320,PbPb_normalized_response_matrix_cent1);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.035);
palette->SetTitleOffset(1);
palette->SetTitleSize(0.035);
   palette->SetFillColor(100);
   palette->SetFillStyle(1001);
   PbPb_normalized_response_matrix_cent1->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   PbPb_normalized_response_matrix_cent1->SetLineColor(ci);
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetTitle("Gen p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetRange(2,11);
   PbPb_normalized_response_matrix_cent1->GetXaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetNoExponent();
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetNdivisions(505);
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent1->GetXaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent1->GetYaxis()->SetTitle("Reco p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent1->GetYaxis()->SetRange(3,16);
   PbPb_normalized_response_matrix_cent1->GetYaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent1->GetYaxis()->SetNdivisions(610);
   PbPb_normalized_response_matrix_cent1->GetYaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent1->GetYaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent1->GetYaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent1->GetYaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent1->GetYaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent1->GetZaxis()->SetLabelFont(42);
   PbPb_normalized_response_matrix_cent1->GetZaxis()->SetLabelSize(0.035);
   PbPb_normalized_response_matrix_cent1->GetZaxis()->SetTitleSize(0.035);
   PbPb_normalized_response_matrix_cent1->GetZaxis()->SetTitleFont(42);
   PbPb_normalized_response_matrix_cent1->Draw("textcolz");
   line = new TLine(40,40,300,300);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.8," 5-10%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
   
   pt = new TPaveText(0.4830492,0.94,0.5169508,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_1_1->Modified();
   cPbPb_NormResMat->cd();
  
// ------------>Primitives in pad: p_2_0
   p_2_0 = new TPad("p_2_0", "p_2_0",0.676637,0.5224719,1,1);
   p_2_0->Draw();
   p_2_0->cd();
   p_2_0->Range(30,40,352.5806,341.0753);
   p_2_0->SetFillColor(0);
   p_2_0->SetBorderMode(0);
   p_2_0->SetBorderSize(2);
   p_2_0->SetLeftMargin(0);
   p_2_0->SetRightMargin(0.07);
   p_2_0->SetTopMargin(0.07);
   p_2_0->SetBottomMargin(0);
   p_2_0->SetFrameBorderMode(0);
   p_2_0->SetFrameBorderMode(0);
   
   TH2F *PbPb_normalized_response_matrix_cent3 = new TH2F("PbPb_normalized_response_matrix_cent3"," ",33,0,990,50,0,1000);
   PbPb_normalized_response_matrix_cent3->SetBinContent(106,10.42685);
   PbPb_normalized_response_matrix_cent3->SetBinContent(107,21.38506);
   PbPb_normalized_response_matrix_cent3->SetBinContent(108,3.833452);
   PbPb_normalized_response_matrix_cent3->SetBinContent(109,0.1328749);
   PbPb_normalized_response_matrix_cent3->SetBinContent(110,0.005430473);
   PbPb_normalized_response_matrix_cent3->SetBinContent(111,0.001066995);
   PbPb_normalized_response_matrix_cent3->SetBinContent(112,0.001223095);
   PbPb_normalized_response_matrix_cent3->SetBinContent(141,0.5630515);
   PbPb_normalized_response_matrix_cent3->SetBinContent(142,8.443157);
   PbPb_normalized_response_matrix_cent3->SetBinContent(143,16.01469);
   PbPb_normalized_response_matrix_cent3->SetBinContent(144,2.202195);
   PbPb_normalized_response_matrix_cent3->SetBinContent(145,0.09418792);
   PbPb_normalized_response_matrix_cent3->SetBinContent(146,0.00603525);
   PbPb_normalized_response_matrix_cent3->SetBinContent(147,0.00430676);
   PbPb_normalized_response_matrix_cent3->SetBinContent(148,0.001224381);
   PbPb_normalized_response_matrix_cent3->SetBinContent(176,9.231533e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(177,0.170015);
   PbPb_normalized_response_matrix_cent3->SetBinContent(178,9.005347);
   PbPb_normalized_response_matrix_cent3->SetBinContent(179,10.43062);
   PbPb_normalized_response_matrix_cent3->SetBinContent(180,0.9645844);
   PbPb_normalized_response_matrix_cent3->SetBinContent(181,0.05662937);
   PbPb_normalized_response_matrix_cent3->SetBinContent(182,0.0198657);
   PbPb_normalized_response_matrix_cent3->SetBinContent(183,0.006284852);
   PbPb_normalized_response_matrix_cent3->SetBinContent(184,0.003895223);
   PbPb_normalized_response_matrix_cent3->SetBinContent(185,0.0004444395);
   PbPb_normalized_response_matrix_cent3->SetBinContent(211,0.01000015);
   PbPb_normalized_response_matrix_cent3->SetBinContent(212,0.001723982);
   PbPb_normalized_response_matrix_cent3->SetBinContent(213,1.078273);
   PbPb_normalized_response_matrix_cent3->SetBinContent(214,12.40061);
   PbPb_normalized_response_matrix_cent3->SetBinContent(215,5.99437);
   PbPb_normalized_response_matrix_cent3->SetBinContent(216,0.4170486);
   PbPb_normalized_response_matrix_cent3->SetBinContent(217,0.06016393);
   PbPb_normalized_response_matrix_cent3->SetBinContent(218,0.01793023);
   PbPb_normalized_response_matrix_cent3->SetBinContent(219,0.007785174);
   PbPb_normalized_response_matrix_cent3->SetBinContent(220,0.003762252);
   PbPb_normalized_response_matrix_cent3->SetBinContent(247,4.30765e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(248,0.06760839);
   PbPb_normalized_response_matrix_cent3->SetBinContent(249,4.463342);
   PbPb_normalized_response_matrix_cent3->SetBinContent(250,12.24159);
   PbPb_normalized_response_matrix_cent3->SetBinContent(251,2.949662);
   PbPb_normalized_response_matrix_cent3->SetBinContent(252,0.2033189);
   PbPb_normalized_response_matrix_cent3->SetBinContent(253,0.03843968);
   PbPb_normalized_response_matrix_cent3->SetBinContent(254,0.0133159);
   PbPb_normalized_response_matrix_cent3->SetBinContent(255,0.01841799);
   PbPb_normalized_response_matrix_cent3->SetBinContent(258,0.01136889);
   PbPb_normalized_response_matrix_cent3->SetBinContent(281,2.816864e-06);
   PbPb_normalized_response_matrix_cent3->SetBinContent(282,3.91542e-06);
   PbPb_normalized_response_matrix_cent3->SetBinContent(283,0.0004619379);
   PbPb_normalized_response_matrix_cent3->SetBinContent(284,0.3564613);
   PbPb_normalized_response_matrix_cent3->SetBinContent(285,8.694279);
   PbPb_normalized_response_matrix_cent3->SetBinContent(286,9.542978);
   PbPb_normalized_response_matrix_cent3->SetBinContent(287,1.441682);
   PbPb_normalized_response_matrix_cent3->SetBinContent(288,0.1341327);
   PbPb_normalized_response_matrix_cent3->SetBinContent(289,0.03202167);
   PbPb_normalized_response_matrix_cent3->SetBinContent(290,0.02349412);
   PbPb_normalized_response_matrix_cent3->SetBinContent(291,0.003268688);
   PbPb_normalized_response_matrix_cent3->SetBinContent(298,0.3095918);
   PbPb_normalized_response_matrix_cent3->SetBinContent(318,0.0001576948);
   PbPb_normalized_response_matrix_cent3->SetBinContent(319,0.01355411);
   PbPb_normalized_response_matrix_cent3->SetBinContent(320,1.885929);
   PbPb_normalized_response_matrix_cent3->SetBinContent(321,11.41091);
   PbPb_normalized_response_matrix_cent3->SetBinContent(322,6.060505);
   PbPb_normalized_response_matrix_cent3->SetBinContent(323,0.714597);
   PbPb_normalized_response_matrix_cent3->SetBinContent(324,0.06439884);
   PbPb_normalized_response_matrix_cent3->SetBinContent(325,0.02021869);
   PbPb_normalized_response_matrix_cent3->SetBinContent(326,0.004437128);
   PbPb_normalized_response_matrix_cent3->SetBinContent(328,0.01460603);
   PbPb_normalized_response_matrix_cent3->SetBinContent(353,4.697009e-06);
   PbPb_normalized_response_matrix_cent3->SetBinContent(354,0.0003020701);
   PbPb_normalized_response_matrix_cent3->SetBinContent(355,0.1174645);
   PbPb_normalized_response_matrix_cent3->SetBinContent(356,4.840883);
   PbPb_normalized_response_matrix_cent3->SetBinContent(357,11.03106);
   PbPb_normalized_response_matrix_cent3->SetBinContent(358,3.49908);
   PbPb_normalized_response_matrix_cent3->SetBinContent(359,0.2993848);
   PbPb_normalized_response_matrix_cent3->SetBinContent(360,0.04216963);
   PbPb_normalized_response_matrix_cent3->SetBinContent(361,0.02364543);
   PbPb_normalized_response_matrix_cent3->SetBinContent(362,0.02546037);
   PbPb_normalized_response_matrix_cent3->SetBinContent(389,2.61258e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(390,0.001690443);
   PbPb_normalized_response_matrix_cent3->SetBinContent(391,0.7269506);
   PbPb_normalized_response_matrix_cent3->SetBinContent(392,8.309663);
   PbPb_normalized_response_matrix_cent3->SetBinContent(393,8.693651);
   PbPb_normalized_response_matrix_cent3->SetBinContent(394,2.069953);
   PbPb_normalized_response_matrix_cent3->SetBinContent(395,0.1219691);
   PbPb_normalized_response_matrix_cent3->SetBinContent(396,0.0252633);
   PbPb_normalized_response_matrix_cent3->SetBinContent(397,0.01220715);
   PbPb_normalized_response_matrix_cent3->SetBinContent(398,0.01632835);
   PbPb_normalized_response_matrix_cent3->SetBinContent(399,0.005642401);
   PbPb_normalized_response_matrix_cent3->SetBinContent(400,0.03909688);
   PbPb_normalized_response_matrix_cent3->SetBinContent(424,8.904262e-06);
   PbPb_normalized_response_matrix_cent3->SetBinContent(425,0.0003572626);
   PbPb_normalized_response_matrix_cent3->SetBinContent(426,0.04484839);
   PbPb_normalized_response_matrix_cent3->SetBinContent(427,2.568647);
   PbPb_normalized_response_matrix_cent3->SetBinContent(428,10.37297);
   PbPb_normalized_response_matrix_cent3->SetBinContent(429,5.975782);
   PbPb_normalized_response_matrix_cent3->SetBinContent(430,0.8480313);
   PbPb_normalized_response_matrix_cent3->SetBinContent(431,0.08701488);
   PbPb_normalized_response_matrix_cent3->SetBinContent(432,0.04283296);
   PbPb_normalized_response_matrix_cent3->SetBinContent(433,0.09173914);
   PbPb_normalized_response_matrix_cent3->SetBinContent(435,0.02466506);
   PbPb_normalized_response_matrix_cent3->SetBinContent(437,0.05510296);
   PbPb_normalized_response_matrix_cent3->SetBinContent(458,1.647699e-06);
   PbPb_normalized_response_matrix_cent3->SetBinContent(460,9.893308e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(461,0.00195604);
   PbPb_normalized_response_matrix_cent3->SetBinContent(462,0.2712149);
   PbPb_normalized_response_matrix_cent3->SetBinContent(463,5.188428);
   PbPb_normalized_response_matrix_cent3->SetBinContent(464,10.03014);
   PbPb_normalized_response_matrix_cent3->SetBinContent(465,4.033802);
   PbPb_normalized_response_matrix_cent3->SetBinContent(466,0.3471469);
   PbPb_normalized_response_matrix_cent3->SetBinContent(467,0.1248965);
   PbPb_normalized_response_matrix_cent3->SetBinContent(468,0.006135351);
   PbPb_normalized_response_matrix_cent3->SetBinContent(469,0.01025377);
   PbPb_normalized_response_matrix_cent3->SetBinContent(496,0.0009155667);
   PbPb_normalized_response_matrix_cent3->SetBinContent(497,0.01596027);
   PbPb_normalized_response_matrix_cent3->SetBinContent(498,1.215597);
   PbPb_normalized_response_matrix_cent3->SetBinContent(499,8.071159);
   PbPb_normalized_response_matrix_cent3->SetBinContent(500,7.874444);
   PbPb_normalized_response_matrix_cent3->SetBinContent(501,1.987362);
   PbPb_normalized_response_matrix_cent3->SetBinContent(502,0.1417909);
   PbPb_normalized_response_matrix_cent3->SetBinContent(503,0.01643206);
   PbPb_normalized_response_matrix_cent3->SetBinContent(504,0.008627507);
   PbPb_normalized_response_matrix_cent3->SetBinContent(508,0.1477756);
   PbPb_normalized_response_matrix_cent3->SetBinContent(509,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(528,7.114463e-07);
   PbPb_normalized_response_matrix_cent3->SetBinContent(530,1.896002e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(531,8.201587e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(532,0.01115381);
   PbPb_normalized_response_matrix_cent3->SetBinContent(533,0.1066059);
   PbPb_normalized_response_matrix_cent3->SetBinContent(534,2.912815);
   PbPb_normalized_response_matrix_cent3->SetBinContent(535,9.710958);
   PbPb_normalized_response_matrix_cent3->SetBinContent(536,5.919466);
   PbPb_normalized_response_matrix_cent3->SetBinContent(537,0.7535825);
   PbPb_normalized_response_matrix_cent3->SetBinContent(538,0.09414517);
   PbPb_normalized_response_matrix_cent3->SetBinContent(539,0.02930387);
   PbPb_normalized_response_matrix_cent3->SetBinContent(540,0.01768166);
   PbPb_normalized_response_matrix_cent3->SetBinContent(541,0.1084959);
   PbPb_normalized_response_matrix_cent3->SetBinContent(566,3.216691e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(567,0.0009178835);
   PbPb_normalized_response_matrix_cent3->SetBinContent(568,0.009341593);
   PbPb_normalized_response_matrix_cent3->SetBinContent(569,0.4522462);
   PbPb_normalized_response_matrix_cent3->SetBinContent(570,5.572053);
   PbPb_normalized_response_matrix_cent3->SetBinContent(571,9.531798);
   PbPb_normalized_response_matrix_cent3->SetBinContent(572,3.673782);
   PbPb_normalized_response_matrix_cent3->SetBinContent(573,0.5211084);
   PbPb_normalized_response_matrix_cent3->SetBinContent(574,0.08623467);
   PbPb_normalized_response_matrix_cent3->SetBinContent(575,0.03582872);
   PbPb_normalized_response_matrix_cent3->SetBinContent(579,0.407101);
   PbPb_normalized_response_matrix_cent3->SetBinContent(602,0.0002845276);
   PbPb_normalized_response_matrix_cent3->SetBinContent(603,0.0005437402);
   PbPb_normalized_response_matrix_cent3->SetBinContent(604,0.06187972);
   PbPb_normalized_response_matrix_cent3->SetBinContent(605,1.566056);
   PbPb_normalized_response_matrix_cent3->SetBinContent(606,8.21816);
   PbPb_normalized_response_matrix_cent3->SetBinContent(607,7.955927);
   PbPb_normalized_response_matrix_cent3->SetBinContent(608,1.926412);
   PbPb_normalized_response_matrix_cent3->SetBinContent(609,0.2869348);
   PbPb_normalized_response_matrix_cent3->SetBinContent(610,0.1528521);
   PbPb_normalized_response_matrix_cent3->SetBinContent(637,3.328425e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(638,5.100569e-05);
   PbPb_normalized_response_matrix_cent3->SetBinContent(639,0.004754073);
   PbPb_normalized_response_matrix_cent3->SetBinContent(640,0.1469159);
   PbPb_normalized_response_matrix_cent3->SetBinContent(641,3.08383);
   PbPb_normalized_response_matrix_cent3->SetBinContent(642,9.310522);
   PbPb_normalized_response_matrix_cent3->SetBinContent(643,5.949071);
   PbPb_normalized_response_matrix_cent3->SetBinContent(644,1.419352);
   PbPb_normalized_response_matrix_cent3->SetBinContent(645,0.1686786);
   PbPb_normalized_response_matrix_cent3->SetBinContent(647,0.317248);
   PbPb_normalized_response_matrix_cent3->SetBinContent(673,0.0009556711);
   PbPb_normalized_response_matrix_cent3->SetBinContent(675,0.01302368);
   PbPb_normalized_response_matrix_cent3->SetBinContent(676,0.6868408);
   PbPb_normalized_response_matrix_cent3->SetBinContent(677,5.876845);
   PbPb_normalized_response_matrix_cent3->SetBinContent(678,9.040525);
   PbPb_normalized_response_matrix_cent3->SetBinContent(679,3.967399);
   PbPb_normalized_response_matrix_cent3->SetBinContent(680,0.7186515);
   PbPb_normalized_response_matrix_cent3->SetBinContent(681,0.1814633);
   PbPb_normalized_response_matrix_cent3->SetBinContent(682,0.1232115);
   PbPb_normalized_response_matrix_cent3->SetBinContent(708,0.0001682701);
   PbPb_normalized_response_matrix_cent3->SetBinContent(709,0.000333595);
   PbPb_normalized_response_matrix_cent3->SetBinContent(710,0.004006548);
   PbPb_normalized_response_matrix_cent3->SetBinContent(711,0.07388384);
   PbPb_normalized_response_matrix_cent3->SetBinContent(712,1.795792);
   PbPb_normalized_response_matrix_cent3->SetBinContent(713,7.861456);
   PbPb_normalized_response_matrix_cent3->SetBinContent(714,7.650509);
   PbPb_normalized_response_matrix_cent3->SetBinContent(715,2.394826);
   PbPb_normalized_response_matrix_cent3->SetBinContent(716,0.1526364);
   PbPb_normalized_response_matrix_cent3->SetBinContent(717,0.1145735);
   PbPb_normalized_response_matrix_cent3->SetBinContent(745,0.0002321004);
   PbPb_normalized_response_matrix_cent3->SetBinContent(746,0.007883687);
   PbPb_normalized_response_matrix_cent3->SetBinContent(747,0.2588114);
   PbPb_normalized_response_matrix_cent3->SetBinContent(748,3.573135);
   PbPb_normalized_response_matrix_cent3->SetBinContent(749,8.746277);
   PbPb_normalized_response_matrix_cent3->SetBinContent(750,5.097224);
   PbPb_normalized_response_matrix_cent3->SetBinContent(751,1.099797);
   PbPb_normalized_response_matrix_cent3->SetBinContent(752,0.4501164);
   PbPb_normalized_response_matrix_cent3->SetBinContent(782,0.02433673);
   PbPb_normalized_response_matrix_cent3->SetBinContent(783,0.7707829);
   PbPb_normalized_response_matrix_cent3->SetBinContent(784,5.387306);
   PbPb_normalized_response_matrix_cent3->SetBinContent(785,8.653073);
   PbPb_normalized_response_matrix_cent3->SetBinContent(786,4.26944);
   PbPb_normalized_response_matrix_cent3->SetBinContent(787,0.741158);
   PbPb_normalized_response_matrix_cent3->SetBinContent(814,0.0001318515);
   PbPb_normalized_response_matrix_cent3->SetBinContent(817,0.0032122);
   PbPb_normalized_response_matrix_cent3->SetBinContent(818,0.08672724);
   PbPb_normalized_response_matrix_cent3->SetBinContent(819,1.955358);
   PbPb_normalized_response_matrix_cent3->SetBinContent(820,7.572621);
   PbPb_normalized_response_matrix_cent3->SetBinContent(821,7.574878);
   PbPb_normalized_response_matrix_cent3->SetBinContent(822,3.282605);
   PbPb_normalized_response_matrix_cent3->SetBinContent(823,0.1381309);
   PbPb_normalized_response_matrix_cent3->SetBinContent(854,0.3926204);
   PbPb_normalized_response_matrix_cent3->SetBinContent(855,3.895283);
   PbPb_normalized_response_matrix_cent3->SetBinContent(856,5.823096);
   PbPb_normalized_response_matrix_cent3->SetBinContent(857,3.378706);
   PbPb_normalized_response_matrix_cent3->SetBinContent(858,1.775116);
   PbPb_normalized_response_matrix_cent3->SetBinContent(888,0.0200269);
   PbPb_normalized_response_matrix_cent3->SetBinContent(889,0.0486898);
   PbPb_normalized_response_matrix_cent3->SetBinContent(890,0.8331483);
   PbPb_normalized_response_matrix_cent3->SetBinContent(891,6.546727);
   PbPb_normalized_response_matrix_cent3->SetBinContent(892,8.989691);
   PbPb_normalized_response_matrix_cent3->SetBinContent(893,2.981532);
   PbPb_normalized_response_matrix_cent3->SetBinContent(894,0.6667838);
   PbPb_normalized_response_matrix_cent3->SetBinContent(924,0.005490892);
   PbPb_normalized_response_matrix_cent3->SetBinContent(925,0.316257);
   PbPb_normalized_response_matrix_cent3->SetBinContent(926,3.104708);
   PbPb_normalized_response_matrix_cent3->SetBinContent(927,7.334112);
   PbPb_normalized_response_matrix_cent3->SetBinContent(928,7.86379);
   PbPb_normalized_response_matrix_cent3->SetBinContent(929,1.341753);
   PbPb_normalized_response_matrix_cent3->SetBinContent(960,0.06236746);
   PbPb_normalized_response_matrix_cent3->SetBinContent(961,1.100798);
   PbPb_normalized_response_matrix_cent3->SetBinContent(962,3.079486);
   PbPb_normalized_response_matrix_cent3->SetBinContent(963,5.593563);
   PbPb_normalized_response_matrix_cent3->SetBinContent(964,4.108416);
   PbPb_normalized_response_matrix_cent3->SetBinContent(965,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(995,0.01774487);
   PbPb_normalized_response_matrix_cent3->SetBinContent(996,0.03796002);
   PbPb_normalized_response_matrix_cent3->SetBinContent(997,1.650633);
   PbPb_normalized_response_matrix_cent3->SetBinContent(998,6.523437);
   PbPb_normalized_response_matrix_cent3->SetBinContent(999,6.614183);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1000,3.388594);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1032,0.2686659);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1033,1.178797);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1034,3.72699);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1035,4.23825);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1067,0.0612399);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1068,1.488268);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1069,5.493666);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1070,1.312328);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1071,0.6207692);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1072,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1102,0.1534509);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1104,1.641108);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1106,2.379231);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1140,2.060829);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1141,4);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1142,2.133116);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1143,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1144,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1177,1.866884);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1211,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1212,2);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1213,2);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1248,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1281,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1319,1);
   PbPb_normalized_response_matrix_cent3->SetBinContent(1461,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(106,2.257444);
   PbPb_normalized_response_matrix_cent3->SetBinError(107,1.102228);
   PbPb_normalized_response_matrix_cent3->SetBinError(108,0.08353514);
   PbPb_normalized_response_matrix_cent3->SetBinError(109,0.01627228);
   PbPb_normalized_response_matrix_cent3->SetBinError(110,0.002021911);
   PbPb_normalized_response_matrix_cent3->SetBinError(111,0.0009999552);
   PbPb_normalized_response_matrix_cent3->SetBinError(112,0.0009218572);
   PbPb_normalized_response_matrix_cent3->SetBinError(141,0.2480758);
   PbPb_normalized_response_matrix_cent3->SetBinError(142,0.3532854);
   PbPb_normalized_response_matrix_cent3->SetBinError(143,0.1973318);
   PbPb_normalized_response_matrix_cent3->SetBinError(144,0.07387187);
   PbPb_normalized_response_matrix_cent3->SetBinError(145,0.01139834);
   PbPb_normalized_response_matrix_cent3->SetBinError(146,0.001721945);
   PbPb_normalized_response_matrix_cent3->SetBinError(147,0.001638488);
   PbPb_normalized_response_matrix_cent3->SetBinError(148,0.0007927954);
   PbPb_normalized_response_matrix_cent3->SetBinError(176,7.687169e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(177,0.02175646);
   PbPb_normalized_response_matrix_cent3->SetBinError(178,0.1227778);
   PbPb_normalized_response_matrix_cent3->SetBinError(179,0.1322718);
   PbPb_normalized_response_matrix_cent3->SetBinError(180,0.04185639);
   PbPb_normalized_response_matrix_cent3->SetBinError(181,0.007597901);
   PbPb_normalized_response_matrix_cent3->SetBinError(182,0.007495784);
   PbPb_normalized_response_matrix_cent3->SetBinError(183,0.002590726);
   PbPb_normalized_response_matrix_cent3->SetBinError(184,0.002477862);
   PbPb_normalized_response_matrix_cent3->SetBinError(185,0.0004444395);
   PbPb_normalized_response_matrix_cent3->SetBinError(211,0.01000015);
   PbPb_normalized_response_matrix_cent3->SetBinError(212,0.001017281);
   PbPb_normalized_response_matrix_cent3->SetBinError(213,0.03471097);
   PbPb_normalized_response_matrix_cent3->SetBinError(214,0.1538957);
   PbPb_normalized_response_matrix_cent3->SetBinError(215,0.1064205);
   PbPb_normalized_response_matrix_cent3->SetBinError(216,0.02386041);
   PbPb_normalized_response_matrix_cent3->SetBinError(217,0.01304992);
   PbPb_normalized_response_matrix_cent3->SetBinError(218,0.004492792);
   PbPb_normalized_response_matrix_cent3->SetBinError(219,0.003233439);
   PbPb_normalized_response_matrix_cent3->SetBinError(220,0.002756604);
   PbPb_normalized_response_matrix_cent3->SetBinError(247,2.983873e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(248,0.02283107);
   PbPb_normalized_response_matrix_cent3->SetBinError(249,0.08788743);
   PbPb_normalized_response_matrix_cent3->SetBinError(250,0.156814);
   PbPb_normalized_response_matrix_cent3->SetBinError(251,0.08325308);
   PbPb_normalized_response_matrix_cent3->SetBinError(252,0.02309724);
   PbPb_normalized_response_matrix_cent3->SetBinError(253,0.00688177);
   PbPb_normalized_response_matrix_cent3->SetBinError(254,0.004124473);
   PbPb_normalized_response_matrix_cent3->SetBinError(255,0.007494727);
   PbPb_normalized_response_matrix_cent3->SetBinError(258,0.01136889);
   PbPb_normalized_response_matrix_cent3->SetBinError(281,2.816864e-06);
   PbPb_normalized_response_matrix_cent3->SetBinError(282,3.91542e-06);
   PbPb_normalized_response_matrix_cent3->SetBinError(283,0.0001776677);
   PbPb_normalized_response_matrix_cent3->SetBinError(284,0.02276435);
   PbPb_normalized_response_matrix_cent3->SetBinError(285,0.1287254);
   PbPb_normalized_response_matrix_cent3->SetBinError(286,0.1501354);
   PbPb_normalized_response_matrix_cent3->SetBinError(287,0.04660642);
   PbPb_normalized_response_matrix_cent3->SetBinError(288,0.016856);
   PbPb_normalized_response_matrix_cent3->SetBinError(289,0.00694233);
   PbPb_normalized_response_matrix_cent3->SetBinError(290,0.007023118);
   PbPb_normalized_response_matrix_cent3->SetBinError(291,0.002378837);
   PbPb_normalized_response_matrix_cent3->SetBinError(298,0.3095918);
   PbPb_normalized_response_matrix_cent3->SetBinError(318,7.299861e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(319,0.005062454);
   PbPb_normalized_response_matrix_cent3->SetBinError(320,0.04824123);
   PbPb_normalized_response_matrix_cent3->SetBinError(321,0.1587415);
   PbPb_normalized_response_matrix_cent3->SetBinError(322,0.1433478);
   PbPb_normalized_response_matrix_cent3->SetBinError(323,0.04080205);
   PbPb_normalized_response_matrix_cent3->SetBinError(324,0.009848206);
   PbPb_normalized_response_matrix_cent3->SetBinError(325,0.005555423);
   PbPb_normalized_response_matrix_cent3->SetBinError(326,0.00318756);
   PbPb_normalized_response_matrix_cent3->SetBinError(328,0.01038409);
   PbPb_normalized_response_matrix_cent3->SetBinError(353,2.713792e-06);
   PbPb_normalized_response_matrix_cent3->SetBinError(354,0.000164773);
   PbPb_normalized_response_matrix_cent3->SetBinError(355,0.01338008);
   PbPb_normalized_response_matrix_cent3->SetBinError(356,0.0975746);
   PbPb_normalized_response_matrix_cent3->SetBinError(357,0.1415316);
   PbPb_normalized_response_matrix_cent3->SetBinError(358,0.08620551);
   PbPb_normalized_response_matrix_cent3->SetBinError(359,0.02099943);
   PbPb_normalized_response_matrix_cent3->SetBinError(360,0.009231144);
   PbPb_normalized_response_matrix_cent3->SetBinError(361,0.009381786);
   PbPb_normalized_response_matrix_cent3->SetBinError(362,0.01400682);
   PbPb_normalized_response_matrix_cent3->SetBinError(389,1.636679e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(390,0.0008214886);
   PbPb_normalized_response_matrix_cent3->SetBinError(391,0.03616121);
   PbPb_normalized_response_matrix_cent3->SetBinError(392,0.109862);
   PbPb_normalized_response_matrix_cent3->SetBinError(393,0.1301624);
   PbPb_normalized_response_matrix_cent3->SetBinError(394,0.1190892);
   PbPb_normalized_response_matrix_cent3->SetBinError(395,0.01914651);
   PbPb_normalized_response_matrix_cent3->SetBinError(396,0.008862911);
   PbPb_normalized_response_matrix_cent3->SetBinError(397,0.006057812);
   PbPb_normalized_response_matrix_cent3->SetBinError(398,0.01243187);
   PbPb_normalized_response_matrix_cent3->SetBinError(399,0.005642401);
   PbPb_normalized_response_matrix_cent3->SetBinError(400,0.03305489);
   PbPb_normalized_response_matrix_cent3->SetBinError(424,6.296264e-06);
   PbPb_normalized_response_matrix_cent3->SetBinError(425,0.0001936753);
   PbPb_normalized_response_matrix_cent3->SetBinError(426,0.007561846);
   PbPb_normalized_response_matrix_cent3->SetBinError(427,0.08038134);
   PbPb_normalized_response_matrix_cent3->SetBinError(428,0.2294833);
   PbPb_normalized_response_matrix_cent3->SetBinError(429,0.1392953);
   PbPb_normalized_response_matrix_cent3->SetBinError(430,0.04756813);
   PbPb_normalized_response_matrix_cent3->SetBinError(431,0.01817015);
   PbPb_normalized_response_matrix_cent3->SetBinError(432,0.0175352);
   PbPb_normalized_response_matrix_cent3->SetBinError(433,0.04944827);
   PbPb_normalized_response_matrix_cent3->SetBinError(435,0.02466506);
   PbPb_normalized_response_matrix_cent3->SetBinError(437,0.05510296);
   PbPb_normalized_response_matrix_cent3->SetBinError(458,1.647699e-06);
   PbPb_normalized_response_matrix_cent3->SetBinError(460,4.899606e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(461,0.0006975162);
   PbPb_normalized_response_matrix_cent3->SetBinError(462,0.01874195);
   PbPb_normalized_response_matrix_cent3->SetBinError(463,0.0905036);
   PbPb_normalized_response_matrix_cent3->SetBinError(464,0.1811916);
   PbPb_normalized_response_matrix_cent3->SetBinError(465,0.1639421);
   PbPb_normalized_response_matrix_cent3->SetBinError(466,0.03530323);
   PbPb_normalized_response_matrix_cent3->SetBinError(467,0.04844317);
   PbPb_normalized_response_matrix_cent3->SetBinError(468,0.006135351);
   PbPb_normalized_response_matrix_cent3->SetBinError(469,0.01025377);
   PbPb_normalized_response_matrix_cent3->SetBinError(496,0.0003879924);
   PbPb_normalized_response_matrix_cent3->SetBinError(497,0.004039699);
   PbPb_normalized_response_matrix_cent3->SetBinError(498,0.04532262);
   PbPb_normalized_response_matrix_cent3->SetBinError(499,0.1578319);
   PbPb_normalized_response_matrix_cent3->SetBinError(500,0.1419754);
   PbPb_normalized_response_matrix_cent3->SetBinError(501,0.09235126);
   PbPb_normalized_response_matrix_cent3->SetBinError(502,0.04022814);
   PbPb_normalized_response_matrix_cent3->SetBinError(503,0.009841583);
   PbPb_normalized_response_matrix_cent3->SetBinError(504,0.008627507);
   PbPb_normalized_response_matrix_cent3->SetBinError(508,0.1477756);
   PbPb_normalized_response_matrix_cent3->SetBinError(509,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(528,7.114463e-07);
   PbPb_normalized_response_matrix_cent3->SetBinError(530,1.480529e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(531,5.825478e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(532,0.01051556);
   PbPb_normalized_response_matrix_cent3->SetBinError(533,0.01118563);
   PbPb_normalized_response_matrix_cent3->SetBinError(534,0.07473056);
   PbPb_normalized_response_matrix_cent3->SetBinError(535,0.1770935);
   PbPb_normalized_response_matrix_cent3->SetBinError(536,0.1692163);
   PbPb_normalized_response_matrix_cent3->SetBinError(537,0.07340221);
   PbPb_normalized_response_matrix_cent3->SetBinError(538,0.02759484);
   PbPb_normalized_response_matrix_cent3->SetBinError(539,0.01804173);
   PbPb_normalized_response_matrix_cent3->SetBinError(540,0.01768166);
   PbPb_normalized_response_matrix_cent3->SetBinError(541,0.08977227);
   PbPb_normalized_response_matrix_cent3->SetBinError(566,3.216691e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(567,0.0005113673);
   PbPb_normalized_response_matrix_cent3->SetBinError(568,0.002714904);
   PbPb_normalized_response_matrix_cent3->SetBinError(569,0.02954603);
   PbPb_normalized_response_matrix_cent3->SetBinError(570,0.1278138);
   PbPb_normalized_response_matrix_cent3->SetBinError(571,0.2165557);
   PbPb_normalized_response_matrix_cent3->SetBinError(572,0.1837828);
   PbPb_normalized_response_matrix_cent3->SetBinError(573,0.0837899);
   PbPb_normalized_response_matrix_cent3->SetBinError(574,0.0348999);
   PbPb_normalized_response_matrix_cent3->SetBinError(575,0.03582872);
   PbPb_normalized_response_matrix_cent3->SetBinError(579,0.407101);
   PbPb_normalized_response_matrix_cent3->SetBinError(602,0.0002845276);
   PbPb_normalized_response_matrix_cent3->SetBinError(603,0.0005437402);
   PbPb_normalized_response_matrix_cent3->SetBinError(604,0.01372999);
   PbPb_normalized_response_matrix_cent3->SetBinError(605,0.06929262);
   PbPb_normalized_response_matrix_cent3->SetBinError(606,0.2101679);
   PbPb_normalized_response_matrix_cent3->SetBinError(607,0.2640633);
   PbPb_normalized_response_matrix_cent3->SetBinError(608,0.146154);
   PbPb_normalized_response_matrix_cent3->SetBinError(609,0.1193398);
   PbPb_normalized_response_matrix_cent3->SetBinError(610,0.1025396);
   PbPb_normalized_response_matrix_cent3->SetBinError(637,3.328425e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(638,5.100569e-05);
   PbPb_normalized_response_matrix_cent3->SetBinError(639,0.002861242);
   PbPb_normalized_response_matrix_cent3->SetBinError(640,0.02007493);
   PbPb_normalized_response_matrix_cent3->SetBinError(641,0.127126);
   PbPb_normalized_response_matrix_cent3->SetBinError(642,0.2994146);
   PbPb_normalized_response_matrix_cent3->SetBinError(643,0.2854421);
   PbPb_normalized_response_matrix_cent3->SetBinError(644,0.1687417);
   PbPb_normalized_response_matrix_cent3->SetBinError(645,0.1048692);
   PbPb_normalized_response_matrix_cent3->SetBinError(647,0.317248);
   PbPb_normalized_response_matrix_cent3->SetBinError(673,0.0009556711);
   PbPb_normalized_response_matrix_cent3->SetBinError(675,0.00492983);
   PbPb_normalized_response_matrix_cent3->SetBinError(676,0.06423024);
   PbPb_normalized_response_matrix_cent3->SetBinError(677,0.2346344);
   PbPb_normalized_response_matrix_cent3->SetBinError(678,0.334554);
   PbPb_normalized_response_matrix_cent3->SetBinError(679,0.2996831);
   PbPb_normalized_response_matrix_cent3->SetBinError(680,0.1839416);
   PbPb_normalized_response_matrix_cent3->SetBinError(681,0.1012432);
   PbPb_normalized_response_matrix_cent3->SetBinError(682,0.1232115);
   PbPb_normalized_response_matrix_cent3->SetBinError(708,0.0001682701);
   PbPb_normalized_response_matrix_cent3->SetBinError(709,0.000333595);
   PbPb_normalized_response_matrix_cent3->SetBinError(710,0.002632403);
   PbPb_normalized_response_matrix_cent3->SetBinError(711,0.02445682);
   PbPb_normalized_response_matrix_cent3->SetBinError(712,0.1481641);
   PbPb_normalized_response_matrix_cent3->SetBinError(713,0.3220917);
   PbPb_normalized_response_matrix_cent3->SetBinError(714,0.3822919);
   PbPb_normalized_response_matrix_cent3->SetBinError(715,0.3099827);
   PbPb_normalized_response_matrix_cent3->SetBinError(716,0.1107506);
   PbPb_normalized_response_matrix_cent3->SetBinError(717,0.1145735);
   PbPb_normalized_response_matrix_cent3->SetBinError(745,0.0002321004);
   PbPb_normalized_response_matrix_cent3->SetBinError(746,0.007883687);
   PbPb_normalized_response_matrix_cent3->SetBinError(747,0.05092683);
   PbPb_normalized_response_matrix_cent3->SetBinError(748,0.2093146);
   PbPb_normalized_response_matrix_cent3->SetBinError(749,0.4303382);
   PbPb_normalized_response_matrix_cent3->SetBinError(750,0.4608433);
   PbPb_normalized_response_matrix_cent3->SetBinError(751,0.3627544);
   PbPb_normalized_response_matrix_cent3->SetBinError(752,0.2430509);
   PbPb_normalized_response_matrix_cent3->SetBinError(782,0.01572814);
   PbPb_normalized_response_matrix_cent3->SetBinError(783,0.09860204);
   PbPb_normalized_response_matrix_cent3->SetBinError(784,0.3399876);
   PbPb_normalized_response_matrix_cent3->SetBinError(785,0.6379111);
   PbPb_normalized_response_matrix_cent3->SetBinError(786,0.6270345);
   PbPb_normalized_response_matrix_cent3->SetBinError(787,0.3444715);
   PbPb_normalized_response_matrix_cent3->SetBinError(814,0.0001318515);
   PbPb_normalized_response_matrix_cent3->SetBinError(817,0.0032122);
   PbPb_normalized_response_matrix_cent3->SetBinError(818,0.02964675);
   PbPb_normalized_response_matrix_cent3->SetBinError(819,0.2354721);
   PbPb_normalized_response_matrix_cent3->SetBinError(820,0.5850721);
   PbPb_normalized_response_matrix_cent3->SetBinError(821,0.8759689);
   PbPb_normalized_response_matrix_cent3->SetBinError(822,0.7243142);
   PbPb_normalized_response_matrix_cent3->SetBinError(823,0.09934882);
   PbPb_normalized_response_matrix_cent3->SetBinError(854,0.09552626);
   PbPb_normalized_response_matrix_cent3->SetBinError(855,0.4205914);
   PbPb_normalized_response_matrix_cent3->SetBinError(856,0.7170703);
   PbPb_normalized_response_matrix_cent3->SetBinError(857,0.6565524);
   PbPb_normalized_response_matrix_cent3->SetBinError(858,0.7316032);
   PbPb_normalized_response_matrix_cent3->SetBinError(888,0.0200269);
   PbPb_normalized_response_matrix_cent3->SetBinError(889,0.02813807);
   PbPb_normalized_response_matrix_cent3->SetBinError(890,0.1955866);
   PbPb_normalized_response_matrix_cent3->SetBinError(891,0.8766792);
   PbPb_normalized_response_matrix_cent3->SetBinError(892,1.360029);
   PbPb_normalized_response_matrix_cent3->SetBinError(893,1.076435);
   PbPb_normalized_response_matrix_cent3->SetBinError(894,0.3978067);
   PbPb_normalized_response_matrix_cent3->SetBinError(924,0.005490891);
   PbPb_normalized_response_matrix_cent3->SetBinError(925,0.1316686);
   PbPb_normalized_response_matrix_cent3->SetBinError(926,0.6836431);
   PbPb_normalized_response_matrix_cent3->SetBinError(927,1.219346);
   PbPb_normalized_response_matrix_cent3->SetBinError(928,1.715083);
   PbPb_normalized_response_matrix_cent3->SetBinError(929,0.7049012);
   PbPb_normalized_response_matrix_cent3->SetBinError(960,0.04420076);
   PbPb_normalized_response_matrix_cent3->SetBinError(961,0.3283636);
   PbPb_normalized_response_matrix_cent3->SetBinError(962,0.6730799);
   PbPb_normalized_response_matrix_cent3->SetBinError(963,1.368487);
   PbPb_normalized_response_matrix_cent3->SetBinError(964,1.55312);
   PbPb_normalized_response_matrix_cent3->SetBinError(965,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(995,0.01774486);
   PbPb_normalized_response_matrix_cent3->SetBinError(996,0.03796002);
   PbPb_normalized_response_matrix_cent3->SetBinError(997,0.5031962);
   PbPb_normalized_response_matrix_cent3->SetBinError(998,1.459108);
   PbPb_normalized_response_matrix_cent3->SetBinError(999,1.735605);
   PbPb_normalized_response_matrix_cent3->SetBinError(1000,1.631686);
   PbPb_normalized_response_matrix_cent3->SetBinError(1032,0.194847);
   PbPb_normalized_response_matrix_cent3->SetBinError(1033,0.7449315);
   PbPb_normalized_response_matrix_cent3->SetBinError(1034,1.280463);
   PbPb_normalized_response_matrix_cent3->SetBinError(1035,1.666842);
   PbPb_normalized_response_matrix_cent3->SetBinError(1067,0.0612399);
   PbPb_normalized_response_matrix_cent3->SetBinError(1068,0.7386608);
   PbPb_normalized_response_matrix_cent3->SetBinError(1069,2.071637);
   PbPb_normalized_response_matrix_cent3->SetBinError(1070,1.04764);
   PbPb_normalized_response_matrix_cent3->SetBinError(1071,0.6207692);
   PbPb_normalized_response_matrix_cent3->SetBinError(1072,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(1102,0.1534509);
   PbPb_normalized_response_matrix_cent3->SetBinError(1104,0.8310184);
   PbPb_normalized_response_matrix_cent3->SetBinError(1106,1.464178);
   PbPb_normalized_response_matrix_cent3->SetBinError(1140,1.255308);
   PbPb_normalized_response_matrix_cent3->SetBinError(1141,2);
   PbPb_normalized_response_matrix_cent3->SetBinError(1142,1.231958);
   PbPb_normalized_response_matrix_cent3->SetBinError(1143,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(1144,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(1177,1.196559);
   PbPb_normalized_response_matrix_cent3->SetBinError(1211,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(1212,1.414214);
   PbPb_normalized_response_matrix_cent3->SetBinError(1213,1.414214);
   PbPb_normalized_response_matrix_cent3->SetBinError(1248,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(1281,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(1319,1);
   PbPb_normalized_response_matrix_cent3->SetBinError(1461,1);
   PbPb_normalized_response_matrix_cent3->SetMinimum(1e-10);
   PbPb_normalized_response_matrix_cent3->SetMaximum(1);
   PbPb_normalized_response_matrix_cent3->SetEntries(4417822);
   PbPb_normalized_response_matrix_cent3->SetStats(0);
   PbPb_normalized_response_matrix_cent3->SetContour(20);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(0,1e-10);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(1,0.05);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(2,0.1);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(3,0.15);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(4,0.2);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(5,0.25);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(6,0.3);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(7,0.35);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(8,0.4);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(9,0.45);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(10,0.5);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(11,0.55);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(12,0.6);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(13,0.65);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(14,0.7);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(15,0.75);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(16,0.8);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(17,0.85);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(18,0.9);
   PbPb_normalized_response_matrix_cent3->SetContourLevel(19,0.95);
   
   palette = new TPaletteAxis(331.6129,40,346.129,320,PbPb_normalized_response_matrix_cent3);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.035);
palette->SetTitleOffset(1);
palette->SetTitleSize(0.035);
   palette->SetFillColor(100);
   palette->SetFillStyle(1001);
   PbPb_normalized_response_matrix_cent3->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   PbPb_normalized_response_matrix_cent3->SetLineColor(ci);
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetTitle("Gen p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetRange(2,11);
   PbPb_normalized_response_matrix_cent3->GetXaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetNoExponent();
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetNdivisions(505);
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent3->GetXaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent3->GetYaxis()->SetTitle("Reco p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent3->GetYaxis()->SetRange(3,16);
   PbPb_normalized_response_matrix_cent3->GetYaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent3->GetYaxis()->SetNdivisions(610);
   PbPb_normalized_response_matrix_cent3->GetYaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent3->GetYaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent3->GetYaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent3->GetYaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent3->GetYaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent3->GetZaxis()->SetLabelFont(42);
   PbPb_normalized_response_matrix_cent3->GetZaxis()->SetLabelSize(0.035);
   PbPb_normalized_response_matrix_cent3->GetZaxis()->SetTitleSize(0.035);
   PbPb_normalized_response_matrix_cent3->GetZaxis()->SetTitleFont(42);
   PbPb_normalized_response_matrix_cent3->Draw("textcolz");
   line = new TLine(40,40,300,300);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.8,"30-50%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
   
   pt = new TPaveText(0.4835357,0.94,0.5164643,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_2_0->Modified();
   cPbPb_NormResMat->cd();
  
// ------------>Primitives in pad: p_2_1
   p_2_1 = new TPad("p_2_1", "p_2_1",0.676637,0,1,0.5224719);
   p_2_1->Draw();
   p_2_1->cd();
   p_2_1->Range(30,-9.411765,352.5806,320);
   p_2_1->SetFillColor(0);
   p_2_1->SetBorderMode(0);
   p_2_1->SetBorderSize(2);
   p_2_1->SetLeftMargin(0);
   p_2_1->SetRightMargin(0.07);
   p_2_1->SetTopMargin(0);
   p_2_1->SetBottomMargin(0.15);
   p_2_1->SetFrameBorderMode(0);
   p_2_1->SetFrameBorderMode(0);
   
   TH2F *PbPb_normalized_response_matrix_cent0 = new TH2F("PbPb_normalized_response_matrix_cent0"," ",33,0,990,50,0,1000);
   PbPb_normalized_response_matrix_cent0->SetBinContent(106,9.287838);
   PbPb_normalized_response_matrix_cent0->SetBinContent(107,15.74495);
   PbPb_normalized_response_matrix_cent0->SetBinContent(108,3.675444);
   PbPb_normalized_response_matrix_cent0->SetBinContent(109,0.1989418);
   PbPb_normalized_response_matrix_cent0->SetBinContent(110,0.01312557);
   PbPb_normalized_response_matrix_cent0->SetBinContent(111,0.00785703);
   PbPb_normalized_response_matrix_cent0->SetBinContent(112,0.003779134);
   PbPb_normalized_response_matrix_cent0->SetBinContent(141,1.691477);
   PbPb_normalized_response_matrix_cent0->SetBinContent(142,13.08299);
   PbPb_normalized_response_matrix_cent0->SetBinContent(143,13.32691);
   PbPb_normalized_response_matrix_cent0->SetBinContent(144,2.58629);
   PbPb_normalized_response_matrix_cent0->SetBinContent(145,0.1552866);
   PbPb_normalized_response_matrix_cent0->SetBinContent(146,0.04711915);
   PbPb_normalized_response_matrix_cent0->SetBinContent(147,0.006076849);
   PbPb_normalized_response_matrix_cent0->SetBinContent(148,0.007767915);
   PbPb_normalized_response_matrix_cent0->SetBinContent(150,0.02303777);
   PbPb_normalized_response_matrix_cent0->SetBinContent(176,0.02068531);
   PbPb_normalized_response_matrix_cent0->SetBinContent(177,1.132043);
   PbPb_normalized_response_matrix_cent0->SetBinContent(178,10.10477);
   PbPb_normalized_response_matrix_cent0->SetBinContent(179,8.572884);
   PbPb_normalized_response_matrix_cent0->SetBinContent(180,1.320524);
   PbPb_normalized_response_matrix_cent0->SetBinContent(181,0.08830698);
   PbPb_normalized_response_matrix_cent0->SetBinContent(182,0.135265);
   PbPb_normalized_response_matrix_cent0->SetBinContent(183,0.01170038);
   PbPb_normalized_response_matrix_cent0->SetBinContent(184,0.006624901);
   PbPb_normalized_response_matrix_cent0->SetBinContent(212,0.03986922);
   PbPb_normalized_response_matrix_cent0->SetBinContent(213,2.600563);
   PbPb_normalized_response_matrix_cent0->SetBinContent(214,11.53371);
   PbPb_normalized_response_matrix_cent0->SetBinContent(215,5.324548);
   PbPb_normalized_response_matrix_cent0->SetBinContent(216,0.6200305);
   PbPb_normalized_response_matrix_cent0->SetBinContent(217,0.06488639);
   PbPb_normalized_response_matrix_cent0->SetBinContent(218,0.02634249);
   PbPb_normalized_response_matrix_cent0->SetBinContent(223,0.04434635);
   PbPb_normalized_response_matrix_cent0->SetBinContent(247,0.0001325534);
   PbPb_normalized_response_matrix_cent0->SetBinContent(248,0.2817492);
   PbPb_normalized_response_matrix_cent0->SetBinContent(249,5.852443);
   PbPb_normalized_response_matrix_cent0->SetBinContent(250,10.61404);
   PbPb_normalized_response_matrix_cent0->SetBinContent(251,3.110982);
   PbPb_normalized_response_matrix_cent0->SetBinContent(252,0.3035008);
   PbPb_normalized_response_matrix_cent0->SetBinContent(253,0.03460559);
   PbPb_normalized_response_matrix_cent0->SetBinContent(254,0.02283753);
   PbPb_normalized_response_matrix_cent0->SetBinContent(255,0.003777694);
   PbPb_normalized_response_matrix_cent0->SetBinContent(282,1.251937e-05);
   PbPb_normalized_response_matrix_cent0->SetBinContent(283,0.009895727);
   PbPb_normalized_response_matrix_cent0->SetBinContent(284,1.157199);
   PbPb_normalized_response_matrix_cent0->SetBinContent(285,8.811995);
   PbPb_normalized_response_matrix_cent0->SetBinContent(286,7.917783);
   PbPb_normalized_response_matrix_cent0->SetBinContent(287,1.712342);
   PbPb_normalized_response_matrix_cent0->SetBinContent(288,0.1887564);
   PbPb_normalized_response_matrix_cent0->SetBinContent(289,0.07244976);
   PbPb_normalized_response_matrix_cent0->SetBinContent(290,0.01256162);
   PbPb_normalized_response_matrix_cent0->SetBinContent(291,0.01311377);
   PbPb_normalized_response_matrix_cent0->SetBinContent(317,8.910332e-07);
   PbPb_normalized_response_matrix_cent0->SetBinContent(318,0.0006627119);
   PbPb_normalized_response_matrix_cent0->SetBinContent(319,0.09111171);
   PbPb_normalized_response_matrix_cent0->SetBinContent(320,3.23356);
   PbPb_normalized_response_matrix_cent0->SetBinContent(321,10.10288);
   PbPb_normalized_response_matrix_cent0->SetBinContent(322,5.207172);
   PbPb_normalized_response_matrix_cent0->SetBinContent(323,0.742966);
   PbPb_normalized_response_matrix_cent0->SetBinContent(324,0.1538538);
   PbPb_normalized_response_matrix_cent0->SetBinContent(325,0.02172424);
   PbPb_normalized_response_matrix_cent0->SetBinContent(326,0.03622056);
   PbPb_normalized_response_matrix_cent0->SetBinContent(353,1.079729e-05);
   PbPb_normalized_response_matrix_cent0->SetBinContent(354,0.007318432);
   PbPb_normalized_response_matrix_cent0->SetBinContent(355,0.4912735);
   PbPb_normalized_response_matrix_cent0->SetBinContent(356,6.393654);
   PbPb_normalized_response_matrix_cent0->SetBinContent(357,9.438007);
   PbPb_normalized_response_matrix_cent0->SetBinContent(358,3.515866);
   PbPb_normalized_response_matrix_cent0->SetBinContent(359,0.3262826);
   PbPb_normalized_response_matrix_cent0->SetBinContent(360,0.03806538);
   PbPb_normalized_response_matrix_cent0->SetBinContent(361,0.0566802);
   PbPb_normalized_response_matrix_cent0->SetBinContent(389,1.22043e-05);
   PbPb_normalized_response_matrix_cent0->SetBinContent(390,0.03530629);
   PbPb_normalized_response_matrix_cent0->SetBinContent(391,1.54384);
   PbPb_normalized_response_matrix_cent0->SetBinContent(392,8.639664);
   PbPb_normalized_response_matrix_cent0->SetBinContent(393,7.509974);
   PbPb_normalized_response_matrix_cent0->SetBinContent(394,1.622118);
   PbPb_normalized_response_matrix_cent0->SetBinContent(395,0.3088565);
   PbPb_normalized_response_matrix_cent0->SetBinContent(396,0.07844599);
   PbPb_normalized_response_matrix_cent0->SetBinContent(397,0.08534545);
   PbPb_normalized_response_matrix_cent0->SetBinContent(398,0.1247366);
   PbPb_normalized_response_matrix_cent0->SetBinContent(399,0.05186258);
   PbPb_normalized_response_matrix_cent0->SetBinContent(424,2.953438e-05);
   PbPb_normalized_response_matrix_cent0->SetBinContent(425,0.0001712602);
   PbPb_normalized_response_matrix_cent0->SetBinContent(426,0.1568482);
   PbPb_normalized_response_matrix_cent0->SetBinContent(427,3.710876);
   PbPb_normalized_response_matrix_cent0->SetBinContent(428,9.902821);
   PbPb_normalized_response_matrix_cent0->SetBinContent(429,5.640056);
   PbPb_normalized_response_matrix_cent0->SetBinContent(430,0.8726292);
   PbPb_normalized_response_matrix_cent0->SetBinContent(431,0.1589171);
   PbPb_normalized_response_matrix_cent0->SetBinContent(432,0.0976406);
   PbPb_normalized_response_matrix_cent0->SetBinContent(433,0.2628491);
   PbPb_normalized_response_matrix_cent0->SetBinContent(459,6.443299e-05);
   PbPb_normalized_response_matrix_cent0->SetBinContent(460,0.0001179544);
   PbPb_normalized_response_matrix_cent0->SetBinContent(461,0.0105895);
   PbPb_normalized_response_matrix_cent0->SetBinContent(462,0.7197012);
   PbPb_normalized_response_matrix_cent0->SetBinContent(463,6.122788);
   PbPb_normalized_response_matrix_cent0->SetBinContent(464,8.901689);
   PbPb_normalized_response_matrix_cent0->SetBinContent(465,3.427261);
   PbPb_normalized_response_matrix_cent0->SetBinContent(466,0.3732172);
   PbPb_normalized_response_matrix_cent0->SetBinContent(467,0.2130381);
   PbPb_normalized_response_matrix_cent0->SetBinContent(468,0.05637063);
   PbPb_normalized_response_matrix_cent0->SetBinContent(496,0.0001058015);
   PbPb_normalized_response_matrix_cent0->SetBinContent(497,0.05684023);
   PbPb_normalized_response_matrix_cent0->SetBinContent(498,1.71475);
   PbPb_normalized_response_matrix_cent0->SetBinContent(499,8.557926);
   PbPb_normalized_response_matrix_cent0->SetBinContent(500,7.840023);
   PbPb_normalized_response_matrix_cent0->SetBinContent(501,1.916568);
   PbPb_normalized_response_matrix_cent0->SetBinContent(502,0.4899499);
   PbPb_normalized_response_matrix_cent0->SetBinContent(503,0.1286846);
   PbPb_normalized_response_matrix_cent0->SetBinContent(530,5.094289e-05);
   PbPb_normalized_response_matrix_cent0->SetBinContent(532,0.000439912);
   PbPb_normalized_response_matrix_cent0->SetBinContent(533,0.2010797);
   PbPb_normalized_response_matrix_cent0->SetBinContent(534,3.711515);
   PbPb_normalized_response_matrix_cent0->SetBinContent(535,9.116009);
   PbPb_normalized_response_matrix_cent0->SetBinContent(536,5.203213);
   PbPb_normalized_response_matrix_cent0->SetBinContent(537,1.080928);
   PbPb_normalized_response_matrix_cent0->SetBinContent(538,0.4952121);
   PbPb_normalized_response_matrix_cent0->SetBinContent(542,0.2642484);
   PbPb_normalized_response_matrix_cent0->SetBinContent(567,0.001096933);
   PbPb_normalized_response_matrix_cent0->SetBinContent(568,0.02058218);
   PbPb_normalized_response_matrix_cent0->SetBinContent(569,0.8970122);
   PbPb_normalized_response_matrix_cent0->SetBinContent(570,6.16474);
   PbPb_normalized_response_matrix_cent0->SetBinContent(571,8.329583);
   PbPb_normalized_response_matrix_cent0->SetBinContent(572,3.435478);
   PbPb_normalized_response_matrix_cent0->SetBinContent(573,0.6374589);
   PbPb_normalized_response_matrix_cent0->SetBinContent(574,0.2484995);
   PbPb_normalized_response_matrix_cent0->SetBinContent(575,0.2813307);
   PbPb_normalized_response_matrix_cent0->SetBinContent(604,0.07894497);
   PbPb_normalized_response_matrix_cent0->SetBinContent(605,1.792541);
   PbPb_normalized_response_matrix_cent0->SetBinContent(606,8.357347);
   PbPb_normalized_response_matrix_cent0->SetBinContent(607,6.72294);
   PbPb_normalized_response_matrix_cent0->SetBinContent(608,1.965366);
   PbPb_normalized_response_matrix_cent0->SetBinContent(609,0.2894175);
   PbPb_normalized_response_matrix_cent0->SetBinContent(637,9.935308e-05);
   PbPb_normalized_response_matrix_cent0->SetBinContent(639,0.008690743);
   PbPb_normalized_response_matrix_cent0->SetBinContent(640,0.2818354);
   PbPb_normalized_response_matrix_cent0->SetBinContent(641,4.221505);
   PbPb_normalized_response_matrix_cent0->SetBinContent(642,8.624529);
   PbPb_normalized_response_matrix_cent0->SetBinContent(643,4.810798);
   PbPb_normalized_response_matrix_cent0->SetBinContent(644,1.399208);
   PbPb_normalized_response_matrix_cent0->SetBinContent(645,0.319072);
   PbPb_normalized_response_matrix_cent0->SetBinContent(675,0.09158014);
   PbPb_normalized_response_matrix_cent0->SetBinContent(676,1.086691);
   PbPb_normalized_response_matrix_cent0->SetBinContent(677,6.536);
   PbPb_normalized_response_matrix_cent0->SetBinContent(678,7.548041);
   PbPb_normalized_response_matrix_cent0->SetBinContent(679,5.171323);
   PbPb_normalized_response_matrix_cent0->SetBinContent(680,0.3796293);
   PbPb_normalized_response_matrix_cent0->SetBinContent(707,0.0002529675);
   PbPb_normalized_response_matrix_cent0->SetBinContent(710,0.005359757);
   PbPb_normalized_response_matrix_cent0->SetBinContent(711,0.1601856);
   PbPb_normalized_response_matrix_cent0->SetBinContent(712,1.49664);
   PbPb_normalized_response_matrix_cent0->SetBinContent(713,8.431917);
   PbPb_normalized_response_matrix_cent0->SetBinContent(714,5.975775);
   PbPb_normalized_response_matrix_cent0->SetBinContent(715,2.986891);
   PbPb_normalized_response_matrix_cent0->SetBinContent(716,0.3290409);
   PbPb_normalized_response_matrix_cent0->SetBinContent(746,0.008313086);
   PbPb_normalized_response_matrix_cent0->SetBinContent(747,1.039169);
   PbPb_normalized_response_matrix_cent0->SetBinContent(748,3.680065);
   PbPb_normalized_response_matrix_cent0->SetBinContent(749,7.91136);
   PbPb_normalized_response_matrix_cent0->SetBinContent(750,5.673974);
   PbPb_normalized_response_matrix_cent0->SetBinContent(751,1.346519);
   PbPb_normalized_response_matrix_cent0->SetBinContent(752,0.6799018);
   PbPb_normalized_response_matrix_cent0->SetBinContent(782,0.08247491);
   PbPb_normalized_response_matrix_cent0->SetBinContent(783,1.607025);
   PbPb_normalized_response_matrix_cent0->SetBinContent(784,5.759105);
   PbPb_normalized_response_matrix_cent0->SetBinContent(785,6.901391);
   PbPb_normalized_response_matrix_cent0->SetBinContent(786,3.938537);
   PbPb_normalized_response_matrix_cent0->SetBinContent(787,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(817,0.06298292);
   PbPb_normalized_response_matrix_cent0->SetBinContent(818,0.174639);
   PbPb_normalized_response_matrix_cent0->SetBinContent(819,2.319759);
   PbPb_normalized_response_matrix_cent0->SetBinContent(820,5.710098);
   PbPb_normalized_response_matrix_cent0->SetBinContent(821,5.385285);
   PbPb_normalized_response_matrix_cent0->SetBinContent(822,3.454616);
   PbPb_normalized_response_matrix_cent0->SetBinContent(852,0.03288445);
   PbPb_normalized_response_matrix_cent0->SetBinContent(854,0.6279311);
   PbPb_normalized_response_matrix_cent0->SetBinContent(855,4.113852);
   PbPb_normalized_response_matrix_cent0->SetBinContent(856,6.306069);
   PbPb_normalized_response_matrix_cent0->SetBinContent(857,1.251705);
   PbPb_normalized_response_matrix_cent0->SetBinContent(858,1.302866);
   PbPb_normalized_response_matrix_cent0->SetBinContent(888,0.03248858);
   PbPb_normalized_response_matrix_cent0->SetBinContent(889,0.2457597);
   PbPb_normalized_response_matrix_cent0->SetBinContent(890,1.160659);
   PbPb_normalized_response_matrix_cent0->SetBinContent(891,6.116001);
   PbPb_normalized_response_matrix_cent0->SetBinContent(892,4.145477);
   PbPb_normalized_response_matrix_cent0->SetBinContent(893,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(925,0.4731041);
   PbPb_normalized_response_matrix_cent0->SetBinContent(926,2.178975);
   PbPb_normalized_response_matrix_cent0->SetBinContent(927,4.058152);
   PbPb_normalized_response_matrix_cent0->SetBinContent(928,2.697134);
   PbPb_normalized_response_matrix_cent0->SetBinContent(929,2);
   PbPb_normalized_response_matrix_cent0->SetBinContent(961,0.2495669);
   PbPb_normalized_response_matrix_cent0->SetBinContent(962,2.668801);
   PbPb_normalized_response_matrix_cent0->SetBinContent(963,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(964,3);
   PbPb_normalized_response_matrix_cent0->SetBinContent(967,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(996,0.1500062);
   PbPb_normalized_response_matrix_cent0->SetBinContent(997,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(999,2.937879);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1033,2);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1034,0.5247824);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1035,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1036,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1067,0.4771002);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1068,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1069,1.537339);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1070,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1073,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1104,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1105,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1140,2);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1142,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1176,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1177,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1178,1);
   PbPb_normalized_response_matrix_cent0->SetBinContent(1212,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(106,1.606113);
   PbPb_normalized_response_matrix_cent0->SetBinError(107,0.696847);
   PbPb_normalized_response_matrix_cent0->SetBinError(108,0.1624544);
   PbPb_normalized_response_matrix_cent0->SetBinError(109,0.02782768);
   PbPb_normalized_response_matrix_cent0->SetBinError(110,0.005701026);
   PbPb_normalized_response_matrix_cent0->SetBinError(111,0.003846921);
   PbPb_normalized_response_matrix_cent0->SetBinError(112,0.002683261);
   PbPb_normalized_response_matrix_cent0->SetBinError(141,0.4220983);
   PbPb_normalized_response_matrix_cent0->SetBinError(142,0.4891979);
   PbPb_normalized_response_matrix_cent0->SetBinError(143,0.2870547);
   PbPb_normalized_response_matrix_cent0->SetBinError(144,0.1300567);
   PbPb_normalized_response_matrix_cent0->SetBinError(145,0.0243354);
   PbPb_normalized_response_matrix_cent0->SetBinError(146,0.01388941);
   PbPb_normalized_response_matrix_cent0->SetBinError(147,0.004498647);
   PbPb_normalized_response_matrix_cent0->SetBinError(148,0.005507244);
   PbPb_normalized_response_matrix_cent0->SetBinError(150,0.01463915);
   PbPb_normalized_response_matrix_cent0->SetBinError(176,0.02055247);
   PbPb_normalized_response_matrix_cent0->SetBinError(177,0.09079763);
   PbPb_normalized_response_matrix_cent0->SetBinError(178,0.2627858);
   PbPb_normalized_response_matrix_cent0->SetBinError(179,0.2072823);
   PbPb_normalized_response_matrix_cent0->SetBinError(180,0.1061195);
   PbPb_normalized_response_matrix_cent0->SetBinError(181,0.01715054);
   PbPb_normalized_response_matrix_cent0->SetBinError(182,0.09749853);
   PbPb_normalized_response_matrix_cent0->SetBinError(183,0.005526392);
   PbPb_normalized_response_matrix_cent0->SetBinError(184,0.004840621);
   PbPb_normalized_response_matrix_cent0->SetBinError(212,0.01217123);
   PbPb_normalized_response_matrix_cent0->SetBinError(213,0.1162703);
   PbPb_normalized_response_matrix_cent0->SetBinError(214,0.2584218);
   PbPb_normalized_response_matrix_cent0->SetBinError(215,0.1965344);
   PbPb_normalized_response_matrix_cent0->SetBinError(216,0.07032889);
   PbPb_normalized_response_matrix_cent0->SetBinError(217,0.01782113);
   PbPb_normalized_response_matrix_cent0->SetBinError(218,0.01047425);
   PbPb_normalized_response_matrix_cent0->SetBinError(223,0.04434635);
   PbPb_normalized_response_matrix_cent0->SetBinError(247,0.0001236743);
   PbPb_normalized_response_matrix_cent0->SetBinError(248,0.0322256);
   PbPb_normalized_response_matrix_cent0->SetBinError(249,0.1849602);
   PbPb_normalized_response_matrix_cent0->SetBinError(250,0.2345297);
   PbPb_normalized_response_matrix_cent0->SetBinError(251,0.152386);
   PbPb_normalized_response_matrix_cent0->SetBinError(252,0.03805859);
   PbPb_normalized_response_matrix_cent0->SetBinError(253,0.009008743);
   PbPb_normalized_response_matrix_cent0->SetBinError(254,0.01036646);
   PbPb_normalized_response_matrix_cent0->SetBinError(255,0.003777693);
   PbPb_normalized_response_matrix_cent0->SetBinError(282,1.126001e-05);
   PbPb_normalized_response_matrix_cent0->SetBinError(283,0.005156101);
   PbPb_normalized_response_matrix_cent0->SetBinError(284,0.08806811);
   PbPb_normalized_response_matrix_cent0->SetBinError(285,0.1948206);
   PbPb_normalized_response_matrix_cent0->SetBinError(286,0.2420073);
   PbPb_normalized_response_matrix_cent0->SetBinError(287,0.1245141);
   PbPb_normalized_response_matrix_cent0->SetBinError(288,0.04529608);
   PbPb_normalized_response_matrix_cent0->SetBinError(289,0.02432829);
   PbPb_normalized_response_matrix_cent0->SetBinError(290,0.01256162);
   PbPb_normalized_response_matrix_cent0->SetBinError(291,0.01311377);
   PbPb_normalized_response_matrix_cent0->SetBinError(317,8.910331e-07);
   PbPb_normalized_response_matrix_cent0->SetBinError(318,0.0006458667);
   PbPb_normalized_response_matrix_cent0->SetBinError(319,0.01784994);
   PbPb_normalized_response_matrix_cent0->SetBinError(320,0.1253788);
   PbPb_normalized_response_matrix_cent0->SetBinError(321,0.264766);
   PbPb_normalized_response_matrix_cent0->SetBinError(322,0.173928);
   PbPb_normalized_response_matrix_cent0->SetBinError(323,0.05642907);
   PbPb_normalized_response_matrix_cent0->SetBinError(324,0.03497327);
   PbPb_normalized_response_matrix_cent0->SetBinError(325,0.01178766);
   PbPb_normalized_response_matrix_cent0->SetBinError(326,0.03622056);
   PbPb_normalized_response_matrix_cent0->SetBinError(353,8.762723e-06);
   PbPb_normalized_response_matrix_cent0->SetBinError(354,0.005327351);
   PbPb_normalized_response_matrix_cent0->SetBinError(355,0.05889624);
   PbPb_normalized_response_matrix_cent0->SetBinError(356,0.2164428);
   PbPb_normalized_response_matrix_cent0->SetBinError(357,0.3033347);
   PbPb_normalized_response_matrix_cent0->SetBinError(358,0.1853334);
   PbPb_normalized_response_matrix_cent0->SetBinError(359,0.04014976);
   PbPb_normalized_response_matrix_cent0->SetBinError(360,0.01762924);
   PbPb_normalized_response_matrix_cent0->SetBinError(361,0.0372601);
   PbPb_normalized_response_matrix_cent0->SetBinError(389,1.22043e-05);
   PbPb_normalized_response_matrix_cent0->SetBinError(390,0.008757291);
   PbPb_normalized_response_matrix_cent0->SetBinError(391,0.07874346);
   PbPb_normalized_response_matrix_cent0->SetBinError(392,0.2668903);
   PbPb_normalized_response_matrix_cent0->SetBinError(393,0.2415967);
   PbPb_normalized_response_matrix_cent0->SetBinError(394,0.131323);
   PbPb_normalized_response_matrix_cent0->SetBinError(395,0.06909969);
   PbPb_normalized_response_matrix_cent0->SetBinError(396,0.04236769);
   PbPb_normalized_response_matrix_cent0->SetBinError(397,0.0603932);
   PbPb_normalized_response_matrix_cent0->SetBinError(398,0.09289257);
   PbPb_normalized_response_matrix_cent0->SetBinError(399,0.05186258);
   PbPb_normalized_response_matrix_cent0->SetBinError(424,2.399234e-05);
   PbPb_normalized_response_matrix_cent0->SetBinError(425,0.0001211716);
   PbPb_normalized_response_matrix_cent0->SetBinError(426,0.01799788);
   PbPb_normalized_response_matrix_cent0->SetBinError(427,0.1420387);
   PbPb_normalized_response_matrix_cent0->SetBinError(428,0.2578252);
   PbPb_normalized_response_matrix_cent0->SetBinError(429,0.2364056);
   PbPb_normalized_response_matrix_cent0->SetBinError(430,0.09723124);
   PbPb_normalized_response_matrix_cent0->SetBinError(431,0.06550458);
   PbPb_normalized_response_matrix_cent0->SetBinError(432,0.06904824);
   PbPb_normalized_response_matrix_cent0->SetBinError(433,0.2628491);
   PbPb_normalized_response_matrix_cent0->SetBinError(459,6.443299e-05);
   PbPb_normalized_response_matrix_cent0->SetBinError(460,8.6967e-05);
   PbPb_normalized_response_matrix_cent0->SetBinError(461,0.006532396);
   PbPb_normalized_response_matrix_cent0->SetBinError(462,0.06523826);
   PbPb_normalized_response_matrix_cent0->SetBinError(463,0.2030522);
   PbPb_normalized_response_matrix_cent0->SetBinError(464,0.3228256);
   PbPb_normalized_response_matrix_cent0->SetBinError(465,0.3624015);
   PbPb_normalized_response_matrix_cent0->SetBinError(466,0.07872337);
   PbPb_normalized_response_matrix_cent0->SetBinError(467,0.1322554);
   PbPb_normalized_response_matrix_cent0->SetBinError(468,0.05637063);
   PbPb_normalized_response_matrix_cent0->SetBinError(496,0.0001058015);
   PbPb_normalized_response_matrix_cent0->SetBinError(497,0.01311013);
   PbPb_normalized_response_matrix_cent0->SetBinError(498,0.1054028);
   PbPb_normalized_response_matrix_cent0->SetBinError(499,0.280543);
   PbPb_normalized_response_matrix_cent0->SetBinError(500,0.3109097);
   PbPb_normalized_response_matrix_cent0->SetBinError(501,0.2242065);
   PbPb_normalized_response_matrix_cent0->SetBinError(502,0.1406538);
   PbPb_normalized_response_matrix_cent0->SetBinError(503,0.1286846);
   PbPb_normalized_response_matrix_cent0->SetBinError(530,5.094289e-05);
   PbPb_normalized_response_matrix_cent0->SetBinError(532,0.0003115211);
   PbPb_normalized_response_matrix_cent0->SetBinError(533,0.02807027);
   PbPb_normalized_response_matrix_cent0->SetBinError(534,0.1633231);
   PbPb_normalized_response_matrix_cent0->SetBinError(535,0.4134695);
   PbPb_normalized_response_matrix_cent0->SetBinError(536,0.352065);
   PbPb_normalized_response_matrix_cent0->SetBinError(537,0.2259974);
   PbPb_normalized_response_matrix_cent0->SetBinError(538,0.2345024);
   PbPb_normalized_response_matrix_cent0->SetBinError(542,0.2642484);
   PbPb_normalized_response_matrix_cent0->SetBinError(567,0.001096933);
   PbPb_normalized_response_matrix_cent0->SetBinError(568,0.008719786);
   PbPb_normalized_response_matrix_cent0->SetBinError(569,0.08144719);
   PbPb_normalized_response_matrix_cent0->SetBinError(570,0.2860316);
   PbPb_normalized_response_matrix_cent0->SetBinError(571,0.4671653);
   PbPb_normalized_response_matrix_cent0->SetBinError(572,0.3827168);
   PbPb_normalized_response_matrix_cent0->SetBinError(573,0.2515188);
   PbPb_normalized_response_matrix_cent0->SetBinError(574,0.148857);
   PbPb_normalized_response_matrix_cent0->SetBinError(575,0.1996426);
   PbPb_normalized_response_matrix_cent0->SetBinError(604,0.02169294);
   PbPb_normalized_response_matrix_cent0->SetBinError(605,0.1490644);
   PbPb_normalized_response_matrix_cent0->SetBinError(606,0.4899427);
   PbPb_normalized_response_matrix_cent0->SetBinError(607,0.5911842);
   PbPb_normalized_response_matrix_cent0->SetBinError(608,0.3775387);
   PbPb_normalized_response_matrix_cent0->SetBinError(609,0.1759);
   PbPb_normalized_response_matrix_cent0->SetBinError(637,9.935308e-05);
   PbPb_normalized_response_matrix_cent0->SetBinError(639,0.008690742);
   PbPb_normalized_response_matrix_cent0->SetBinError(640,0.05010813);
   PbPb_normalized_response_matrix_cent0->SetBinError(641,0.3483553);
   PbPb_normalized_response_matrix_cent0->SetBinError(642,0.6916148);
   PbPb_normalized_response_matrix_cent0->SetBinError(643,0.5864176);
   PbPb_normalized_response_matrix_cent0->SetBinError(644,0.3886157);
   PbPb_normalized_response_matrix_cent0->SetBinError(645,0.2417261);
   PbPb_normalized_response_matrix_cent0->SetBinError(675,0.05208644);
   PbPb_normalized_response_matrix_cent0->SetBinError(676,0.1719695);
   PbPb_normalized_response_matrix_cent0->SetBinError(677,0.594878);
   PbPb_normalized_response_matrix_cent0->SetBinError(678,0.7909936);
   PbPb_normalized_response_matrix_cent0->SetBinError(679,0.8170268);
   PbPb_normalized_response_matrix_cent0->SetBinError(680,0.2805559);
   PbPb_normalized_response_matrix_cent0->SetBinError(707,0.0002529675);
   PbPb_normalized_response_matrix_cent0->SetBinError(710,0.005359757);
   PbPb_normalized_response_matrix_cent0->SetBinError(711,0.06300992);
   PbPb_normalized_response_matrix_cent0->SetBinError(712,0.2825085);
   PbPb_normalized_response_matrix_cent0->SetBinError(713,0.859986);
   PbPb_normalized_response_matrix_cent0->SetBinError(714,0.8923107);
   PbPb_normalized_response_matrix_cent0->SetBinError(715,0.9026288);
   PbPb_normalized_response_matrix_cent0->SetBinError(716,0.3290409);
   PbPb_normalized_response_matrix_cent0->SetBinError(746,0.008313086);
   PbPb_normalized_response_matrix_cent0->SetBinError(747,0.2714868);
   PbPb_normalized_response_matrix_cent0->SetBinError(748,0.480598);
   PbPb_normalized_response_matrix_cent0->SetBinError(749,1.074914);
   PbPb_normalized_response_matrix_cent0->SetBinError(750,1.505562);
   PbPb_normalized_response_matrix_cent0->SetBinError(751,0.6282977);
   PbPb_normalized_response_matrix_cent0->SetBinError(752,0.4807632);
   PbPb_normalized_response_matrix_cent0->SetBinError(782,0.08247491);
   PbPb_normalized_response_matrix_cent0->SetBinError(783,0.3390687);
   PbPb_normalized_response_matrix_cent0->SetBinError(784,0.866271);
   PbPb_normalized_response_matrix_cent0->SetBinError(785,1.494899);
   PbPb_normalized_response_matrix_cent0->SetBinError(786,1.33948);
   PbPb_normalized_response_matrix_cent0->SetBinError(787,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(817,0.06298292);
   PbPb_normalized_response_matrix_cent0->SetBinError(818,0.1356943);
   PbPb_normalized_response_matrix_cent0->SetBinError(819,0.5874436);
   PbPb_normalized_response_matrix_cent0->SetBinError(820,1.201583);
   PbPb_normalized_response_matrix_cent0->SetBinError(821,1.765813);
   PbPb_normalized_response_matrix_cent0->SetBinError(822,1.557968);
   PbPb_normalized_response_matrix_cent0->SetBinError(852,0.03288444);
   PbPb_normalized_response_matrix_cent0->SetBinError(854,0.2904632);
   PbPb_normalized_response_matrix_cent0->SetBinError(855,1.02013);
   PbPb_normalized_response_matrix_cent0->SetBinError(856,1.839723);
   PbPb_normalized_response_matrix_cent0->SetBinError(857,1.031191);
   PbPb_normalized_response_matrix_cent0->SetBinError(858,1.044858);
   PbPb_normalized_response_matrix_cent0->SetBinError(888,0.03248858);
   PbPb_normalized_response_matrix_cent0->SetBinError(889,0.1793746);
   PbPb_normalized_response_matrix_cent0->SetBinError(890,0.4946874);
   PbPb_normalized_response_matrix_cent0->SetBinError(891,1.881297);
   PbPb_normalized_response_matrix_cent0->SetBinError(892,1.528503);
   PbPb_normalized_response_matrix_cent0->SetBinError(893,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(925,0.348104);
   PbPb_normalized_response_matrix_cent0->SetBinError(926,1.170358);
   PbPb_normalized_response_matrix_cent0->SetBinError(927,1.651684);
   PbPb_normalized_response_matrix_cent0->SetBinError(928,1.497707);
   PbPb_normalized_response_matrix_cent0->SetBinError(929,1.224745);
   PbPb_normalized_response_matrix_cent0->SetBinError(961,0.2495669);
   PbPb_normalized_response_matrix_cent0->SetBinError(962,1.267798);
   PbPb_normalized_response_matrix_cent0->SetBinError(963,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(964,1.581139);
   PbPb_normalized_response_matrix_cent0->SetBinError(967,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(996,0.1500062);
   PbPb_normalized_response_matrix_cent0->SetBinError(997,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(999,1.562014);
   PbPb_normalized_response_matrix_cent0->SetBinError(1033,1.414214);
   PbPb_normalized_response_matrix_cent0->SetBinError(1034,0.5247824);
   PbPb_normalized_response_matrix_cent0->SetBinError(1035,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1036,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1067,0.4771002);
   PbPb_normalized_response_matrix_cent0->SetBinError(1068,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1069,1.135224);
   PbPb_normalized_response_matrix_cent0->SetBinError(1070,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1073,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1104,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1105,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1140,1.414214);
   PbPb_normalized_response_matrix_cent0->SetBinError(1142,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1176,0.9999999);
   PbPb_normalized_response_matrix_cent0->SetBinError(1177,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1178,1);
   PbPb_normalized_response_matrix_cent0->SetBinError(1212,1);
   PbPb_normalized_response_matrix_cent0->SetMinimum(1e-10);
   PbPb_normalized_response_matrix_cent0->SetMaximum(1);
   PbPb_normalized_response_matrix_cent0->SetEntries(3725710);
   PbPb_normalized_response_matrix_cent0->SetStats(0);
   PbPb_normalized_response_matrix_cent0->SetContour(20);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(0,1e-10);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(1,0.05);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(2,0.1);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(3,0.15);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(4,0.2);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(5,0.25);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(6,0.3);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(7,0.35);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(8,0.4);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(9,0.45);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(10,0.5);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(11,0.55);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(12,0.6);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(13,0.65);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(14,0.7);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(15,0.75);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(16,0.8);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(17,0.85);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(18,0.9);
   PbPb_normalized_response_matrix_cent0->SetContourLevel(19,0.95);
   
   palette = new TPaletteAxis(331.6129,40,346.129,320,PbPb_normalized_response_matrix_cent0);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.035);
palette->SetTitleOffset(1);
palette->SetTitleSize(0.035);
   palette->SetFillColor(100);
   palette->SetFillStyle(1001);
   PbPb_normalized_response_matrix_cent0->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   PbPb_normalized_response_matrix_cent0->SetLineColor(ci);
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetTitle("Gen p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetRange(2,11);
   PbPb_normalized_response_matrix_cent0->GetXaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetNoExponent();
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetNdivisions(505);
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent0->GetXaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent0->GetYaxis()->SetTitle("Reco p_{T} (GeV/c)");
   PbPb_normalized_response_matrix_cent0->GetYaxis()->SetRange(3,16);
   PbPb_normalized_response_matrix_cent0->GetYaxis()->CenterTitle(true);
   PbPb_normalized_response_matrix_cent0->GetYaxis()->SetNdivisions(610);
   PbPb_normalized_response_matrix_cent0->GetYaxis()->SetLabelFont(43);
   PbPb_normalized_response_matrix_cent0->GetYaxis()->SetLabelSize(20);
   PbPb_normalized_response_matrix_cent0->GetYaxis()->SetTitleSize(22);
   PbPb_normalized_response_matrix_cent0->GetYaxis()->SetTitleOffset(2);
   PbPb_normalized_response_matrix_cent0->GetYaxis()->SetTitleFont(43);
   PbPb_normalized_response_matrix_cent0->GetZaxis()->SetLabelFont(42);
   PbPb_normalized_response_matrix_cent0->GetZaxis()->SetLabelSize(0.035);
   PbPb_normalized_response_matrix_cent0->GetZaxis()->SetTitleSize(0.035);
   PbPb_normalized_response_matrix_cent0->GetZaxis()->SetTitleFont(42);
   PbPb_normalized_response_matrix_cent0->Draw("textcolz");
   line = new TLine(40,40,300,300);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.8," 0- 5%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(20);
   tex->Draw();
   
   pt = new TPaveText(0.4835357,0.94,0.5164643,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_2_1->Modified();
   cPbPb_NormResMat->cd();
   cPbPb_NormResMat->Modified();
   cPbPb_NormResMat->cd();
   cPbPb_NormResMat->SetSelected(cPbPb_NormResMat);
}


==> Figures/Ch4/PbPb_0isATLASCut_unfoldng_mc_closure_akPu2PF_20_eta_20_20150827.C <==
{
//=========Macro generated from canvas: cPbPbMCclosure/PbPb MC closure test
//=========  (Thu Aug 27 23:05:01 2015) by ROOT version5.32/00
   TCanvas *cPbPbMCclosure = new TCanvas("cPbPbMCclosure", "PbPb MC closure test",0,0,1200,800);
   gStyle->SetOptStat(0);
   cPbPbMCclosure->Range(0,0,1,1);
   cPbPbMCclosure->SetFillColor(0);
   cPbPbMCclosure->SetBorderMode(0);
   cPbPbMCclosure->SetBorderSize(2);
   cPbPbMCclosure->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: p_0_0
   TPad *p_0_0 = new TPad("p_0_0", "p_0_0",0,0.5224719,0.3759095,1);
   p_0_0->Draw();
   p_0_0->cd();
   p_0_0->Range(0,0.5,300,1.575269);
   p_0_0->SetFillColor(0);
   p_0_0->SetBorderMode(0);
   p_0_0->SetBorderSize(2);
   p_0_0->SetLeftMargin(0.2);
   p_0_0->SetRightMargin(0);
   p_0_0->SetTopMargin(0.07);
   p_0_0->SetBottomMargin(0);
   p_0_0->SetFrameBorderMode(0);
   p_0_0->SetFrameBorderMode(0);
   Double_t xAxis1[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent5 = new TH1D("hRatio_MC_Bayes_cent5"," ",100, xAxis1);
   hRatio_MC_Bayes_cent5->SetBinContent(3,0.001122477);
   hRatio_MC_Bayes_cent5->SetBinContent(4,0.4084148);
   hRatio_MC_Bayes_cent5->SetBinContent(5,0.7034984);
   hRatio_MC_Bayes_cent5->SetBinContent(6,0.8016661);
   hRatio_MC_Bayes_cent5->SetBinContent(7,0.8960103);
   hRatio_MC_Bayes_cent5->SetBinContent(8,1.009104);
   hRatio_MC_Bayes_cent5->SetBinContent(9,0.9721955);
   hRatio_MC_Bayes_cent5->SetBinContent(10,1.015939);
   hRatio_MC_Bayes_cent5->SetBinContent(11,1.020249);
   hRatio_MC_Bayes_cent5->SetBinContent(12,0.9761063);
   hRatio_MC_Bayes_cent5->SetBinContent(13,0.9776495);
   hRatio_MC_Bayes_cent5->SetBinContent(14,0.9717003);
   hRatio_MC_Bayes_cent5->SetBinContent(15,0.9878094);
   hRatio_MC_Bayes_cent5->SetBinContent(16,1.016647);
   hRatio_MC_Bayes_cent5->SetBinContent(17,1.016049);
   hRatio_MC_Bayes_cent5->SetBinContent(18,1.00843);
   hRatio_MC_Bayes_cent5->SetBinContent(19,1.00543);
   hRatio_MC_Bayes_cent5->SetBinContent(20,1.003519);
   hRatio_MC_Bayes_cent5->SetBinContent(21,1.007896);
   hRatio_MC_Bayes_cent5->SetBinContent(22,1.021387);
   hRatio_MC_Bayes_cent5->SetBinContent(23,0.998941);
   hRatio_MC_Bayes_cent5->SetBinContent(24,0.9779706);
   hRatio_MC_Bayes_cent5->SetBinContent(25,0.9693588);
   hRatio_MC_Bayes_cent5->SetBinContent(26,0.9938818);
   hRatio_MC_Bayes_cent5->SetBinContent(27,0.9598213);
   hRatio_MC_Bayes_cent5->SetBinContent(28,0.9924109);
   hRatio_MC_Bayes_cent5->SetBinContent(29,1.01526);
   hRatio_MC_Bayes_cent5->SetBinContent(30,0.9926896);
   hRatio_MC_Bayes_cent5->SetBinContent(31,1.113452);
   hRatio_MC_Bayes_cent5->SetBinContent(32,1.164893);
   hRatio_MC_Bayes_cent5->SetBinContent(33,0.7901076);
   hRatio_MC_Bayes_cent5->SetBinContent(34,0.5641733);
   hRatio_MC_Bayes_cent5->SetBinContent(35,0.2254177);
   hRatio_MC_Bayes_cent5->SetBinContent(36,0.1086524);
   hRatio_MC_Bayes_cent5->SetBinContent(37,0.01639413);
   hRatio_MC_Bayes_cent5->SetBinContent(38,0.001202053);
   hRatio_MC_Bayes_cent5->SetBinContent(39,0.001239377);
   hRatio_MC_Bayes_cent5->SetBinContent(40,3.414524e-05);
   hRatio_MC_Bayes_cent5->SetBinContent(41,7.019021e-06);
   hRatio_MC_Bayes_cent5->SetBinContent(42,4.564831e-05);
   hRatio_MC_Bayes_cent5->SetBinContent(43,1.097269e-05);
   hRatio_MC_Bayes_cent5->SetBinContent(44,6.976281e-05);
   hRatio_MC_Bayes_cent5->SetBinContent(45,7.452124e-08);
   hRatio_MC_Bayes_cent5->SetBinContent(46,0.0003132231);
   hRatio_MC_Bayes_cent5->SetBinContent(49,1.99557e-05);
   hRatio_MC_Bayes_cent5->SetBinContent(54,0.04268414);
   hRatio_MC_Bayes_cent5->SetBinError(3,5.664641e-05);
   hRatio_MC_Bayes_cent5->SetBinError(4,0.01406389);
   hRatio_MC_Bayes_cent5->SetBinError(5,0.02016799);
   hRatio_MC_Bayes_cent5->SetBinError(6,0.0167001);
   hRatio_MC_Bayes_cent5->SetBinError(7,0.0208051);
   hRatio_MC_Bayes_cent5->SetBinError(8,0.02222206);
   hRatio_MC_Bayes_cent5->SetBinError(9,0.02724101);
   hRatio_MC_Bayes_cent5->SetBinError(10,0.0188517);
   hRatio_MC_Bayes_cent5->SetBinError(11,0.02177297);
   hRatio_MC_Bayes_cent5->SetBinError(12,0.02027888);
   hRatio_MC_Bayes_cent5->SetBinError(13,0.02088611);
   hRatio_MC_Bayes_cent5->SetBinError(14,0.02084157);
   hRatio_MC_Bayes_cent5->SetBinError(15,0.01919194);
   hRatio_MC_Bayes_cent5->SetBinError(16,0.02238425);
   hRatio_MC_Bayes_cent5->SetBinError(17,0.02274403);
   hRatio_MC_Bayes_cent5->SetBinError(18,0.02110077);
   hRatio_MC_Bayes_cent5->SetBinError(19,0.01977723);
   hRatio_MC_Bayes_cent5->SetBinError(20,0.02193789);
   hRatio_MC_Bayes_cent5->SetBinError(21,0.01987832);
   hRatio_MC_Bayes_cent5->SetBinError(22,0.02033896);
   hRatio_MC_Bayes_cent5->SetBinError(23,0.02293194);
   hRatio_MC_Bayes_cent5->SetBinError(24,0.0211801);
   hRatio_MC_Bayes_cent5->SetBinError(25,0.02179226);
   hRatio_MC_Bayes_cent5->SetBinError(26,0.0234025);
   hRatio_MC_Bayes_cent5->SetBinError(27,0.03126123);
   hRatio_MC_Bayes_cent5->SetBinError(28,0.02795831);
   hRatio_MC_Bayes_cent5->SetBinError(29,0.025104);
   hRatio_MC_Bayes_cent5->SetBinError(30,0.04183705);
   hRatio_MC_Bayes_cent5->SetBinError(31,0.03260968);
   hRatio_MC_Bayes_cent5->SetBinError(32,0.0391022);
   hRatio_MC_Bayes_cent5->SetBinError(33,0.02969162);
   hRatio_MC_Bayes_cent5->SetBinError(34,0.02402309);
   hRatio_MC_Bayes_cent5->SetBinError(35,0.01114854);
   hRatio_MC_Bayes_cent5->SetBinError(36,0.005415717);
   hRatio_MC_Bayes_cent5->SetBinError(37,0.0008432007);
   hRatio_MC_Bayes_cent5->SetBinError(38,7.102283e-05);
   hRatio_MC_Bayes_cent5->SetBinError(39,8.69443e-05);
   hRatio_MC_Bayes_cent5->SetBinError(40,2.48854e-06);
   hRatio_MC_Bayes_cent5->SetBinError(41,5.499561e-07);
   hRatio_MC_Bayes_cent5->SetBinError(42,6.697482e-06);
   hRatio_MC_Bayes_cent5->SetBinError(43,1.073544e-06);
   hRatio_MC_Bayes_cent5->SetBinError(44,1.020108e-05);
   hRatio_MC_Bayes_cent5->SetBinError(45,1.720429e-08);
   hRatio_MC_Bayes_cent5->SetBinError(46,7.316641e-05);
   hRatio_MC_Bayes_cent5->SetBinError(49,3.130114e-06);
   hRatio_MC_Bayes_cent5->SetBinError(54,0.01257899);
   hRatio_MC_Bayes_cent5->SetMinimum(0.5);
   hRatio_MC_Bayes_cent5->SetMaximum(1.5);
   hRatio_MC_Bayes_cent5->SetEntries(47387.93);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent5->SetLineColor(ci);
   hRatio_MC_Bayes_cent5->SetMarkerColor(2);
   hRatio_MC_Bayes_cent5->SetMarkerStyle(33);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetTitle("Jet p_{T} (GeV/c)");
   hRatio_MC_Bayes_cent5->GetXaxis()->SetRange(7,30);
   hRatio_MC_Bayes_cent5->GetXaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetNoExponent();
   hRatio_MC_Bayes_cent5->GetXaxis()->SetNdivisions(505);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetTitle("Reco/Truth");
   hRatio_MC_Bayes_cent5->GetYaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetNdivisions(610);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent5->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent5->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent5->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent5->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent5->Draw("");
   Double_t xAxis2[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent5 = new TH1F("hRatio_MC_BinByBin_cent5","Unfolded PbPb MC closure test BinByBin 140 - 180 cent",100, xAxis2);
   hRatio_MC_BinByBin_cent5->SetBinContent(6,0.9534235);
   hRatio_MC_BinByBin_cent5->SetBinContent(7,0.9704555);
   hRatio_MC_BinByBin_cent5->SetBinContent(8,1.01145);
   hRatio_MC_BinByBin_cent5->SetBinContent(9,0.9712771);
   hRatio_MC_BinByBin_cent5->SetBinContent(10,0.9349641);
   hRatio_MC_BinByBin_cent5->SetBinContent(11,0.9989889);
   hRatio_MC_BinByBin_cent5->SetBinContent(12,0.9462065);
   hRatio_MC_BinByBin_cent5->SetBinContent(13,0.9967722);
   hRatio_MC_BinByBin_cent5->SetBinContent(14,0.9465777);
   hRatio_MC_BinByBin_cent5->SetBinContent(15,0.986019);
   hRatio_MC_BinByBin_cent5->SetBinContent(16,1.016998);
   hRatio_MC_BinByBin_cent5->SetBinContent(17,0.9746841);
   hRatio_MC_BinByBin_cent5->SetBinContent(18,0.9815589);
   hRatio_MC_BinByBin_cent5->SetBinContent(19,0.9533173);
   hRatio_MC_BinByBin_cent5->SetBinContent(20,1.000715);
   hRatio_MC_BinByBin_cent5->SetBinContent(21,0.9709339);
   hRatio_MC_BinByBin_cent5->SetBinContent(22,0.99349);
   hRatio_MC_BinByBin_cent5->SetBinContent(23,1.094133);
   hRatio_MC_BinByBin_cent5->SetBinContent(24,0.9402708);
   hRatio_MC_BinByBin_cent5->SetBinContent(25,0.9851665);
   hRatio_MC_BinByBin_cent5->SetBinContent(26,1.008244);
   hRatio_MC_BinByBin_cent5->SetBinContent(27,0.9984739);
   hRatio_MC_BinByBin_cent5->SetBinContent(28,1.000467);
   hRatio_MC_BinByBin_cent5->SetBinContent(29,0.9353901);
   hRatio_MC_BinByBin_cent5->SetBinContent(30,0.9308319);
   hRatio_MC_BinByBin_cent5->SetBinContent(31,0.9847937);
   hRatio_MC_BinByBin_cent5->SetBinContent(32,1.03313);
   hRatio_MC_BinByBin_cent5->SetBinContent(33,1.085628);
   hRatio_MC_BinByBin_cent5->SetBinContent(34,0.9362007);
   hRatio_MC_BinByBin_cent5->SetBinContent(35,1.024021);
   hRatio_MC_BinByBin_cent5->SetBinError(6,0.02653475);
   hRatio_MC_BinByBin_cent5->SetBinError(7,0.0451923);
   hRatio_MC_BinByBin_cent5->SetBinError(8,0.03618448);
   hRatio_MC_BinByBin_cent5->SetBinError(9,0.03727565);
   hRatio_MC_BinByBin_cent5->SetBinError(10,0.03214743);
   hRatio_MC_BinByBin_cent5->SetBinError(11,0.04562891);
   hRatio_MC_BinByBin_cent5->SetBinError(12,0.02974313);
   hRatio_MC_BinByBin_cent5->SetBinError(13,0.03225466);
   hRatio_MC_BinByBin_cent5->SetBinError(14,0.03125751);
   hRatio_MC_BinByBin_cent5->SetBinError(15,0.03409795);
   hRatio_MC_BinByBin_cent5->SetBinError(16,0.03270574);
   hRatio_MC_BinByBin_cent5->SetBinError(17,0.03544057);
   hRatio_MC_BinByBin_cent5->SetBinError(18,0.03097345);
   hRatio_MC_BinByBin_cent5->SetBinError(19,0.0291796);
   hRatio_MC_BinByBin_cent5->SetBinError(20,0.03144623);
   hRatio_MC_BinByBin_cent5->SetBinError(21,0.0277368);
   hRatio_MC_BinByBin_cent5->SetBinError(22,0.02895645);
   hRatio_MC_BinByBin_cent5->SetBinError(23,0.04942641);
   hRatio_MC_BinByBin_cent5->SetBinError(24,0.02959737);
   hRatio_MC_BinByBin_cent5->SetBinError(25,0.03118254);
   hRatio_MC_BinByBin_cent5->SetBinError(26,0.03376131);
   hRatio_MC_BinByBin_cent5->SetBinError(27,0.04364879);
   hRatio_MC_BinByBin_cent5->SetBinError(28,0.04002971);
   hRatio_MC_BinByBin_cent5->SetBinError(29,0.03230118);
   hRatio_MC_BinByBin_cent5->SetBinError(30,0.04701494);
   hRatio_MC_BinByBin_cent5->SetBinError(31,0.04085075);
   hRatio_MC_BinByBin_cent5->SetBinError(32,0.0474903);
   hRatio_MC_BinByBin_cent5->SetBinError(33,0.05501724);
   hRatio_MC_BinByBin_cent5->SetBinError(34,0.05643935);
   hRatio_MC_BinByBin_cent5->SetBinError(35,0.06405819);
   hRatio_MC_BinByBin_cent5->SetEntries(19088.15);
   hRatio_MC_BinByBin_cent5->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent5->SetLineColor(ci);
   hRatio_MC_BinByBin_cent5->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent5->SetMarkerStyle(33);
   hRatio_MC_BinByBin_cent5->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent5->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent5->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent5->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent5->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent5->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent5->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent5->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent5->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent5->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent5->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent5->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent5->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent5->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent5->Draw("same");
   Double_t xAxis3[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent5 = new TH1D("hRatio_MC_Bayes_cent5","Unfolded PbPb MC closure test Bayes 140 - 180 cent",100, xAxis3);
   hRatio_MC_Bayes_cent5->SetBinContent(3,0.001647377);
   hRatio_MC_Bayes_cent5->SetBinContent(4,0.4353504);
   hRatio_MC_Bayes_cent5->SetBinContent(5,0.7724711);
   hRatio_MC_Bayes_cent5->SetBinContent(6,0.8087892);
   hRatio_MC_Bayes_cent5->SetBinContent(7,0.879651);
   hRatio_MC_Bayes_cent5->SetBinContent(8,0.9652034);
   hRatio_MC_Bayes_cent5->SetBinContent(9,0.9700212);
   hRatio_MC_Bayes_cent5->SetBinContent(10,1.001021);
   hRatio_MC_Bayes_cent5->SetBinContent(11,1.001207);
   hRatio_MC_Bayes_cent5->SetBinContent(12,1.000408);
   hRatio_MC_Bayes_cent5->SetBinContent(13,1.001796);
   hRatio_MC_Bayes_cent5->SetBinContent(14,1.002664);
   hRatio_MC_Bayes_cent5->SetBinContent(15,0.9982016);
   hRatio_MC_Bayes_cent5->SetBinContent(16,1.003881);
   hRatio_MC_Bayes_cent5->SetBinContent(17,1.004992);
   hRatio_MC_Bayes_cent5->SetBinContent(18,1.006333);
   hRatio_MC_Bayes_cent5->SetBinContent(19,1.003461);
   hRatio_MC_Bayes_cent5->SetBinContent(20,1.003248);
   hRatio_MC_Bayes_cent5->SetBinContent(21,0.9974679);
   hRatio_MC_Bayes_cent5->SetBinContent(22,1.000179);
   hRatio_MC_Bayes_cent5->SetBinContent(23,1.006288);
   hRatio_MC_Bayes_cent5->SetBinContent(24,1.001771);
   hRatio_MC_Bayes_cent5->SetBinContent(25,1.006904);
   hRatio_MC_Bayes_cent5->SetBinContent(26,1.004793);
   hRatio_MC_Bayes_cent5->SetBinContent(27,1.003891);
   hRatio_MC_Bayes_cent5->SetBinContent(28,1.011097);
   hRatio_MC_Bayes_cent5->SetBinContent(29,1.037344);
   hRatio_MC_Bayes_cent5->SetBinContent(30,1.069365);
   hRatio_MC_Bayes_cent5->SetBinContent(31,1.120952);
   hRatio_MC_Bayes_cent5->SetBinContent(32,1.14871);
   hRatio_MC_Bayes_cent5->SetBinContent(33,0.7564146);
   hRatio_MC_Bayes_cent5->SetBinContent(34,0.5408641);
   hRatio_MC_Bayes_cent5->SetBinContent(35,0.2578711);
   hRatio_MC_Bayes_cent5->SetBinContent(36,0.1189662);
   hRatio_MC_Bayes_cent5->SetBinContent(37,0.01950579);
   hRatio_MC_Bayes_cent5->SetBinContent(38,0.001208425);
   hRatio_MC_Bayes_cent5->SetBinContent(39,0.001187542);
   hRatio_MC_Bayes_cent5->SetBinContent(40,2.612458e-05);
   hRatio_MC_Bayes_cent5->SetBinContent(41,5.398816e-06);
   hRatio_MC_Bayes_cent5->SetBinContent(42,2.546847e-05);
   hRatio_MC_Bayes_cent5->SetBinContent(43,1.838334e-05);
   hRatio_MC_Bayes_cent5->SetBinContent(44,4.198855e-05);
   hRatio_MC_Bayes_cent5->SetBinContent(45,4.144377e-08);
   hRatio_MC_Bayes_cent5->SetBinContent(46,0.0001741939);
   hRatio_MC_Bayes_cent5->SetBinContent(49,1.695714e-05);
   hRatio_MC_Bayes_cent5->SetBinContent(54,0.05837449);
   hRatio_MC_Bayes_cent5->SetBinError(3,0.0001054936);
   hRatio_MC_Bayes_cent5->SetBinError(4,0.01499228);
   hRatio_MC_Bayes_cent5->SetBinError(5,0.02214426);
   hRatio_MC_Bayes_cent5->SetBinError(6,0.01666014);
   hRatio_MC_Bayes_cent5->SetBinError(7,0.02004699);
   hRatio_MC_Bayes_cent5->SetBinError(8,0.02105652);
   hRatio_MC_Bayes_cent5->SetBinError(9,0.02726751);
   hRatio_MC_Bayes_cent5->SetBinError(10,0.01838387);
   hRatio_MC_Bayes_cent5->SetBinError(11,0.02115912);
   hRatio_MC_Bayes_cent5->SetBinError(12,0.02068897);
   hRatio_MC_Bayes_cent5->SetBinError(13,0.02139834);
   hRatio_MC_Bayes_cent5->SetBinError(14,0.02165865);
   hRatio_MC_Bayes_cent5->SetBinError(15,0.01942953);
   hRatio_MC_Bayes_cent5->SetBinError(16,0.02210449);
   hRatio_MC_Bayes_cent5->SetBinError(17,0.0225175);
   hRatio_MC_Bayes_cent5->SetBinError(18,0.02104733);
   hRatio_MC_Bayes_cent5->SetBinError(19,0.01980232);
   hRatio_MC_Bayes_cent5->SetBinError(20,0.02200212);
   hRatio_MC_Bayes_cent5->SetBinError(21,0.01970378);
   hRatio_MC_Bayes_cent5->SetBinError(22,0.01988142);
   hRatio_MC_Bayes_cent5->SetBinError(23,0.02305615);
   hRatio_MC_Bayes_cent5->SetBinError(24,0.02166515);
   hRatio_MC_Bayes_cent5->SetBinError(25,0.02268179);
   hRatio_MC_Bayes_cent5->SetBinError(26,0.02365967);
   hRatio_MC_Bayes_cent5->SetBinError(27,0.03287276);
   hRatio_MC_Bayes_cent5->SetBinError(28,0.02864229);
   hRatio_MC_Bayes_cent5->SetBinError(29,0.02567965);
   hRatio_MC_Bayes_cent5->SetBinError(30,0.04660646);
   hRatio_MC_Bayes_cent5->SetBinError(31,0.03292426);
   hRatio_MC_Bayes_cent5->SetBinError(32,0.03862467);
   hRatio_MC_Bayes_cent5->SetBinError(33,0.02842894);
   hRatio_MC_Bayes_cent5->SetBinError(34,0.02310358);
   hRatio_MC_Bayes_cent5->SetBinError(35,0.01292974);
   hRatio_MC_Bayes_cent5->SetBinError(36,0.006008335);
   hRatio_MC_Bayes_cent5->SetBinError(37,0.001029831);
   hRatio_MC_Bayes_cent5->SetBinError(38,7.013416e-05);
   hRatio_MC_Bayes_cent5->SetBinError(39,8.149399e-05);
   hRatio_MC_Bayes_cent5->SetBinError(40,2.009225e-06);
   hRatio_MC_Bayes_cent5->SetBinError(41,4.163757e-07);
   hRatio_MC_Bayes_cent5->SetBinError(42,3.74357e-06);
   hRatio_MC_Bayes_cent5->SetBinError(43,2.034302e-06);
   hRatio_MC_Bayes_cent5->SetBinError(44,6.512243e-06);
   hRatio_MC_Bayes_cent5->SetBinError(45,5.756045e-09);
   hRatio_MC_Bayes_cent5->SetBinError(46,2.497533e-05);
   hRatio_MC_Bayes_cent5->SetBinError(49,2.718655e-06);
   hRatio_MC_Bayes_cent5->SetBinError(54,0.01707503);
   hRatio_MC_Bayes_cent5->SetEntries(46418.46);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent5->SetLineColor(ci);
   hRatio_MC_Bayes_cent5->SetMarkerColor(2);
   hRatio_MC_Bayes_cent5->SetMarkerStyle(24);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent5->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent5->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent5->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent5->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent5->Draw("same");
   Double_t xAxis4[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent5 = new TH1F("hRatio_MC_BinByBin_cent5","Unfolded PbPb MC closure test BinByBin 140 - 180 cent",100, xAxis4);
   hRatio_MC_BinByBin_cent5->SetBinContent(6,1.006164);
   hRatio_MC_BinByBin_cent5->SetBinContent(7,0.9691525);
   hRatio_MC_BinByBin_cent5->SetBinContent(8,0.9861379);
   hRatio_MC_BinByBin_cent5->SetBinContent(9,0.9461831);
   hRatio_MC_BinByBin_cent5->SetBinContent(10,0.9607692);
   hRatio_MC_BinByBin_cent5->SetBinContent(11,0.9512548);
   hRatio_MC_BinByBin_cent5->SetBinContent(12,0.9552307);
   hRatio_MC_BinByBin_cent5->SetBinContent(13,1.017129);
   hRatio_MC_BinByBin_cent5->SetBinContent(14,0.9651559);
   hRatio_MC_BinByBin_cent5->SetBinContent(15,1.035858);
   hRatio_MC_BinByBin_cent5->SetBinContent(16,0.9856408);
   hRatio_MC_BinByBin_cent5->SetBinContent(17,0.9931055);
   hRatio_MC_BinByBin_cent5->SetBinContent(18,0.9600518);
   hRatio_MC_BinByBin_cent5->SetBinContent(19,0.9597811);
   hRatio_MC_BinByBin_cent5->SetBinContent(20,0.9865962);
   hRatio_MC_BinByBin_cent5->SetBinContent(21,1.007981);
   hRatio_MC_BinByBin_cent5->SetBinContent(22,0.9849957);
   hRatio_MC_BinByBin_cent5->SetBinContent(23,1.015374);
   hRatio_MC_BinByBin_cent5->SetBinContent(24,0.9968005);
   hRatio_MC_BinByBin_cent5->SetBinContent(25,1.056237);
   hRatio_MC_BinByBin_cent5->SetBinContent(26,1.010377);
   hRatio_MC_BinByBin_cent5->SetBinContent(27,0.948863);
   hRatio_MC_BinByBin_cent5->SetBinContent(28,1.042);
   hRatio_MC_BinByBin_cent5->SetBinContent(29,1.015246);
   hRatio_MC_BinByBin_cent5->SetBinContent(30,0.9324485);
   hRatio_MC_BinByBin_cent5->SetBinContent(31,0.9774771);
   hRatio_MC_BinByBin_cent5->SetBinContent(32,1.117853);
   hRatio_MC_BinByBin_cent5->SetBinContent(33,1.037412);
   hRatio_MC_BinByBin_cent5->SetBinContent(34,0.9693215);
   hRatio_MC_BinByBin_cent5->SetBinContent(35,1.026316);
   hRatio_MC_BinByBin_cent5->SetBinError(6,0.0285399);
   hRatio_MC_BinByBin_cent5->SetBinError(7,0.03157708);
   hRatio_MC_BinByBin_cent5->SetBinError(8,0.03433347);
   hRatio_MC_BinByBin_cent5->SetBinError(9,0.03586592);
   hRatio_MC_BinByBin_cent5->SetBinError(10,0.02595561);
   hRatio_MC_BinByBin_cent5->SetBinError(11,0.03128764);
   hRatio_MC_BinByBin_cent5->SetBinError(12,0.03103978);
   hRatio_MC_BinByBin_cent5->SetBinError(13,0.03286758);
   hRatio_MC_BinByBin_cent5->SetBinError(14,0.03214362);
   hRatio_MC_BinByBin_cent5->SetBinError(15,0.04153194);
   hRatio_MC_BinByBin_cent5->SetBinError(16,0.03053678);
   hRatio_MC_BinByBin_cent5->SetBinError(17,0.03239478);
   hRatio_MC_BinByBin_cent5->SetBinError(18,0.02938365);
   hRatio_MC_BinByBin_cent5->SetBinError(19,0.02954371);
   hRatio_MC_BinByBin_cent5->SetBinError(20,0.02874162);
   hRatio_MC_BinByBin_cent5->SetBinError(21,0.03350195);
   hRatio_MC_BinByBin_cent5->SetBinError(22,0.04226331);
   hRatio_MC_BinByBin_cent5->SetBinError(23,0.03326624);
   hRatio_MC_BinByBin_cent5->SetBinError(24,0.03176244);
   hRatio_MC_BinByBin_cent5->SetBinError(25,0.03738529);
   hRatio_MC_BinByBin_cent5->SetBinError(26,0.03423448);
   hRatio_MC_BinByBin_cent5->SetBinError(27,0.03916114);
   hRatio_MC_BinByBin_cent5->SetBinError(28,0.04570222);
   hRatio_MC_BinByBin_cent5->SetBinError(29,0.03543416);
   hRatio_MC_BinByBin_cent5->SetBinError(30,0.04701957);
   hRatio_MC_BinByBin_cent5->SetBinError(31,0.03957439);
   hRatio_MC_BinByBin_cent5->SetBinError(32,0.0741176);
   hRatio_MC_BinByBin_cent5->SetBinError(33,0.05506922);
   hRatio_MC_BinByBin_cent5->SetBinError(34,0.05458687);
   hRatio_MC_BinByBin_cent5->SetBinError(35,0.06505351);
   hRatio_MC_BinByBin_cent5->SetEntries(18811.15);
   hRatio_MC_BinByBin_cent5->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent5->SetLineColor(ci);
   hRatio_MC_BinByBin_cent5->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent5->SetMarkerStyle(24);
   hRatio_MC_BinByBin_cent5->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent5->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent5->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent5->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent5->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent5->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent5->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent5->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent5->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent5->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent5->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent5->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent5->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent5->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent5->Draw("same");
   TLine *line = new TLine(50,1,300,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   TLatex *   tex = new TLatex(0.6,0.33,"70-90%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.65,0.65,0.85,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(19);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hRatio_MC_Bayes_cent0","Training","pl");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(33);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hRatio_MC_Bayes_cent0","Closure Test","pl");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   leg->Draw();
      tex = new TLatex(0.25,0.8,"#color[2]{HIN-BayesianUnfold Iter=4}");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(14);
   tex->Draw();
      tex = new TLatex(0.25,0.75,"#color[3]{bn-by-bin}");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(14);
   tex->Draw();
      tex = new TLatex(0.2,0.95,"CMS Preliminary");
tex->SetNDC();
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3,0.18,"Anti-k_{T} Pu PF Jets R=0.2");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
      tex = new TLatex(0.3,0.23,"|#eta|<2, |vz|<15)");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   TPaveText *pt = new TPaveText(0.4844394,0.94,0.5155606,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_0_0->Modified();
   cPbPbMCclosure->cd();
  
// ------------>Primitives in pad: p_0_1
   p_0_1 = new TPad("p_0_1", "p_0_1",0,0,0.3759095,0.5224719);
   p_0_1->Draw();
   p_0_1->cd();
   p_0_1->Range(0,0.3235294,300,1.5);
   p_0_1->SetFillColor(0);
   p_0_1->SetBorderMode(0);
   p_0_1->SetBorderSize(2);
   p_0_1->SetLeftMargin(0.2);
   p_0_1->SetRightMargin(0);
   p_0_1->SetTopMargin(0);
   p_0_1->SetBottomMargin(0.15);
   p_0_1->SetFrameBorderMode(0);
   p_0_1->SetFrameBorderMode(0);
   Double_t xAxis5[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent2 = new TH1D("hRatio_MC_Bayes_cent2"," ",100, xAxis5);
   hRatio_MC_Bayes_cent2->SetBinContent(2,2.024589e-07);
   hRatio_MC_Bayes_cent2->SetBinContent(3,0.002584965);
   hRatio_MC_Bayes_cent2->SetBinContent(4,0.1027578);
   hRatio_MC_Bayes_cent2->SetBinContent(5,0.2847758);
   hRatio_MC_Bayes_cent2->SetBinContent(6,0.5041488);
   hRatio_MC_Bayes_cent2->SetBinContent(7,0.7947195);
   hRatio_MC_Bayes_cent2->SetBinContent(8,1.020022);
   hRatio_MC_Bayes_cent2->SetBinContent(9,1.047288);
   hRatio_MC_Bayes_cent2->SetBinContent(10,1.015884);
   hRatio_MC_Bayes_cent2->SetBinContent(11,0.9833026);
   hRatio_MC_Bayes_cent2->SetBinContent(12,0.9762287);
   hRatio_MC_Bayes_cent2->SetBinContent(13,0.9854895);
   hRatio_MC_Bayes_cent2->SetBinContent(14,1.021742);
   hRatio_MC_Bayes_cent2->SetBinContent(15,1.022025);
   hRatio_MC_Bayes_cent2->SetBinContent(16,1.028796);
   hRatio_MC_Bayes_cent2->SetBinContent(17,0.9906269);
   hRatio_MC_Bayes_cent2->SetBinContent(18,0.964452);
   hRatio_MC_Bayes_cent2->SetBinContent(19,0.948693);
   hRatio_MC_Bayes_cent2->SetBinContent(20,0.9678752);
   hRatio_MC_Bayes_cent2->SetBinContent(21,0.9808834);
   hRatio_MC_Bayes_cent2->SetBinContent(22,0.9952116);
   hRatio_MC_Bayes_cent2->SetBinContent(23,1.027321);
   hRatio_MC_Bayes_cent2->SetBinContent(24,1.05921);
   hRatio_MC_Bayes_cent2->SetBinContent(25,1.042289);
   hRatio_MC_Bayes_cent2->SetBinContent(26,1.013208);
   hRatio_MC_Bayes_cent2->SetBinContent(27,1.041383);
   hRatio_MC_Bayes_cent2->SetBinContent(28,1.043012);
   hRatio_MC_Bayes_cent2->SetBinContent(29,1.083206);
   hRatio_MC_Bayes_cent2->SetBinContent(30,1.116728);
   hRatio_MC_Bayes_cent2->SetBinContent(31,1.18857);
   hRatio_MC_Bayes_cent2->SetBinContent(32,1.025946);
   hRatio_MC_Bayes_cent2->SetBinContent(33,0.8961818);
   hRatio_MC_Bayes_cent2->SetBinContent(34,0.6415247);
   hRatio_MC_Bayes_cent2->SetBinContent(35,0.2379671);
   hRatio_MC_Bayes_cent2->SetBinContent(36,0.1505159);
   hRatio_MC_Bayes_cent2->SetBinContent(37,0.04049415);
   hRatio_MC_Bayes_cent2->SetBinContent(38,0.009193589);
   hRatio_MC_Bayes_cent2->SetBinContent(39,0.003161973);
   hRatio_MC_Bayes_cent2->SetBinContent(40,0.0004904088);
   hRatio_MC_Bayes_cent2->SetBinContent(41,4.904752e-05);
   hRatio_MC_Bayes_cent2->SetBinContent(42,2.907254e-05);
   hRatio_MC_Bayes_cent2->SetBinContent(43,1.696035e-05);
   hRatio_MC_Bayes_cent2->SetBinContent(44,0.0002385815);
   hRatio_MC_Bayes_cent2->SetBinContent(45,0.0001276398);
   hRatio_MC_Bayes_cent2->SetBinContent(54,0.06547313);
   hRatio_MC_Bayes_cent2->SetBinError(2,7.683628e-08);
   hRatio_MC_Bayes_cent2->SetBinError(3,0.0001735752);
   hRatio_MC_Bayes_cent2->SetBinError(4,0.003966635);
   hRatio_MC_Bayes_cent2->SetBinError(5,0.00824636);
   hRatio_MC_Bayes_cent2->SetBinError(6,0.02203942);
   hRatio_MC_Bayes_cent2->SetBinError(7,0.02082394);
   hRatio_MC_Bayes_cent2->SetBinError(8,0.02856133);
   hRatio_MC_Bayes_cent2->SetBinError(9,0.02436293);
   hRatio_MC_Bayes_cent2->SetBinError(10,0.02081809);
   hRatio_MC_Bayes_cent2->SetBinError(11,0.02278351);
   hRatio_MC_Bayes_cent2->SetBinError(12,0.02257412);
   hRatio_MC_Bayes_cent2->SetBinError(13,0.02313043);
   hRatio_MC_Bayes_cent2->SetBinError(14,0.02013486);
   hRatio_MC_Bayes_cent2->SetBinError(15,0.02225075);
   hRatio_MC_Bayes_cent2->SetBinError(16,0.02381623);
   hRatio_MC_Bayes_cent2->SetBinError(17,0.02518326);
   hRatio_MC_Bayes_cent2->SetBinError(18,0.02499229);
   hRatio_MC_Bayes_cent2->SetBinError(19,0.02214716);
   hRatio_MC_Bayes_cent2->SetBinError(20,0.01944395);
   hRatio_MC_Bayes_cent2->SetBinError(21,0.02126117);
   hRatio_MC_Bayes_cent2->SetBinError(22,0.02234061);
   hRatio_MC_Bayes_cent2->SetBinError(23,0.02281092);
   hRatio_MC_Bayes_cent2->SetBinError(24,0.0244589);
   hRatio_MC_Bayes_cent2->SetBinError(25,0.02934492);
   hRatio_MC_Bayes_cent2->SetBinError(26,0.02855777);
   hRatio_MC_Bayes_cent2->SetBinError(27,0.02874007);
   hRatio_MC_Bayes_cent2->SetBinError(28,0.02864637);
   hRatio_MC_Bayes_cent2->SetBinError(29,0.0303564);
   hRatio_MC_Bayes_cent2->SetBinError(30,0.03400587);
   hRatio_MC_Bayes_cent2->SetBinError(31,0.04262996);
   hRatio_MC_Bayes_cent2->SetBinError(32,0.03915461);
   hRatio_MC_Bayes_cent2->SetBinError(33,0.03712431);
   hRatio_MC_Bayes_cent2->SetBinError(34,0.03023109);
   hRatio_MC_Bayes_cent2->SetBinError(35,0.01227114);
   hRatio_MC_Bayes_cent2->SetBinError(36,0.008194587);
   hRatio_MC_Bayes_cent2->SetBinError(37,0.002546809);
   hRatio_MC_Bayes_cent2->SetBinError(38,0.0005770819);
   hRatio_MC_Bayes_cent2->SetBinError(39,0.0002472117);
   hRatio_MC_Bayes_cent2->SetBinError(40,5.124455e-05);
   hRatio_MC_Bayes_cent2->SetBinError(41,4.819798e-06);
   hRatio_MC_Bayes_cent2->SetBinError(42,3.059774e-06);
   hRatio_MC_Bayes_cent2->SetBinError(43,4.476518e-06);
   hRatio_MC_Bayes_cent2->SetBinError(44,4.346697e-05);
   hRatio_MC_Bayes_cent2->SetBinError(45,1.722208e-05);
   hRatio_MC_Bayes_cent2->SetBinError(54,0.01615777);
   hRatio_MC_Bayes_cent2->SetMinimum(0.5);
   hRatio_MC_Bayes_cent2->SetMaximum(1.5);
   hRatio_MC_Bayes_cent2->SetEntries(39802.71);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent2->SetLineColor(ci);
   hRatio_MC_Bayes_cent2->SetMarkerColor(2);
   hRatio_MC_Bayes_cent2->SetMarkerStyle(33);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetTitle("Jet p_{T} (GeV/c)");
   hRatio_MC_Bayes_cent2->GetXaxis()->SetRange(7,30);
   hRatio_MC_Bayes_cent2->GetXaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetNoExponent();
   hRatio_MC_Bayes_cent2->GetXaxis()->SetNdivisions(505);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetTitle("Reco/Truth");
   hRatio_MC_Bayes_cent2->GetYaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetNdivisions(610);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent2->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent2->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent2->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent2->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent2->Draw("");
   Double_t xAxis6[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent2 = new TH1F("hRatio_MC_BinByBin_cent2","Unfolded PbPb MC closure test BinByBin 20 - 60 cent",100, xAxis6);
   hRatio_MC_BinByBin_cent2->SetBinContent(6,0.8544648);
   hRatio_MC_BinByBin_cent2->SetBinContent(7,0.99139);
   hRatio_MC_BinByBin_cent2->SetBinContent(8,1.026154);
   hRatio_MC_BinByBin_cent2->SetBinContent(9,0.9667258);
   hRatio_MC_BinByBin_cent2->SetBinContent(10,0.9181802);
   hRatio_MC_BinByBin_cent2->SetBinContent(11,0.984512);
   hRatio_MC_BinByBin_cent2->SetBinContent(12,0.921599);
   hRatio_MC_BinByBin_cent2->SetBinContent(13,1.015651);
   hRatio_MC_BinByBin_cent2->SetBinContent(14,0.9686146);
   hRatio_MC_BinByBin_cent2->SetBinContent(15,0.9232707);
   hRatio_MC_BinByBin_cent2->SetBinContent(16,1.034848);
   hRatio_MC_BinByBin_cent2->SetBinContent(17,0.9211184);
   hRatio_MC_BinByBin_cent2->SetBinContent(18,0.9665094);
   hRatio_MC_BinByBin_cent2->SetBinContent(19,0.9042245);
   hRatio_MC_BinByBin_cent2->SetBinContent(20,0.9966851);
   hRatio_MC_BinByBin_cent2->SetBinContent(21,0.9770008);
   hRatio_MC_BinByBin_cent2->SetBinContent(22,1.025211);
   hRatio_MC_BinByBin_cent2->SetBinContent(23,0.9725865);
   hRatio_MC_BinByBin_cent2->SetBinContent(24,1.028223);
   hRatio_MC_BinByBin_cent2->SetBinContent(25,1.027549);
   hRatio_MC_BinByBin_cent2->SetBinContent(26,1.003042);
   hRatio_MC_BinByBin_cent2->SetBinContent(27,1.03293);
   hRatio_MC_BinByBin_cent2->SetBinContent(28,1.088444);
   hRatio_MC_BinByBin_cent2->SetBinContent(29,1.019383);
   hRatio_MC_BinByBin_cent2->SetBinContent(30,1.03486);
   hRatio_MC_BinByBin_cent2->SetBinContent(31,1.023654);
   hRatio_MC_BinByBin_cent2->SetBinContent(32,0.9773539);
   hRatio_MC_BinByBin_cent2->SetBinContent(33,1.110929);
   hRatio_MC_BinByBin_cent2->SetBinContent(34,1.054294);
   hRatio_MC_BinByBin_cent2->SetBinContent(35,1.024296);
   hRatio_MC_BinByBin_cent2->SetBinError(6,0.04292264);
   hRatio_MC_BinByBin_cent2->SetBinError(7,0.05046297);
   hRatio_MC_BinByBin_cent2->SetBinError(8,0.1167426);
   hRatio_MC_BinByBin_cent2->SetBinError(9,0.03340504);
   hRatio_MC_BinByBin_cent2->SetBinError(10,0.02858822);
   hRatio_MC_BinByBin_cent2->SetBinError(11,0.04975873);
   hRatio_MC_BinByBin_cent2->SetBinError(12,0.03260861);
   hRatio_MC_BinByBin_cent2->SetBinError(13,0.03983222);
   hRatio_MC_BinByBin_cent2->SetBinError(14,0.03187537);
   hRatio_MC_BinByBin_cent2->SetBinError(15,0.02986422);
   hRatio_MC_BinByBin_cent2->SetBinError(16,0.05230371);
   hRatio_MC_BinByBin_cent2->SetBinError(17,0.03219826);
   hRatio_MC_BinByBin_cent2->SetBinError(18,0.03816873);
   hRatio_MC_BinByBin_cent2->SetBinError(19,0.03066232);
   hRatio_MC_BinByBin_cent2->SetBinError(20,0.03910272);
   hRatio_MC_BinByBin_cent2->SetBinError(21,0.03424319);
   hRatio_MC_BinByBin_cent2->SetBinError(22,0.03483795);
   hRatio_MC_BinByBin_cent2->SetBinError(23,0.03288431);
   hRatio_MC_BinByBin_cent2->SetBinError(24,0.03693086);
   hRatio_MC_BinByBin_cent2->SetBinError(25,0.03980769);
   hRatio_MC_BinByBin_cent2->SetBinError(26,0.03830913);
   hRatio_MC_BinByBin_cent2->SetBinError(27,0.04250607);
   hRatio_MC_BinByBin_cent2->SetBinError(28,0.04570526);
   hRatio_MC_BinByBin_cent2->SetBinError(29,0.04085722);
   hRatio_MC_BinByBin_cent2->SetBinError(30,0.05200845);
   hRatio_MC_BinByBin_cent2->SetBinError(31,0.04971642);
   hRatio_MC_BinByBin_cent2->SetBinError(32,0.05137256);
   hRatio_MC_BinByBin_cent2->SetBinError(33,0.06159577);
   hRatio_MC_BinByBin_cent2->SetBinError(34,0.06727353);
   hRatio_MC_BinByBin_cent2->SetBinError(35,0.07087421);
   hRatio_MC_BinByBin_cent2->SetEntries(12810.75);
   hRatio_MC_BinByBin_cent2->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent2->SetLineColor(ci);
   hRatio_MC_BinByBin_cent2->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent2->SetMarkerStyle(33);
   hRatio_MC_BinByBin_cent2->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent2->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent2->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent2->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent2->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent2->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent2->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent2->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent2->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent2->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent2->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent2->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent2->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent2->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent2->Draw("same");
   Double_t xAxis7[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent2 = new TH1D("hRatio_MC_Bayes_cent2","Unfolded PbPb MC closure test Bayes 20 - 60 cent",100, xAxis7);
   hRatio_MC_Bayes_cent2->SetBinContent(2,2.953564e-07);
   hRatio_MC_Bayes_cent2->SetBinContent(3,0.002654361);
   hRatio_MC_Bayes_cent2->SetBinContent(4,0.1073222);
   hRatio_MC_Bayes_cent2->SetBinContent(5,0.2865091);
   hRatio_MC_Bayes_cent2->SetBinContent(6,0.5761902);
   hRatio_MC_Bayes_cent2->SetBinContent(7,0.7809853);
   hRatio_MC_Bayes_cent2->SetBinContent(8,0.9136499);
   hRatio_MC_Bayes_cent2->SetBinContent(9,0.9772044);
   hRatio_MC_Bayes_cent2->SetBinContent(10,1.001061);
   hRatio_MC_Bayes_cent2->SetBinContent(11,1.002887);
   hRatio_MC_Bayes_cent2->SetBinContent(12,1.003985);
   hRatio_MC_Bayes_cent2->SetBinContent(13,1.001231);
   hRatio_MC_Bayes_cent2->SetBinContent(14,1.001805);
   hRatio_MC_Bayes_cent2->SetBinContent(15,1.003875);
   hRatio_MC_Bayes_cent2->SetBinContent(16,1.005292);
   hRatio_MC_Bayes_cent2->SetBinContent(17,1.008841);
   hRatio_MC_Bayes_cent2->SetBinContent(18,1.00975);
   hRatio_MC_Bayes_cent2->SetBinContent(19,1.003366);
   hRatio_MC_Bayes_cent2->SetBinContent(20,1.006511);
   hRatio_MC_Bayes_cent2->SetBinContent(21,1.001466);
   hRatio_MC_Bayes_cent2->SetBinContent(22,0.9955331);
   hRatio_MC_Bayes_cent2->SetBinContent(23,0.998257);
   hRatio_MC_Bayes_cent2->SetBinContent(24,0.9979378);
   hRatio_MC_Bayes_cent2->SetBinContent(25,0.9984912);
   hRatio_MC_Bayes_cent2->SetBinContent(26,0.9910783);
   hRatio_MC_Bayes_cent2->SetBinContent(27,0.992135);
   hRatio_MC_Bayes_cent2->SetBinContent(28,1.003905);
   hRatio_MC_Bayes_cent2->SetBinContent(29,1.06398);
   hRatio_MC_Bayes_cent2->SetBinContent(30,1.102173);
   hRatio_MC_Bayes_cent2->SetBinContent(31,1.160602);
   hRatio_MC_Bayes_cent2->SetBinContent(32,1.009527);
   hRatio_MC_Bayes_cent2->SetBinContent(33,0.8613986);
   hRatio_MC_Bayes_cent2->SetBinContent(34,0.5863568);
   hRatio_MC_Bayes_cent2->SetBinContent(35,0.2369903);
   hRatio_MC_Bayes_cent2->SetBinContent(36,0.1472916);
   hRatio_MC_Bayes_cent2->SetBinContent(37,0.03318275);
   hRatio_MC_Bayes_cent2->SetBinContent(38,0.009818347);
   hRatio_MC_Bayes_cent2->SetBinContent(39,0.003086464);
   hRatio_MC_Bayes_cent2->SetBinContent(40,0.0002868185);
   hRatio_MC_Bayes_cent2->SetBinContent(41,5.839887e-05);
   hRatio_MC_Bayes_cent2->SetBinContent(42,4.972692e-05);
   hRatio_MC_Bayes_cent2->SetBinContent(43,1.208896e-05);
   hRatio_MC_Bayes_cent2->SetBinContent(44,0.0001605786);
   hRatio_MC_Bayes_cent2->SetBinContent(45,9.146495e-05);
   hRatio_MC_Bayes_cent2->SetBinContent(54,0.07201097);
   hRatio_MC_Bayes_cent2->SetBinError(2,1.121981e-07);
   hRatio_MC_Bayes_cent2->SetBinError(3,0.000299403);
   hRatio_MC_Bayes_cent2->SetBinError(4,0.004707803);
   hRatio_MC_Bayes_cent2->SetBinError(5,0.00849028);
   hRatio_MC_Bayes_cent2->SetBinError(6,0.02888022);
   hRatio_MC_Bayes_cent2->SetBinError(7,0.02021531);
   hRatio_MC_Bayes_cent2->SetBinError(8,0.02151677);
   hRatio_MC_Bayes_cent2->SetBinError(9,0.01956661);
   hRatio_MC_Bayes_cent2->SetBinError(10,0.0194198);
   hRatio_MC_Bayes_cent2->SetBinError(11,0.02285961);
   hRatio_MC_Bayes_cent2->SetBinError(12,0.0230615);
   hRatio_MC_Bayes_cent2->SetBinError(13,0.02350843);
   hRatio_MC_Bayes_cent2->SetBinError(14,0.01964428);
   hRatio_MC_Bayes_cent2->SetBinError(15,0.02175727);
   hRatio_MC_Bayes_cent2->SetBinError(16,0.0231314);
   hRatio_MC_Bayes_cent2->SetBinError(17,0.02561421);
   hRatio_MC_Bayes_cent2->SetBinError(18,0.02620933);
   hRatio_MC_Bayes_cent2->SetBinError(19,0.02343751);
   hRatio_MC_Bayes_cent2->SetBinError(20,0.02019117);
   hRatio_MC_Bayes_cent2->SetBinError(21,0.02171127);
   hRatio_MC_Bayes_cent2->SetBinError(22,0.02231975);
   hRatio_MC_Bayes_cent2->SetBinError(23,0.02214357);
   hRatio_MC_Bayes_cent2->SetBinError(24,0.02299971);
   hRatio_MC_Bayes_cent2->SetBinError(25,0.02812963);
   hRatio_MC_Bayes_cent2->SetBinError(26,0.02792775);
   hRatio_MC_Bayes_cent2->SetBinError(27,0.02735847);
   hRatio_MC_Bayes_cent2->SetBinError(28,0.0275092);
   hRatio_MC_Bayes_cent2->SetBinError(29,0.02977712);
   hRatio_MC_Bayes_cent2->SetBinError(30,0.03346877);
   hRatio_MC_Bayes_cent2->SetBinError(31,0.04163203);
   hRatio_MC_Bayes_cent2->SetBinError(32,0.03860282);
   hRatio_MC_Bayes_cent2->SetBinError(33,0.03567476);
   hRatio_MC_Bayes_cent2->SetBinError(34,0.02763333);
   hRatio_MC_Bayes_cent2->SetBinError(35,0.01219887);
   hRatio_MC_Bayes_cent2->SetBinError(36,0.008078657);
   hRatio_MC_Bayes_cent2->SetBinError(37,0.002018404);
   hRatio_MC_Bayes_cent2->SetBinError(38,0.000612751);
   hRatio_MC_Bayes_cent2->SetBinError(39,0.0002394388);
   hRatio_MC_Bayes_cent2->SetBinError(40,2.9865e-05);
   hRatio_MC_Bayes_cent2->SetBinError(41,6.347898e-06);
   hRatio_MC_Bayes_cent2->SetBinError(42,7.713019e-06);
   hRatio_MC_Bayes_cent2->SetBinError(43,1.583769e-06);
   hRatio_MC_Bayes_cent2->SetBinError(44,2.748552e-05);
   hRatio_MC_Bayes_cent2->SetBinError(45,1.294478e-05);
   hRatio_MC_Bayes_cent2->SetBinError(54,0.01776782);
   hRatio_MC_Bayes_cent2->SetEntries(40459.33);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent2->SetLineColor(ci);
   hRatio_MC_Bayes_cent2->SetMarkerColor(2);
   hRatio_MC_Bayes_cent2->SetMarkerStyle(24);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent2->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent2->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent2->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent2->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent2->Draw("same");
   Double_t xAxis8[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent2 = new TH1F("hRatio_MC_BinByBin_cent2","Unfolded PbPb MC closure test BinByBin 20 - 60 cent",100, xAxis8);
   hRatio_MC_BinByBin_cent2->SetBinContent(6,0.9143896);
   hRatio_MC_BinByBin_cent2->SetBinContent(7,0.9682047);
   hRatio_MC_BinByBin_cent2->SetBinContent(8,0.9406366);
   hRatio_MC_BinByBin_cent2->SetBinContent(9,0.9503163);
   hRatio_MC_BinByBin_cent2->SetBinContent(10,0.9275703);
   hRatio_MC_BinByBin_cent2->SetBinContent(11,0.9479683);
   hRatio_MC_BinByBin_cent2->SetBinContent(12,0.9355812);
   hRatio_MC_BinByBin_cent2->SetBinContent(13,0.985926);
   hRatio_MC_BinByBin_cent2->SetBinContent(14,1.023946);
   hRatio_MC_BinByBin_cent2->SetBinContent(15,0.8853932);
   hRatio_MC_BinByBin_cent2->SetBinContent(16,0.9972489);
   hRatio_MC_BinByBin_cent2->SetBinContent(17,0.9468424);
   hRatio_MC_BinByBin_cent2->SetBinContent(18,1.007331);
   hRatio_MC_BinByBin_cent2->SetBinContent(19,0.9765725);
   hRatio_MC_BinByBin_cent2->SetBinContent(20,0.967886);
   hRatio_MC_BinByBin_cent2->SetBinContent(21,1.039899);
   hRatio_MC_BinByBin_cent2->SetBinContent(22,0.9833159);
   hRatio_MC_BinByBin_cent2->SetBinContent(23,1.050552);
   hRatio_MC_BinByBin_cent2->SetBinContent(24,0.9511914);
   hRatio_MC_BinByBin_cent2->SetBinContent(25,0.976843);
   hRatio_MC_BinByBin_cent2->SetBinContent(26,0.9853989);
   hRatio_MC_BinByBin_cent2->SetBinContent(27,1.05373);
   hRatio_MC_BinByBin_cent2->SetBinContent(28,1.063185);
   hRatio_MC_BinByBin_cent2->SetBinContent(29,0.9759795);
   hRatio_MC_BinByBin_cent2->SetBinContent(30,0.9540264);
   hRatio_MC_BinByBin_cent2->SetBinContent(31,1.018385);
   hRatio_MC_BinByBin_cent2->SetBinContent(32,1.020453);
   hRatio_MC_BinByBin_cent2->SetBinContent(33,1.051178);
   hRatio_MC_BinByBin_cent2->SetBinContent(34,1.036577);
   hRatio_MC_BinByBin_cent2->SetBinContent(35,0.9633105);
   hRatio_MC_BinByBin_cent2->SetBinError(6,0.06416823);
   hRatio_MC_BinByBin_cent2->SetBinError(7,0.03782522);
   hRatio_MC_BinByBin_cent2->SetBinError(8,0.03791713);
   hRatio_MC_BinByBin_cent2->SetBinError(9,0.03547293);
   hRatio_MC_BinByBin_cent2->SetBinError(10,0.03053325);
   hRatio_MC_BinByBin_cent2->SetBinError(11,0.03218676);
   hRatio_MC_BinByBin_cent2->SetBinError(12,0.03187458);
   hRatio_MC_BinByBin_cent2->SetBinError(13,0.03569284);
   hRatio_MC_BinByBin_cent2->SetBinError(14,0.03480587);
   hRatio_MC_BinByBin_cent2->SetBinError(15,0.03031059);
   hRatio_MC_BinByBin_cent2->SetBinError(16,0.03430847);
   hRatio_MC_BinByBin_cent2->SetBinError(17,0.03387747);
   hRatio_MC_BinByBin_cent2->SetBinError(18,0.04071881);
   hRatio_MC_BinByBin_cent2->SetBinError(19,0.03349244);
   hRatio_MC_BinByBin_cent2->SetBinError(20,0.03293301);
   hRatio_MC_BinByBin_cent2->SetBinError(21,0.04192438);
   hRatio_MC_BinByBin_cent2->SetBinError(22,0.03255634);
   hRatio_MC_BinByBin_cent2->SetBinError(23,0.03568595);
   hRatio_MC_BinByBin_cent2->SetBinError(24,0.03135638);
   hRatio_MC_BinByBin_cent2->SetBinError(25,0.03733672);
   hRatio_MC_BinByBin_cent2->SetBinError(26,0.03711716);
   hRatio_MC_BinByBin_cent2->SetBinError(27,0.0427835);
   hRatio_MC_BinByBin_cent2->SetBinError(28,0.0419242);
   hRatio_MC_BinByBin_cent2->SetBinError(29,0.03952804);
   hRatio_MC_BinByBin_cent2->SetBinError(30,0.04196495);
   hRatio_MC_BinByBin_cent2->SetBinError(31,0.05053773);
   hRatio_MC_BinByBin_cent2->SetBinError(32,0.05288918);
   hRatio_MC_BinByBin_cent2->SetBinError(33,0.06184958);
   hRatio_MC_BinByBin_cent2->SetBinError(34,0.0660675);
   hRatio_MC_BinByBin_cent2->SetBinError(35,0.06501665);
   hRatio_MC_BinByBin_cent2->SetEntries(16312.45);
   hRatio_MC_BinByBin_cent2->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent2->SetLineColor(ci);
   hRatio_MC_BinByBin_cent2->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent2->SetMarkerStyle(24);
   hRatio_MC_BinByBin_cent2->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent2->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent2->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent2->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent2->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent2->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent2->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent2->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent2->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent2->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent2->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent2->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent2->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent2->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent2->Draw("same");
   line = new TLine(50,1,300,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.33,"10-30%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   pt = new TPaveText(0.4844394,0.94,0.5155606,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_0_1->Modified();
   cPbPbMCclosure->cd();
  
// ------------>Primitives in pad: p_1_0
   p_1_0 = new TPad("p_1_0", "p_1_0",0.3759095,0.5224719,0.6766371,1);
   p_1_0->Draw();
   p_1_0->cd();
   p_1_0->Range(60,0.5,300,1.575269);
   p_1_0->SetFillColor(0);
   p_1_0->SetBorderMode(0);
   p_1_0->SetBorderSize(2);
   p_1_0->SetLeftMargin(0);
   p_1_0->SetRightMargin(0);
   p_1_0->SetTopMargin(0.07);
   p_1_0->SetBottomMargin(0);
   p_1_0->SetFrameBorderMode(0);
   p_1_0->SetFrameBorderMode(0);
   Double_t xAxis9[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent4 = new TH1D("hRatio_MC_Bayes_cent4"," ",100, xAxis9);
   hRatio_MC_Bayes_cent4->SetBinContent(2,1.226198e-06);
   hRatio_MC_Bayes_cent4->SetBinContent(3,0.001425719);
   hRatio_MC_Bayes_cent4->SetBinContent(4,0.3691396);
   hRatio_MC_Bayes_cent4->SetBinContent(5,0.5554492);
   hRatio_MC_Bayes_cent4->SetBinContent(6,0.7176556);
   hRatio_MC_Bayes_cent4->SetBinContent(7,0.8736401);
   hRatio_MC_Bayes_cent4->SetBinContent(8,0.9793089);
   hRatio_MC_Bayes_cent4->SetBinContent(9,1.020895);
   hRatio_MC_Bayes_cent4->SetBinContent(10,0.9910098);
   hRatio_MC_Bayes_cent4->SetBinContent(11,0.9893923);
   hRatio_MC_Bayes_cent4->SetBinContent(12,1.009332);
   hRatio_MC_Bayes_cent4->SetBinContent(13,0.9942146);
   hRatio_MC_Bayes_cent4->SetBinContent(14,0.9791345);
   hRatio_MC_Bayes_cent4->SetBinContent(15,0.9930787);
   hRatio_MC_Bayes_cent4->SetBinContent(16,1.000342);
   hRatio_MC_Bayes_cent4->SetBinContent(17,0.9819488);
   hRatio_MC_Bayes_cent4->SetBinContent(18,0.9769388);
   hRatio_MC_Bayes_cent4->SetBinContent(19,0.9858509);
   hRatio_MC_Bayes_cent4->SetBinContent(20,0.986897);
   hRatio_MC_Bayes_cent4->SetBinContent(21,0.9937444);
   hRatio_MC_Bayes_cent4->SetBinContent(22,1.004059);
   hRatio_MC_Bayes_cent4->SetBinContent(23,1.002155);
   hRatio_MC_Bayes_cent4->SetBinContent(24,0.9980482);
   hRatio_MC_Bayes_cent4->SetBinContent(25,0.9973012);
   hRatio_MC_Bayes_cent4->SetBinContent(26,1.012878);
   hRatio_MC_Bayes_cent4->SetBinContent(27,1.000345);
   hRatio_MC_Bayes_cent4->SetBinContent(28,0.9981996);
   hRatio_MC_Bayes_cent4->SetBinContent(29,1.006603);
   hRatio_MC_Bayes_cent4->SetBinContent(30,1.028344);
   hRatio_MC_Bayes_cent4->SetBinContent(31,1.114607);
   hRatio_MC_Bayes_cent4->SetBinContent(32,1.106685);
   hRatio_MC_Bayes_cent4->SetBinContent(33,0.9294196);
   hRatio_MC_Bayes_cent4->SetBinContent(34,0.5108262);
   hRatio_MC_Bayes_cent4->SetBinContent(35,0.2845019);
   hRatio_MC_Bayes_cent4->SetBinContent(36,0.09362823);
   hRatio_MC_Bayes_cent4->SetBinContent(37,0.04185948);
   hRatio_MC_Bayes_cent4->SetBinContent(38,0.006872116);
   hRatio_MC_Bayes_cent4->SetBinContent(39,0.0004973625);
   hRatio_MC_Bayes_cent4->SetBinContent(40,0.0005856616);
   hRatio_MC_Bayes_cent4->SetBinContent(41,0.0001053772);
   hRatio_MC_Bayes_cent4->SetBinContent(42,7.316183e-05);
   hRatio_MC_Bayes_cent4->SetBinContent(43,1.063163e-05);
   hRatio_MC_Bayes_cent4->SetBinContent(44,7.575444e-07);
   hRatio_MC_Bayes_cent4->SetBinContent(45,3.702714e-06);
   hRatio_MC_Bayes_cent4->SetBinContent(46,0.002083316);
   hRatio_MC_Bayes_cent4->SetBinContent(47,2.84395e-05);
   hRatio_MC_Bayes_cent4->SetBinContent(56,0.0004088987);
   hRatio_MC_Bayes_cent4->SetBinError(2,2.489021e-07);
   hRatio_MC_Bayes_cent4->SetBinError(3,0.0001102664);
   hRatio_MC_Bayes_cent4->SetBinError(4,0.01654768);
   hRatio_MC_Bayes_cent4->SetBinError(5,0.01245819);
   hRatio_MC_Bayes_cent4->SetBinError(6,0.01441563);
   hRatio_MC_Bayes_cent4->SetBinError(7,0.01867382);
   hRatio_MC_Bayes_cent4->SetBinError(8,0.02249307);
   hRatio_MC_Bayes_cent4->SetBinError(9,0.0238464);
   hRatio_MC_Bayes_cent4->SetBinError(10,0.01897475);
   hRatio_MC_Bayes_cent4->SetBinError(11,0.01988923);
   hRatio_MC_Bayes_cent4->SetBinError(12,0.02317386);
   hRatio_MC_Bayes_cent4->SetBinError(13,0.02286799);
   hRatio_MC_Bayes_cent4->SetBinError(14,0.01780604);
   hRatio_MC_Bayes_cent4->SetBinError(15,0.01898786);
   hRatio_MC_Bayes_cent4->SetBinError(16,0.02217378);
   hRatio_MC_Bayes_cent4->SetBinError(17,0.02178848);
   hRatio_MC_Bayes_cent4->SetBinError(18,0.02142915);
   hRatio_MC_Bayes_cent4->SetBinError(19,0.01832089);
   hRatio_MC_Bayes_cent4->SetBinError(20,0.02137639);
   hRatio_MC_Bayes_cent4->SetBinError(21,0.03002825);
   hRatio_MC_Bayes_cent4->SetBinError(22,0.02123844);
   hRatio_MC_Bayes_cent4->SetBinError(23,0.02317351);
   hRatio_MC_Bayes_cent4->SetBinError(24,0.02288783);
   hRatio_MC_Bayes_cent4->SetBinError(25,0.02254804);
   hRatio_MC_Bayes_cent4->SetBinError(26,0.02257764);
   hRatio_MC_Bayes_cent4->SetBinError(27,0.03038856);
   hRatio_MC_Bayes_cent4->SetBinError(28,0.02587251);
   hRatio_MC_Bayes_cent4->SetBinError(29,0.02486223);
   hRatio_MC_Bayes_cent4->SetBinError(30,0.02746125);
   hRatio_MC_Bayes_cent4->SetBinError(31,0.03426124);
   hRatio_MC_Bayes_cent4->SetBinError(32,0.03578851);
   hRatio_MC_Bayes_cent4->SetBinError(33,0.03565162);
   hRatio_MC_Bayes_cent4->SetBinError(34,0.02022643);
   hRatio_MC_Bayes_cent4->SetBinError(35,0.0128575);
   hRatio_MC_Bayes_cent4->SetBinError(36,0.004340327);
   hRatio_MC_Bayes_cent4->SetBinError(37,0.002156062);
   hRatio_MC_Bayes_cent4->SetBinError(38,0.0003979211);
   hRatio_MC_Bayes_cent4->SetBinError(39,2.914035e-05);
   hRatio_MC_Bayes_cent4->SetBinError(40,5.613765e-05);
   hRatio_MC_Bayes_cent4->SetBinError(41,1.095822e-05);
   hRatio_MC_Bayes_cent4->SetBinError(42,7.942873e-06);
   hRatio_MC_Bayes_cent4->SetBinError(43,1.602595e-06);
   hRatio_MC_Bayes_cent4->SetBinError(44,9.422211e-08);
   hRatio_MC_Bayes_cent4->SetBinError(45,4.926183e-07);
   hRatio_MC_Bayes_cent4->SetBinError(46,0.0002894005);
   hRatio_MC_Bayes_cent4->SetBinError(47,4.728028e-06);
   hRatio_MC_Bayes_cent4->SetBinError(56,0.0001235116);
   hRatio_MC_Bayes_cent4->SetMinimum(0.5);
   hRatio_MC_Bayes_cent4->SetMaximum(1.5);
   hRatio_MC_Bayes_cent4->SetEntries(49883.79);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent4->SetLineColor(ci);
   hRatio_MC_Bayes_cent4->SetMarkerColor(2);
   hRatio_MC_Bayes_cent4->SetMarkerStyle(33);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetTitle("Jet p_{T} (GeV/c)");
   hRatio_MC_Bayes_cent4->GetXaxis()->SetRange(7,30);
   hRatio_MC_Bayes_cent4->GetXaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetNoExponent();
   hRatio_MC_Bayes_cent4->GetXaxis()->SetNdivisions(505);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetTitle("Reco/Truth");
   hRatio_MC_Bayes_cent4->GetYaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetNdivisions(610);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent4->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent4->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent4->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent4->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent4->Draw("");
   Double_t xAxis10[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent4 = new TH1F("hRatio_MC_BinByBin_cent4","Unfolded PbPb MC closure test BinByBin 100 - 140 cent",100, xAxis10);
   hRatio_MC_BinByBin_cent4->SetBinContent(6,0.9438726);
   hRatio_MC_BinByBin_cent4->SetBinContent(7,1.035081);
   hRatio_MC_BinByBin_cent4->SetBinContent(8,0.9553039);
   hRatio_MC_BinByBin_cent4->SetBinContent(9,0.9946558);
   hRatio_MC_BinByBin_cent4->SetBinContent(10,0.9548467);
   hRatio_MC_BinByBin_cent4->SetBinContent(11,1.016748);
   hRatio_MC_BinByBin_cent4->SetBinContent(12,0.9688795);
   hRatio_MC_BinByBin_cent4->SetBinContent(13,0.9223173);
   hRatio_MC_BinByBin_cent4->SetBinContent(14,1.003128);
   hRatio_MC_BinByBin_cent4->SetBinContent(15,0.9625503);
   hRatio_MC_BinByBin_cent4->SetBinContent(16,0.9677578);
   hRatio_MC_BinByBin_cent4->SetBinContent(17,0.9753911);
   hRatio_MC_BinByBin_cent4->SetBinContent(18,0.9471792);
   hRatio_MC_BinByBin_cent4->SetBinContent(19,1.002439);
   hRatio_MC_BinByBin_cent4->SetBinContent(20,0.9574985);
   hRatio_MC_BinByBin_cent4->SetBinContent(21,0.9467763);
   hRatio_MC_BinByBin_cent4->SetBinContent(22,0.9797252);
   hRatio_MC_BinByBin_cent4->SetBinContent(23,0.9487372);
   hRatio_MC_BinByBin_cent4->SetBinContent(24,0.9538641);
   hRatio_MC_BinByBin_cent4->SetBinContent(25,1.002424);
   hRatio_MC_BinByBin_cent4->SetBinContent(26,0.9835864);
   hRatio_MC_BinByBin_cent4->SetBinContent(27,0.9265378);
   hRatio_MC_BinByBin_cent4->SetBinContent(28,1.055384);
   hRatio_MC_BinByBin_cent4->SetBinContent(29,1.019571);
   hRatio_MC_BinByBin_cent4->SetBinContent(30,0.997354);
   hRatio_MC_BinByBin_cent4->SetBinContent(31,0.9653513);
   hRatio_MC_BinByBin_cent4->SetBinContent(32,0.9951623);
   hRatio_MC_BinByBin_cent4->SetBinContent(33,1.005748);
   hRatio_MC_BinByBin_cent4->SetBinContent(34,0.954356);
   hRatio_MC_BinByBin_cent4->SetBinContent(35,1.009075);
   hRatio_MC_BinByBin_cent4->SetBinError(6,0.02691503);
   hRatio_MC_BinByBin_cent4->SetBinError(7,0.03547555);
   hRatio_MC_BinByBin_cent4->SetBinError(8,0.03254043);
   hRatio_MC_BinByBin_cent4->SetBinError(9,0.03844575);
   hRatio_MC_BinByBin_cent4->SetBinError(10,0.02746886);
   hRatio_MC_BinByBin_cent4->SetBinError(11,0.03064902);
   hRatio_MC_BinByBin_cent4->SetBinError(12,0.03388797);
   hRatio_MC_BinByBin_cent4->SetBinError(13,0.03081708);
   hRatio_MC_BinByBin_cent4->SetBinError(14,0.03040164);
   hRatio_MC_BinByBin_cent4->SetBinError(15,0.03056535);
   hRatio_MC_BinByBin_cent4->SetBinError(16,0.03056545);
   hRatio_MC_BinByBin_cent4->SetBinError(17,0.03195127);
   hRatio_MC_BinByBin_cent4->SetBinError(18,0.02983097);
   hRatio_MC_BinByBin_cent4->SetBinError(19,0.03215234);
   hRatio_MC_BinByBin_cent4->SetBinError(20,0.02830212);
   hRatio_MC_BinByBin_cent4->SetBinError(21,0.04251937);
   hRatio_MC_BinByBin_cent4->SetBinError(22,0.02848381);
   hRatio_MC_BinByBin_cent4->SetBinError(23,0.03076931);
   hRatio_MC_BinByBin_cent4->SetBinError(24,0.02972644);
   hRatio_MC_BinByBin_cent4->SetBinError(25,0.03296744);
   hRatio_MC_BinByBin_cent4->SetBinError(26,0.03178119);
   hRatio_MC_BinByBin_cent4->SetBinError(27,0.03590354);
   hRatio_MC_BinByBin_cent4->SetBinError(28,0.04133039);
   hRatio_MC_BinByBin_cent4->SetBinError(29,0.04463316);
   hRatio_MC_BinByBin_cent4->SetBinError(30,0.03825411);
   hRatio_MC_BinByBin_cent4->SetBinError(31,0.04161292);
   hRatio_MC_BinByBin_cent4->SetBinError(32,0.04488744);
   hRatio_MC_BinByBin_cent4->SetBinError(33,0.05346092);
   hRatio_MC_BinByBin_cent4->SetBinError(34,0.05107604);
   hRatio_MC_BinByBin_cent4->SetBinError(35,0.06062511);
   hRatio_MC_BinByBin_cent4->SetEntries(21147.19);
   hRatio_MC_BinByBin_cent4->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent4->SetLineColor(ci);
   hRatio_MC_BinByBin_cent4->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent4->SetMarkerStyle(33);
   hRatio_MC_BinByBin_cent4->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent4->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent4->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent4->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent4->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent4->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent4->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent4->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent4->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent4->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent4->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent4->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent4->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent4->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent4->Draw("same");
   Double_t xAxis11[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent4 = new TH1D("hRatio_MC_Bayes_cent4","Unfolded PbPb MC closure test Bayes 100 - 140 cent",100, xAxis11);
   hRatio_MC_Bayes_cent4->SetBinContent(2,1.190205e-06);
   hRatio_MC_Bayes_cent4->SetBinContent(3,0.001393884);
   hRatio_MC_Bayes_cent4->SetBinContent(4,0.421311);
   hRatio_MC_Bayes_cent4->SetBinContent(5,0.5972831);
   hRatio_MC_Bayes_cent4->SetBinContent(6,0.7104432);
   hRatio_MC_Bayes_cent4->SetBinContent(7,0.8420914);
   hRatio_MC_Bayes_cent4->SetBinContent(8,0.9538908);
   hRatio_MC_Bayes_cent4->SetBinContent(9,0.9832728);
   hRatio_MC_Bayes_cent4->SetBinContent(10,0.9998589);
   hRatio_MC_Bayes_cent4->SetBinContent(11,1.007891);
   hRatio_MC_Bayes_cent4->SetBinContent(12,1.007514);
   hRatio_MC_Bayes_cent4->SetBinContent(13,1.005799);
   hRatio_MC_Bayes_cent4->SetBinContent(14,1.003533);
   hRatio_MC_Bayes_cent4->SetBinContent(15,1.000417);
   hRatio_MC_Bayes_cent4->SetBinContent(16,1.002678);
   hRatio_MC_Bayes_cent4->SetBinContent(17,1.005138);
   hRatio_MC_Bayes_cent4->SetBinContent(18,1.005001);
   hRatio_MC_Bayes_cent4->SetBinContent(19,1.00074);
   hRatio_MC_Bayes_cent4->SetBinContent(20,0.9930283);
   hRatio_MC_Bayes_cent4->SetBinContent(21,0.9970303);
   hRatio_MC_Bayes_cent4->SetBinContent(22,1.000531);
   hRatio_MC_Bayes_cent4->SetBinContent(23,1.005152);
   hRatio_MC_Bayes_cent4->SetBinContent(24,1.002448);
   hRatio_MC_Bayes_cent4->SetBinContent(25,1.003961);
   hRatio_MC_Bayes_cent4->SetBinContent(26,1.002727);
   hRatio_MC_Bayes_cent4->SetBinContent(27,1.007052);
   hRatio_MC_Bayes_cent4->SetBinContent(28,1.01085);
   hRatio_MC_Bayes_cent4->SetBinContent(29,1.033863);
   hRatio_MC_Bayes_cent4->SetBinContent(30,1.059324);
   hRatio_MC_Bayes_cent4->SetBinContent(31,1.142263);
   hRatio_MC_Bayes_cent4->SetBinContent(32,1.105192);
   hRatio_MC_Bayes_cent4->SetBinContent(33,0.9344616);
   hRatio_MC_Bayes_cent4->SetBinContent(34,0.5048392);
   hRatio_MC_Bayes_cent4->SetBinContent(35,0.2944367);
   hRatio_MC_Bayes_cent4->SetBinContent(36,0.09114913);
   hRatio_MC_Bayes_cent4->SetBinContent(37,0.04429457);
   hRatio_MC_Bayes_cent4->SetBinContent(38,0.006318067);
   hRatio_MC_Bayes_cent4->SetBinContent(39,0.0005153374);
   hRatio_MC_Bayes_cent4->SetBinContent(40,0.0005674626);
   hRatio_MC_Bayes_cent4->SetBinContent(41,4.994203e-05);
   hRatio_MC_Bayes_cent4->SetBinContent(42,0.0001659688);
   hRatio_MC_Bayes_cent4->SetBinContent(43,8.262188e-06);
   hRatio_MC_Bayes_cent4->SetBinContent(44,8.398166e-07);
   hRatio_MC_Bayes_cent4->SetBinContent(45,7.658991e-06);
   hRatio_MC_Bayes_cent4->SetBinContent(46,0.002402405);
   hRatio_MC_Bayes_cent4->SetBinContent(47,8.78265e-05);
   hRatio_MC_Bayes_cent4->SetBinContent(56,0.0002829036);
   hRatio_MC_Bayes_cent4->SetBinError(2,2.343188e-07);
   hRatio_MC_Bayes_cent4->SetBinError(3,0.0001390733);
   hRatio_MC_Bayes_cent4->SetBinError(4,0.01906605);
   hRatio_MC_Bayes_cent4->SetBinError(5,0.01360704);
   hRatio_MC_Bayes_cent4->SetBinError(6,0.01442535);
   hRatio_MC_Bayes_cent4->SetBinError(7,0.01803759);
   hRatio_MC_Bayes_cent4->SetBinError(8,0.02212354);
   hRatio_MC_Bayes_cent4->SetBinError(9,0.02300572);
   hRatio_MC_Bayes_cent4->SetBinError(10,0.01933468);
   hRatio_MC_Bayes_cent4->SetBinError(11,0.02045917);
   hRatio_MC_Bayes_cent4->SetBinError(12,0.02320779);
   hRatio_MC_Bayes_cent4->SetBinError(13,0.02319341);
   hRatio_MC_Bayes_cent4->SetBinError(14,0.01828966);
   hRatio_MC_Bayes_cent4->SetBinError(15,0.01910684);
   hRatio_MC_Bayes_cent4->SetBinError(16,0.02221759);
   hRatio_MC_Bayes_cent4->SetBinError(17,0.02230394);
   hRatio_MC_Bayes_cent4->SetBinError(18,0.02206186);
   hRatio_MC_Bayes_cent4->SetBinError(19,0.01858369);
   hRatio_MC_Bayes_cent4->SetBinError(20,0.02149247);
   hRatio_MC_Bayes_cent4->SetBinError(21,0.03010886);
   hRatio_MC_Bayes_cent4->SetBinError(22,0.0211238);
   hRatio_MC_Bayes_cent4->SetBinError(23,0.02326905);
   hRatio_MC_Bayes_cent4->SetBinError(24,0.02300247);
   hRatio_MC_Bayes_cent4->SetBinError(25,0.02272008);
   hRatio_MC_Bayes_cent4->SetBinError(26,0.02231622);
   hRatio_MC_Bayes_cent4->SetBinError(27,0.03078792);
   hRatio_MC_Bayes_cent4->SetBinError(28,0.02615014);
   hRatio_MC_Bayes_cent4->SetBinError(29,0.025486);
   hRatio_MC_Bayes_cent4->SetBinError(30,0.02826943);
   hRatio_MC_Bayes_cent4->SetBinError(31,0.03506718);
   hRatio_MC_Bayes_cent4->SetBinError(32,0.03573916);
   hRatio_MC_Bayes_cent4->SetBinError(33,0.03581392);
   hRatio_MC_Bayes_cent4->SetBinError(34,0.01992447);
   hRatio_MC_Bayes_cent4->SetBinError(35,0.01325104);
   hRatio_MC_Bayes_cent4->SetBinError(36,0.00421239);
   hRatio_MC_Bayes_cent4->SetBinError(37,0.002272688);
   hRatio_MC_Bayes_cent4->SetBinError(38,0.0003645795);
   hRatio_MC_Bayes_cent4->SetBinError(39,3.034967e-05);
   hRatio_MC_Bayes_cent4->SetBinError(40,6.213409e-05);
   hRatio_MC_Bayes_cent4->SetBinError(41,4.703697e-06);
   hRatio_MC_Bayes_cent4->SetBinError(42,1.632597e-05);
   hRatio_MC_Bayes_cent4->SetBinError(43,1.369685e-06);
   hRatio_MC_Bayes_cent4->SetBinError(44,1.040483e-07);
   hRatio_MC_Bayes_cent4->SetBinError(45,1.001346e-06);
   hRatio_MC_Bayes_cent4->SetBinError(46,0.0003594559);
   hRatio_MC_Bayes_cent4->SetBinError(47,1.535673e-05);
   hRatio_MC_Bayes_cent4->SetBinError(56,8.538026e-05);
   hRatio_MC_Bayes_cent4->SetEntries(49699.24);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent4->SetLineColor(ci);
   hRatio_MC_Bayes_cent4->SetMarkerColor(2);
   hRatio_MC_Bayes_cent4->SetMarkerStyle(24);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent4->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent4->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent4->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent4->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent4->Draw("same");
   Double_t xAxis12[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent4 = new TH1F("hRatio_MC_BinByBin_cent4","Unfolded PbPb MC closure test BinByBin 100 - 140 cent",100, xAxis12);
   hRatio_MC_BinByBin_cent4->SetBinContent(6,0.9926134);
   hRatio_MC_BinByBin_cent4->SetBinContent(7,0.9855025);
   hRatio_MC_BinByBin_cent4->SetBinContent(8,0.9899869);
   hRatio_MC_BinByBin_cent4->SetBinContent(9,0.9276472);
   hRatio_MC_BinByBin_cent4->SetBinContent(10,0.9856609);
   hRatio_MC_BinByBin_cent4->SetBinContent(11,1.022448);
   hRatio_MC_BinByBin_cent4->SetBinContent(12,0.9433199);
   hRatio_MC_BinByBin_cent4->SetBinContent(13,0.9547266);
   hRatio_MC_BinByBin_cent4->SetBinContent(14,1.010448);
   hRatio_MC_BinByBin_cent4->SetBinContent(15,0.9916512);
   hRatio_MC_BinByBin_cent4->SetBinContent(16,0.9650396);
   hRatio_MC_BinByBin_cent4->SetBinContent(17,0.9680858);
   hRatio_MC_BinByBin_cent4->SetBinContent(18,0.9988226);
   hRatio_MC_BinByBin_cent4->SetBinContent(19,1.002999);
   hRatio_MC_BinByBin_cent4->SetBinContent(20,0.9750134);
   hRatio_MC_BinByBin_cent4->SetBinContent(21,0.9696713);
   hRatio_MC_BinByBin_cent4->SetBinContent(22,0.9406334);
   hRatio_MC_BinByBin_cent4->SetBinContent(23,0.9710709);
   hRatio_MC_BinByBin_cent4->SetBinContent(24,0.9833705);
   hRatio_MC_BinByBin_cent4->SetBinContent(25,0.9974168);
   hRatio_MC_BinByBin_cent4->SetBinContent(26,0.974438);
   hRatio_MC_BinByBin_cent4->SetBinContent(27,0.9715908);
   hRatio_MC_BinByBin_cent4->SetBinContent(28,1.021004);
   hRatio_MC_BinByBin_cent4->SetBinContent(29,0.9851587);
   hRatio_MC_BinByBin_cent4->SetBinContent(30,1.119006);
   hRatio_MC_BinByBin_cent4->SetBinContent(31,0.9503507);
   hRatio_MC_BinByBin_cent4->SetBinContent(32,1.013474);
   hRatio_MC_BinByBin_cent4->SetBinContent(33,1.001704);
   hRatio_MC_BinByBin_cent4->SetBinContent(34,0.9948428);
   hRatio_MC_BinByBin_cent4->SetBinContent(35,1.009079);
   hRatio_MC_BinByBin_cent4->SetBinError(6,0.03713331);
   hRatio_MC_BinByBin_cent4->SetBinError(7,0.03149451);
   hRatio_MC_BinByBin_cent4->SetBinError(8,0.03486851);
   hRatio_MC_BinByBin_cent4->SetBinError(9,0.03492864);
   hRatio_MC_BinByBin_cent4->SetBinError(10,0.04044024);
   hRatio_MC_BinByBin_cent4->SetBinError(11,0.0310015);
   hRatio_MC_BinByBin_cent4->SetBinError(12,0.03209825);
   hRatio_MC_BinByBin_cent4->SetBinError(13,0.03258885);
   hRatio_MC_BinByBin_cent4->SetBinError(14,0.0322743);
   hRatio_MC_BinByBin_cent4->SetBinError(15,0.02877375);
   hRatio_MC_BinByBin_cent4->SetBinError(16,0.03463891);
   hRatio_MC_BinByBin_cent4->SetBinError(17,0.03028257);
   hRatio_MC_BinByBin_cent4->SetBinError(18,0.03123687);
   hRatio_MC_BinByBin_cent4->SetBinError(19,0.03124475);
   hRatio_MC_BinByBin_cent4->SetBinError(20,0.0314014);
   hRatio_MC_BinByBin_cent4->SetBinError(21,0.03721512);
   hRatio_MC_BinByBin_cent4->SetBinError(22,0.02881201);
   hRatio_MC_BinByBin_cent4->SetBinError(23,0.03359926);
   hRatio_MC_BinByBin_cent4->SetBinError(24,0.03302037);
   hRatio_MC_BinByBin_cent4->SetBinError(25,0.03388235);
   hRatio_MC_BinByBin_cent4->SetBinError(26,0.02950174);
   hRatio_MC_BinByBin_cent4->SetBinError(27,0.03833176);
   hRatio_MC_BinByBin_cent4->SetBinError(28,0.03661863);
   hRatio_MC_BinByBin_cent4->SetBinError(29,0.03508923);
   hRatio_MC_BinByBin_cent4->SetBinError(30,0.05105788);
   hRatio_MC_BinByBin_cent4->SetBinError(31,0.04079524);
   hRatio_MC_BinByBin_cent4->SetBinError(32,0.04462579);
   hRatio_MC_BinByBin_cent4->SetBinError(33,0.05046583);
   hRatio_MC_BinByBin_cent4->SetBinError(34,0.05491549);
   hRatio_MC_BinByBin_cent4->SetBinError(35,0.05989576);
   hRatio_MC_BinByBin_cent4->SetEntries(20723.37);
   hRatio_MC_BinByBin_cent4->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent4->SetLineColor(ci);
   hRatio_MC_BinByBin_cent4->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent4->SetMarkerStyle(24);
   hRatio_MC_BinByBin_cent4->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent4->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent4->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent4->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent4->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent4->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent4->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent4->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent4->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent4->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent4->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent4->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent4->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent4->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent4->Draw("same");
   line = new TLine(50,1,300,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.33,"50-70%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   pt = new TPaveText(0.4830492,0.94,0.5169508,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_1_0->Modified();
   cPbPbMCclosure->cd();
  
// ------------>Primitives in pad: p_1_1
   p_1_1 = new TPad("p_1_1", "p_1_1",0.3759095,0,0.6766371,0.5224719);
   p_1_1->Draw();
   p_1_1->cd();
   p_1_1->Range(60,0.3235294,300,1.5);
   p_1_1->SetFillColor(0);
   p_1_1->SetBorderMode(0);
   p_1_1->SetBorderSize(2);
   p_1_1->SetLeftMargin(0);
   p_1_1->SetRightMargin(0);
   p_1_1->SetTopMargin(0);
   p_1_1->SetBottomMargin(0.15);
   p_1_1->SetFrameBorderMode(0);
   p_1_1->SetFrameBorderMode(0);
   Double_t xAxis13[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent1 = new TH1D("hRatio_MC_Bayes_cent1"," ",100, xAxis13);
   hRatio_MC_Bayes_cent1->SetBinContent(3,0.005080319);
   hRatio_MC_Bayes_cent1->SetBinContent(4,0.05431593);
   hRatio_MC_Bayes_cent1->SetBinContent(5,0.2798332);
   hRatio_MC_Bayes_cent1->SetBinContent(6,0.5690436);
   hRatio_MC_Bayes_cent1->SetBinContent(7,0.7951223);
   hRatio_MC_Bayes_cent1->SetBinContent(8,0.8956499);
   hRatio_MC_Bayes_cent1->SetBinContent(9,0.9602913);
   hRatio_MC_Bayes_cent1->SetBinContent(10,0.9680317);
   hRatio_MC_Bayes_cent1->SetBinContent(11,0.9717971);
   hRatio_MC_Bayes_cent1->SetBinContent(12,1.050319);
   hRatio_MC_Bayes_cent1->SetBinContent(13,1.019994);
   hRatio_MC_Bayes_cent1->SetBinContent(14,1.080015);
   hRatio_MC_Bayes_cent1->SetBinContent(15,0.9981587);
   hRatio_MC_Bayes_cent1->SetBinContent(16,0.938955);
   hRatio_MC_Bayes_cent1->SetBinContent(17,0.8993803);
   hRatio_MC_Bayes_cent1->SetBinContent(18,0.9526982);
   hRatio_MC_Bayes_cent1->SetBinContent(19,0.872672);
   hRatio_MC_Bayes_cent1->SetBinContent(20,0.9717609);
   hRatio_MC_Bayes_cent1->SetBinContent(21,0.9461889);
   hRatio_MC_Bayes_cent1->SetBinContent(22,1.021265);
   hRatio_MC_Bayes_cent1->SetBinContent(23,1.041328);
   hRatio_MC_Bayes_cent1->SetBinContent(24,1.116924);
   hRatio_MC_Bayes_cent1->SetBinContent(25,0.9867305);
   hRatio_MC_Bayes_cent1->SetBinContent(26,0.9941285);
   hRatio_MC_Bayes_cent1->SetBinContent(27,0.9091248);
   hRatio_MC_Bayes_cent1->SetBinContent(28,1.079242);
   hRatio_MC_Bayes_cent1->SetBinContent(29,1.064613);
   hRatio_MC_Bayes_cent1->SetBinContent(30,1.099386);
   hRatio_MC_Bayes_cent1->SetBinContent(31,1.13403);
   hRatio_MC_Bayes_cent1->SetBinContent(32,1.278267);
   hRatio_MC_Bayes_cent1->SetBinContent(33,0.8937324);
   hRatio_MC_Bayes_cent1->SetBinContent(34,0.6986247);
   hRatio_MC_Bayes_cent1->SetBinContent(35,0.3870489);
   hRatio_MC_Bayes_cent1->SetBinContent(36,0.3643959);
   hRatio_MC_Bayes_cent1->SetBinContent(37,0.4566425);
   hRatio_MC_Bayes_cent1->SetBinContent(38,0.04004339);
   hRatio_MC_Bayes_cent1->SetBinContent(39,0.004050681);
   hRatio_MC_Bayes_cent1->SetBinContent(40,0.04632835);
   hRatio_MC_Bayes_cent1->SetBinContent(41,0.0001113156);
   hRatio_MC_Bayes_cent1->SetBinContent(42,0.0005429305);
   hRatio_MC_Bayes_cent1->SetBinContent(43,0.0007359332);
   hRatio_MC_Bayes_cent1->SetBinContent(46,0.0001907235);
   hRatio_MC_Bayes_cent1->SetBinContent(48,0.2662922);
   hRatio_MC_Bayes_cent1->SetBinError(3,0.0009038072);
   hRatio_MC_Bayes_cent1->SetBinError(4,0.003141793);
   hRatio_MC_Bayes_cent1->SetBinError(5,0.0132405);
   hRatio_MC_Bayes_cent1->SetBinError(6,0.02291688);
   hRatio_MC_Bayes_cent1->SetBinError(7,0.03397873);
   hRatio_MC_Bayes_cent1->SetBinError(8,0.03975181);
   hRatio_MC_Bayes_cent1->SetBinError(9,0.03098471);
   hRatio_MC_Bayes_cent1->SetBinError(10,0.03490582);
   hRatio_MC_Bayes_cent1->SetBinError(11,0.04071064);
   hRatio_MC_Bayes_cent1->SetBinError(12,0.03575321);
   hRatio_MC_Bayes_cent1->SetBinError(13,0.03882892);
   hRatio_MC_Bayes_cent1->SetBinError(14,0.03588512);
   hRatio_MC_Bayes_cent1->SetBinError(15,0.03967851);
   hRatio_MC_Bayes_cent1->SetBinError(16,0.03758012);
   hRatio_MC_Bayes_cent1->SetBinError(17,0.03637884);
   hRatio_MC_Bayes_cent1->SetBinError(18,0.033467);
   hRatio_MC_Bayes_cent1->SetBinError(19,0.04192126);
   hRatio_MC_Bayes_cent1->SetBinError(20,0.03328302);
   hRatio_MC_Bayes_cent1->SetBinError(21,0.07832553);
   hRatio_MC_Bayes_cent1->SetBinError(22,0.04084136);
   hRatio_MC_Bayes_cent1->SetBinError(23,0.0456032);
   hRatio_MC_Bayes_cent1->SetBinError(24,0.05972139);
   hRatio_MC_Bayes_cent1->SetBinError(25,0.0563704);
   hRatio_MC_Bayes_cent1->SetBinError(26,0.05504103);
   hRatio_MC_Bayes_cent1->SetBinError(27,0.04138033);
   hRatio_MC_Bayes_cent1->SetBinError(28,0.05386454);
   hRatio_MC_Bayes_cent1->SetBinError(29,0.05601009);
   hRatio_MC_Bayes_cent1->SetBinError(30,0.06703266);
   hRatio_MC_Bayes_cent1->SetBinError(31,0.0735968);
   hRatio_MC_Bayes_cent1->SetBinError(32,0.09184725);
   hRatio_MC_Bayes_cent1->SetBinError(33,0.07216626);
   hRatio_MC_Bayes_cent1->SetBinError(34,0.06354929);
   hRatio_MC_Bayes_cent1->SetBinError(35,0.04073784);
   hRatio_MC_Bayes_cent1->SetBinError(36,0.04352009);
   hRatio_MC_Bayes_cent1->SetBinError(37,0.06038276);
   hRatio_MC_Bayes_cent1->SetBinError(38,0.01280586);
   hRatio_MC_Bayes_cent1->SetBinError(39,0.0009206032);
   hRatio_MC_Bayes_cent1->SetBinError(40,0.01204443);
   hRatio_MC_Bayes_cent1->SetBinError(41,2.007808e-05);
   hRatio_MC_Bayes_cent1->SetBinError(42,0.0001313793);
   hRatio_MC_Bayes_cent1->SetBinError(43,0.0001602622);
   hRatio_MC_Bayes_cent1->SetBinError(46,4.545948e-05);
   hRatio_MC_Bayes_cent1->SetBinError(48,0.07641814);
   hRatio_MC_Bayes_cent1->SetMinimum(0.5);
   hRatio_MC_Bayes_cent1->SetMaximum(1.5);
   hRatio_MC_Bayes_cent1->SetEntries(10304.58);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent1->SetLineColor(ci);
   hRatio_MC_Bayes_cent1->SetMarkerColor(2);
   hRatio_MC_Bayes_cent1->SetMarkerStyle(33);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetTitle("Jet p_{T} (GeV/c)");
   hRatio_MC_Bayes_cent1->GetXaxis()->SetRange(7,30);
   hRatio_MC_Bayes_cent1->GetXaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetNoExponent();
   hRatio_MC_Bayes_cent1->GetXaxis()->SetNdivisions(505);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetTitle("Reco/Truth");
   hRatio_MC_Bayes_cent1->GetYaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetNdivisions(610);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent1->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent1->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent1->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent1->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent1->Draw("");
   Double_t xAxis14[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent1 = new TH1F("hRatio_MC_BinByBin_cent1","Unfolded PbPb MC closure test BinByBin 10 - 20 cent",100, xAxis14);
   hRatio_MC_BinByBin_cent1->SetBinContent(6,0.9118888);
   hRatio_MC_BinByBin_cent1->SetBinContent(7,1.068239);
   hRatio_MC_BinByBin_cent1->SetBinContent(8,0.9060247);
   hRatio_MC_BinByBin_cent1->SetBinContent(9,0.9222492);
   hRatio_MC_BinByBin_cent1->SetBinContent(10,0.9612111);
   hRatio_MC_BinByBin_cent1->SetBinContent(11,0.9264235);
   hRatio_MC_BinByBin_cent1->SetBinContent(12,0.9643267);
   hRatio_MC_BinByBin_cent1->SetBinContent(13,0.8735473);
   hRatio_MC_BinByBin_cent1->SetBinContent(14,1.079755);
   hRatio_MC_BinByBin_cent1->SetBinContent(15,0.9011092);
   hRatio_MC_BinByBin_cent1->SetBinContent(16,0.8793204);
   hRatio_MC_BinByBin_cent1->SetBinContent(17,0.826397);
   hRatio_MC_BinByBin_cent1->SetBinContent(18,0.8886601);
   hRatio_MC_BinByBin_cent1->SetBinContent(19,0.9204791);
   hRatio_MC_BinByBin_cent1->SetBinContent(20,0.8538466);
   hRatio_MC_BinByBin_cent1->SetBinContent(21,0.9271136);
   hRatio_MC_BinByBin_cent1->SetBinContent(22,0.9304203);
   hRatio_MC_BinByBin_cent1->SetBinContent(23,0.9572958);
   hRatio_MC_BinByBin_cent1->SetBinContent(24,0.9109694);
   hRatio_MC_BinByBin_cent1->SetBinContent(25,0.9342653);
   hRatio_MC_BinByBin_cent1->SetBinContent(26,0.9373246);
   hRatio_MC_BinByBin_cent1->SetBinContent(27,0.9654934);
   hRatio_MC_BinByBin_cent1->SetBinContent(28,0.8867031);
   hRatio_MC_BinByBin_cent1->SetBinContent(29,0.9848034);
   hRatio_MC_BinByBin_cent1->SetBinContent(30,0.9479771);
   hRatio_MC_BinByBin_cent1->SetBinContent(31,1.003133);
   hRatio_MC_BinByBin_cent1->SetBinContent(32,1.123226);
   hRatio_MC_BinByBin_cent1->SetBinContent(33,0.8155673);
   hRatio_MC_BinByBin_cent1->SetBinContent(34,1.190091);
   hRatio_MC_BinByBin_cent1->SetBinContent(35,0.9855062);
   hRatio_MC_BinByBin_cent1->SetBinError(6,0.0687497);
   hRatio_MC_BinByBin_cent1->SetBinError(7,0.07087559);
   hRatio_MC_BinByBin_cent1->SetBinError(8,0.06314862);
   hRatio_MC_BinByBin_cent1->SetBinError(9,0.05245396);
   hRatio_MC_BinByBin_cent1->SetBinError(10,0.05326971);
   hRatio_MC_BinByBin_cent1->SetBinError(11,0.05710993);
   hRatio_MC_BinByBin_cent1->SetBinError(12,0.05585507);
   hRatio_MC_BinByBin_cent1->SetBinError(13,0.05011124);
   hRatio_MC_BinByBin_cent1->SetBinError(14,0.07908754);
   hRatio_MC_BinByBin_cent1->SetBinError(15,0.0651081);
   hRatio_MC_BinByBin_cent1->SetBinError(16,0.05288645);
   hRatio_MC_BinByBin_cent1->SetBinError(17,0.04961348);
   hRatio_MC_BinByBin_cent1->SetBinError(18,0.04984173);
   hRatio_MC_BinByBin_cent1->SetBinError(19,0.05614377);
   hRatio_MC_BinByBin_cent1->SetBinError(20,0.04335847);
   hRatio_MC_BinByBin_cent1->SetBinError(21,0.08626731);
   hRatio_MC_BinByBin_cent1->SetBinError(22,0.05321817);
   hRatio_MC_BinByBin_cent1->SetBinError(23,0.1067885);
   hRatio_MC_BinByBin_cent1->SetBinError(24,0.06684552);
   hRatio_MC_BinByBin_cent1->SetBinError(25,0.06749544);
   hRatio_MC_BinByBin_cent1->SetBinError(26,0.08182972);
   hRatio_MC_BinByBin_cent1->SetBinError(27,0.06150928);
   hRatio_MC_BinByBin_cent1->SetBinError(28,0.06007413);
   hRatio_MC_BinByBin_cent1->SetBinError(29,0.07141277);
   hRatio_MC_BinByBin_cent1->SetBinError(30,0.08041027);
   hRatio_MC_BinByBin_cent1->SetBinError(31,0.08461636);
   hRatio_MC_BinByBin_cent1->SetBinError(32,0.1826486);
   hRatio_MC_BinByBin_cent1->SetBinError(33,0.08384312);
   hRatio_MC_BinByBin_cent1->SetBinError(34,0.1304225);
   hRatio_MC_BinByBin_cent1->SetBinError(35,0.1191269);
   hRatio_MC_BinByBin_cent1->SetEntries(4317.452);
   hRatio_MC_BinByBin_cent1->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent1->SetLineColor(ci);
   hRatio_MC_BinByBin_cent1->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent1->SetMarkerStyle(33);
   hRatio_MC_BinByBin_cent1->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent1->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent1->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent1->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent1->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent1->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent1->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent1->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent1->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent1->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent1->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent1->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent1->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent1->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent1->Draw("same");
   Double_t xAxis15[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent1 = new TH1D("hRatio_MC_Bayes_cent1","Unfolded PbPb MC closure test Bayes 10 - 20 cent",100, xAxis15);
   hRatio_MC_Bayes_cent1->SetBinContent(3,0.002701479);
   hRatio_MC_Bayes_cent1->SetBinContent(4,0.04553714);
   hRatio_MC_Bayes_cent1->SetBinContent(5,0.2512383);
   hRatio_MC_Bayes_cent1->SetBinContent(6,0.5283678);
   hRatio_MC_Bayes_cent1->SetBinContent(7,0.7965913);
   hRatio_MC_Bayes_cent1->SetBinContent(8,0.9169622);
   hRatio_MC_Bayes_cent1->SetBinContent(9,0.9895826);
   hRatio_MC_Bayes_cent1->SetBinContent(10,0.9827595);
   hRatio_MC_Bayes_cent1->SetBinContent(11,0.9823919);
   hRatio_MC_Bayes_cent1->SetBinContent(12,0.9955785);
   hRatio_MC_Bayes_cent1->SetBinContent(13,0.9897303);
   hRatio_MC_Bayes_cent1->SetBinContent(14,1.035831);
   hRatio_MC_Bayes_cent1->SetBinContent(15,1.078657);
   hRatio_MC_Bayes_cent1->SetBinContent(16,1.072804);
   hRatio_MC_Bayes_cent1->SetBinContent(17,1.043955);
   hRatio_MC_Bayes_cent1->SetBinContent(18,1.067727);
   hRatio_MC_Bayes_cent1->SetBinContent(19,0.9845563);
   hRatio_MC_Bayes_cent1->SetBinContent(20,0.9913364);
   hRatio_MC_Bayes_cent1->SetBinContent(21,0.9839497);
   hRatio_MC_Bayes_cent1->SetBinContent(22,1.006442);
   hRatio_MC_Bayes_cent1->SetBinContent(23,1.049876);
   hRatio_MC_Bayes_cent1->SetBinContent(24,1.025863);
   hRatio_MC_Bayes_cent1->SetBinContent(25,0.9930912);
   hRatio_MC_Bayes_cent1->SetBinContent(26,0.9961544);
   hRatio_MC_Bayes_cent1->SetBinContent(27,0.9716594);
   hRatio_MC_Bayes_cent1->SetBinContent(28,1.040397);
   hRatio_MC_Bayes_cent1->SetBinContent(29,1.084624);
   hRatio_MC_Bayes_cent1->SetBinContent(30,1.148743);
   hRatio_MC_Bayes_cent1->SetBinContent(31,1.060368);
   hRatio_MC_Bayes_cent1->SetBinContent(32,1.088407);
   hRatio_MC_Bayes_cent1->SetBinContent(33,0.76331);
   hRatio_MC_Bayes_cent1->SetBinContent(34,0.5368387);
   hRatio_MC_Bayes_cent1->SetBinContent(35,0.3121322);
   hRatio_MC_Bayes_cent1->SetBinContent(36,0.2063121);
   hRatio_MC_Bayes_cent1->SetBinContent(37,0.3201544);
   hRatio_MC_Bayes_cent1->SetBinContent(38,0.01247432);
   hRatio_MC_Bayes_cent1->SetBinContent(39,0.002562655);
   hRatio_MC_Bayes_cent1->SetBinContent(40,0.01084287);
   hRatio_MC_Bayes_cent1->SetBinContent(41,3.546203e-05);
   hRatio_MC_Bayes_cent1->SetBinContent(42,0.0003079122);
   hRatio_MC_Bayes_cent1->SetBinContent(43,0.002455347);
   hRatio_MC_Bayes_cent1->SetBinContent(46,0.0004743427);
   hRatio_MC_Bayes_cent1->SetBinContent(48,0.06390348);
   hRatio_MC_Bayes_cent1->SetBinError(3,0.0002282638);
   hRatio_MC_Bayes_cent1->SetBinError(4,0.002568931);
   hRatio_MC_Bayes_cent1->SetBinError(5,0.01162152);
   hRatio_MC_Bayes_cent1->SetBinError(6,0.02091411);
   hRatio_MC_Bayes_cent1->SetBinError(7,0.03319658);
   hRatio_MC_Bayes_cent1->SetBinError(8,0.0404271);
   hRatio_MC_Bayes_cent1->SetBinError(9,0.03186051);
   hRatio_MC_Bayes_cent1->SetBinError(10,0.03535241);
   hRatio_MC_Bayes_cent1->SetBinError(11,0.04124048);
   hRatio_MC_Bayes_cent1->SetBinError(12,0.03384954);
   hRatio_MC_Bayes_cent1->SetBinError(13,0.0375508);
   hRatio_MC_Bayes_cent1->SetBinError(14,0.03408821);
   hRatio_MC_Bayes_cent1->SetBinError(15,0.04362069);
   hRatio_MC_Bayes_cent1->SetBinError(16,0.04349062);
   hRatio_MC_Bayes_cent1->SetBinError(17,0.04318772);
   hRatio_MC_Bayes_cent1->SetBinError(18,0.03820112);
   hRatio_MC_Bayes_cent1->SetBinError(19,0.04800031);
   hRatio_MC_Bayes_cent1->SetBinError(20,0.03409712);
   hRatio_MC_Bayes_cent1->SetBinError(21,0.0890194);
   hRatio_MC_Bayes_cent1->SetBinError(22,0.03978299);
   hRatio_MC_Bayes_cent1->SetBinError(23,0.04574168);
   hRatio_MC_Bayes_cent1->SetBinError(24,0.05030092);
   hRatio_MC_Bayes_cent1->SetBinError(25,0.05839842);
   hRatio_MC_Bayes_cent1->SetBinError(26,0.05490577);
   hRatio_MC_Bayes_cent1->SetBinError(27,0.04405897);
   hRatio_MC_Bayes_cent1->SetBinError(28,0.05097075);
   hRatio_MC_Bayes_cent1->SetBinError(29,0.05637962);
   hRatio_MC_Bayes_cent1->SetBinError(30,0.0682723);
   hRatio_MC_Bayes_cent1->SetBinError(31,0.06631989);
   hRatio_MC_Bayes_cent1->SetBinError(32,0.07925589);
   hRatio_MC_Bayes_cent1->SetBinError(33,0.06128703);
   hRatio_MC_Bayes_cent1->SetBinError(34,0.04888794);
   hRatio_MC_Bayes_cent1->SetBinError(35,0.03187417);
   hRatio_MC_Bayes_cent1->SetBinError(36,0.02339111);
   hRatio_MC_Bayes_cent1->SetBinError(37,0.04293956);
   hRatio_MC_Bayes_cent1->SetBinError(38,0.002096329);
   hRatio_MC_Bayes_cent1->SetBinError(39,0.0006020016);
   hRatio_MC_Bayes_cent1->SetBinError(40,0.003302966);
   hRatio_MC_Bayes_cent1->SetBinError(41,6.613214e-06);
   hRatio_MC_Bayes_cent1->SetBinError(42,7.645482e-05);
   hRatio_MC_Bayes_cent1->SetBinError(43,0.0004995446);
   hRatio_MC_Bayes_cent1->SetBinError(46,0.0001512407);
   hRatio_MC_Bayes_cent1->SetBinError(48,0.01849011);
   hRatio_MC_Bayes_cent1->SetEntries(11537.65);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent1->SetLineColor(ci);
   hRatio_MC_Bayes_cent1->SetMarkerColor(2);
   hRatio_MC_Bayes_cent1->SetMarkerStyle(24);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent1->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent1->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent1->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent1->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent1->Draw("same");
   Double_t xAxis16[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent1 = new TH1F("hRatio_MC_BinByBin_cent1","Unfolded PbPb MC closure test BinByBin 10 - 20 cent",100, xAxis16);
   hRatio_MC_BinByBin_cent1->SetBinContent(6,0.7959164);
   hRatio_MC_BinByBin_cent1->SetBinContent(7,1.03578);
   hRatio_MC_BinByBin_cent1->SetBinContent(8,0.9781698);
   hRatio_MC_BinByBin_cent1->SetBinContent(9,0.9107032);
   hRatio_MC_BinByBin_cent1->SetBinContent(10,0.9312202);
   hRatio_MC_BinByBin_cent1->SetBinContent(11,0.9020922);
   hRatio_MC_BinByBin_cent1->SetBinContent(12,0.9759615);
   hRatio_MC_BinByBin_cent1->SetBinContent(13,0.9527859);
   hRatio_MC_BinByBin_cent1->SetBinContent(14,0.9305876);
   hRatio_MC_BinByBin_cent1->SetBinContent(15,0.9512106);
   hRatio_MC_BinByBin_cent1->SetBinContent(16,1.034839);
   hRatio_MC_BinByBin_cent1->SetBinContent(17,0.9132101);
   hRatio_MC_BinByBin_cent1->SetBinContent(18,0.9802353);
   hRatio_MC_BinByBin_cent1->SetBinContent(19,0.948441);
   hRatio_MC_BinByBin_cent1->SetBinContent(20,1.00835);
   hRatio_MC_BinByBin_cent1->SetBinContent(21,0.8977503);
   hRatio_MC_BinByBin_cent1->SetBinContent(22,1.029429);
   hRatio_MC_BinByBin_cent1->SetBinContent(23,0.8631248);
   hRatio_MC_BinByBin_cent1->SetBinContent(24,0.9923028);
   hRatio_MC_BinByBin_cent1->SetBinContent(25,0.8884631);
   hRatio_MC_BinByBin_cent1->SetBinContent(26,1.013474);
   hRatio_MC_BinByBin_cent1->SetBinContent(27,0.8713861);
   hRatio_MC_BinByBin_cent1->SetBinContent(28,0.9051827);
   hRatio_MC_BinByBin_cent1->SetBinContent(29,1.088375);
   hRatio_MC_BinByBin_cent1->SetBinContent(30,0.9894888);
   hRatio_MC_BinByBin_cent1->SetBinContent(31,0.9796051);
   hRatio_MC_BinByBin_cent1->SetBinContent(32,0.8928707);
   hRatio_MC_BinByBin_cent1->SetBinContent(33,0.8120151);
   hRatio_MC_BinByBin_cent1->SetBinContent(34,0.9248573);
   hRatio_MC_BinByBin_cent1->SetBinContent(35,0.8906715);
   hRatio_MC_BinByBin_cent1->SetBinError(6,0.04681651);
   hRatio_MC_BinByBin_cent1->SetBinError(7,0.07077631);
   hRatio_MC_BinByBin_cent1->SetBinError(8,0.07147272);
   hRatio_MC_BinByBin_cent1->SetBinError(9,0.04424968);
   hRatio_MC_BinByBin_cent1->SetBinError(10,0.05160632);
   hRatio_MC_BinByBin_cent1->SetBinError(11,0.05628045);
   hRatio_MC_BinByBin_cent1->SetBinError(12,0.0560408);
   hRatio_MC_BinByBin_cent1->SetBinError(13,0.06025753);
   hRatio_MC_BinByBin_cent1->SetBinError(14,0.04753978);
   hRatio_MC_BinByBin_cent1->SetBinError(15,0.07803882);
   hRatio_MC_BinByBin_cent1->SetBinError(16,0.09543418);
   hRatio_MC_BinByBin_cent1->SetBinError(17,0.06050455);
   hRatio_MC_BinByBin_cent1->SetBinError(18,0.05618444);
   hRatio_MC_BinByBin_cent1->SetBinError(19,0.06319846);
   hRatio_MC_BinByBin_cent1->SetBinError(20,0.06110869);
   hRatio_MC_BinByBin_cent1->SetBinError(21,0.0831822);
   hRatio_MC_BinByBin_cent1->SetBinError(22,0.1085235);
   hRatio_MC_BinByBin_cent1->SetBinError(23,0.05154863);
   hRatio_MC_BinByBin_cent1->SetBinError(24,0.06646745);
   hRatio_MC_BinByBin_cent1->SetBinError(25,0.06398609);
   hRatio_MC_BinByBin_cent1->SetBinError(26,0.08683503);
   hRatio_MC_BinByBin_cent1->SetBinError(27,0.05463314);
   hRatio_MC_BinByBin_cent1->SetBinError(28,0.06070029);
   hRatio_MC_BinByBin_cent1->SetBinError(29,0.07870032);
   hRatio_MC_BinByBin_cent1->SetBinError(30,0.08093291);
   hRatio_MC_BinByBin_cent1->SetBinError(31,0.08751181);
   hRatio_MC_BinByBin_cent1->SetBinError(32,0.08293369);
   hRatio_MC_BinByBin_cent1->SetBinError(33,0.08573344);
   hRatio_MC_BinByBin_cent1->SetBinError(34,0.1111613);
   hRatio_MC_BinByBin_cent1->SetBinError(35,0.1085839);
   hRatio_MC_BinByBin_cent1->SetEntries(4948.097);
   hRatio_MC_BinByBin_cent1->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent1->SetLineColor(ci);
   hRatio_MC_BinByBin_cent1->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent1->SetMarkerStyle(24);
   hRatio_MC_BinByBin_cent1->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent1->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent1->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent1->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent1->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent1->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent1->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent1->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent1->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent1->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent1->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent1->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent1->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent1->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent1->Draw("same");
   line = new TLine(50,1,300,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.33," 5-10%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   pt = new TPaveText(0.4830492,0.94,0.5169508,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_1_1->Modified();
   cPbPbMCclosure->cd();
  
// ------------>Primitives in pad: p_2_0
   p_2_0 = new TPad("p_2_0", "p_2_0",0.676637,0.5224719,1,1);
   p_2_0->Draw();
   p_2_0->cd();
   p_2_0->Range(60,0.5,318.0645,1.575269);
   p_2_0->SetFillColor(0);
   p_2_0->SetBorderMode(0);
   p_2_0->SetBorderSize(2);
   p_2_0->SetLeftMargin(0);
   p_2_0->SetRightMargin(0.07);
   p_2_0->SetTopMargin(0.07);
   p_2_0->SetBottomMargin(0);
   p_2_0->SetFrameBorderMode(0);
   p_2_0->SetFrameBorderMode(0);
   Double_t xAxis17[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent3 = new TH1D("hRatio_MC_Bayes_cent3"," ",100, xAxis17);
   hRatio_MC_Bayes_cent3->SetBinContent(3,0.001755654);
   hRatio_MC_Bayes_cent3->SetBinContent(4,0.2347318);
   hRatio_MC_Bayes_cent3->SetBinContent(5,0.4186522);
   hRatio_MC_Bayes_cent3->SetBinContent(6,0.6316893);
   hRatio_MC_Bayes_cent3->SetBinContent(7,0.7978322);
   hRatio_MC_Bayes_cent3->SetBinContent(8,0.9139175);
   hRatio_MC_Bayes_cent3->SetBinContent(9,0.9817898);
   hRatio_MC_Bayes_cent3->SetBinContent(10,1.03281);
   hRatio_MC_Bayes_cent3->SetBinContent(11,1.041412);
   hRatio_MC_Bayes_cent3->SetBinContent(12,1.039966);
   hRatio_MC_Bayes_cent3->SetBinContent(13,1.021664);
   hRatio_MC_Bayes_cent3->SetBinContent(14,0.9969134);
   hRatio_MC_Bayes_cent3->SetBinContent(15,0.9934923);
   hRatio_MC_Bayes_cent3->SetBinContent(16,0.9910276);
   hRatio_MC_Bayes_cent3->SetBinContent(17,0.9893649);
   hRatio_MC_Bayes_cent3->SetBinContent(18,0.9818767);
   hRatio_MC_Bayes_cent3->SetBinContent(19,0.9677169);
   hRatio_MC_Bayes_cent3->SetBinContent(20,0.9729885);
   hRatio_MC_Bayes_cent3->SetBinContent(21,0.9872531);
   hRatio_MC_Bayes_cent3->SetBinContent(22,1.032129);
   hRatio_MC_Bayes_cent3->SetBinContent(23,1.041214);
   hRatio_MC_Bayes_cent3->SetBinContent(24,1.028038);
   hRatio_MC_Bayes_cent3->SetBinContent(25,1.01088);
   hRatio_MC_Bayes_cent3->SetBinContent(26,0.9729416);
   hRatio_MC_Bayes_cent3->SetBinContent(27,0.9612177);
   hRatio_MC_Bayes_cent3->SetBinContent(28,0.9960083);
   hRatio_MC_Bayes_cent3->SetBinContent(29,1.016402);
   hRatio_MC_Bayes_cent3->SetBinContent(30,1.039164);
   hRatio_MC_Bayes_cent3->SetBinContent(31,1.140176);
   hRatio_MC_Bayes_cent3->SetBinContent(32,1.109312);
   hRatio_MC_Bayes_cent3->SetBinContent(33,0.9276601);
   hRatio_MC_Bayes_cent3->SetBinContent(34,0.5008324);
   hRatio_MC_Bayes_cent3->SetBinContent(35,0.3547705);
   hRatio_MC_Bayes_cent3->SetBinContent(36,0.06674688);
   hRatio_MC_Bayes_cent3->SetBinContent(37,0.02914379);
   hRatio_MC_Bayes_cent3->SetBinContent(38,0.002275505);
   hRatio_MC_Bayes_cent3->SetBinContent(39,0.0006565242);
   hRatio_MC_Bayes_cent3->SetBinContent(40,3.633895e-05);
   hRatio_MC_Bayes_cent3->SetBinContent(41,0.000749612);
   hRatio_MC_Bayes_cent3->SetBinContent(42,0.0007649678);
   hRatio_MC_Bayes_cent3->SetBinContent(43,3.773351e-06);
   hRatio_MC_Bayes_cent3->SetBinContent(44,0.0001713959);
   hRatio_MC_Bayes_cent3->SetBinContent(45,5.054218e-05);
   hRatio_MC_Bayes_cent3->SetBinContent(49,0.0007012677);
   hRatio_MC_Bayes_cent3->SetBinContent(50,0.01420198);
   hRatio_MC_Bayes_cent3->SetBinError(3,0.0001444216);
   hRatio_MC_Bayes_cent3->SetBinError(4,0.009493966);
   hRatio_MC_Bayes_cent3->SetBinError(5,0.01111276);
   hRatio_MC_Bayes_cent3->SetBinError(6,0.01353727);
   hRatio_MC_Bayes_cent3->SetBinError(7,0.01925536);
   hRatio_MC_Bayes_cent3->SetBinError(8,0.01913468);
   hRatio_MC_Bayes_cent3->SetBinError(9,0.01715305);
   hRatio_MC_Bayes_cent3->SetBinError(10,0.02086431);
   hRatio_MC_Bayes_cent3->SetBinError(11,0.02235274);
   hRatio_MC_Bayes_cent3->SetBinError(12,0.02127126);
   hRatio_MC_Bayes_cent3->SetBinError(13,0.02295369);
   hRatio_MC_Bayes_cent3->SetBinError(14,0.02186353);
   hRatio_MC_Bayes_cent3->SetBinError(15,0.01975031);
   hRatio_MC_Bayes_cent3->SetBinError(16,0.02295687);
   hRatio_MC_Bayes_cent3->SetBinError(17,0.02081592);
   hRatio_MC_Bayes_cent3->SetBinError(18,0.01985666);
   hRatio_MC_Bayes_cent3->SetBinError(19,0.01884204);
   hRatio_MC_Bayes_cent3->SetBinError(20,0.02260858);
   hRatio_MC_Bayes_cent3->SetBinError(21,0.02035565);
   hRatio_MC_Bayes_cent3->SetBinError(22,0.03945436);
   hRatio_MC_Bayes_cent3->SetBinError(23,0.02433864);
   hRatio_MC_Bayes_cent3->SetBinError(24,0.02045725);
   hRatio_MC_Bayes_cent3->SetBinError(25,0.02772925);
   hRatio_MC_Bayes_cent3->SetBinError(26,0.02918157);
   hRatio_MC_Bayes_cent3->SetBinError(27,0.03141024);
   hRatio_MC_Bayes_cent3->SetBinError(28,0.02401058);
   hRatio_MC_Bayes_cent3->SetBinError(29,0.02564235);
   hRatio_MC_Bayes_cent3->SetBinError(30,0.02847566);
   hRatio_MC_Bayes_cent3->SetBinError(31,0.03673653);
   hRatio_MC_Bayes_cent3->SetBinError(32,0.0402349);
   hRatio_MC_Bayes_cent3->SetBinError(33,0.03547504);
   hRatio_MC_Bayes_cent3->SetBinError(34,0.0202976);
   hRatio_MC_Bayes_cent3->SetBinError(35,0.01649737);
   hRatio_MC_Bayes_cent3->SetBinError(36,0.003389517);
   hRatio_MC_Bayes_cent3->SetBinError(37,0.001508366);
   hRatio_MC_Bayes_cent3->SetBinError(38,0.0001331094);
   hRatio_MC_Bayes_cent3->SetBinError(39,4.471331e-05);
   hRatio_MC_Bayes_cent3->SetBinError(40,2.682828e-06);
   hRatio_MC_Bayes_cent3->SetBinError(41,6.510095e-05);
   hRatio_MC_Bayes_cent3->SetBinError(42,0.0001020123);
   hRatio_MC_Bayes_cent3->SetBinError(43,3.648781e-07);
   hRatio_MC_Bayes_cent3->SetBinError(44,2.757433e-05);
   hRatio_MC_Bayes_cent3->SetBinError(45,8.145491e-06);
   hRatio_MC_Bayes_cent3->SetBinError(49,0.0001167736);
   hRatio_MC_Bayes_cent3->SetBinError(50,0.002903081);
   hRatio_MC_Bayes_cent3->SetMinimum(0.5);
   hRatio_MC_Bayes_cent3->SetMaximum(1.5);
   hRatio_MC_Bayes_cent3->SetEntries(45012.27);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent3->SetLineColor(ci);
   hRatio_MC_Bayes_cent3->SetMarkerColor(2);
   hRatio_MC_Bayes_cent3->SetMarkerStyle(33);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetTitle("Jet p_{T} (GeV/c)");
   hRatio_MC_Bayes_cent3->GetXaxis()->SetRange(7,30);
   hRatio_MC_Bayes_cent3->GetXaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetNoExponent();
   hRatio_MC_Bayes_cent3->GetXaxis()->SetNdivisions(505);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetTitle("Reco/Truth");
   hRatio_MC_Bayes_cent3->GetYaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetNdivisions(610);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent3->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent3->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent3->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent3->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent3->Draw("");
   Double_t xAxis18[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent3 = new TH1F("hRatio_MC_BinByBin_cent3","Unfolded PbPb MC closure test BinByBin 60 - 100 cent",100, xAxis18);
   hRatio_MC_BinByBin_cent3->SetBinContent(6,0.9790334);
   hRatio_MC_BinByBin_cent3->SetBinContent(7,0.9456443);
   hRatio_MC_BinByBin_cent3->SetBinContent(8,0.9680148);
   hRatio_MC_BinByBin_cent3->SetBinContent(9,0.9852855);
   hRatio_MC_BinByBin_cent3->SetBinContent(10,0.9758045);
   hRatio_MC_BinByBin_cent3->SetBinContent(11,0.9835638);
   hRatio_MC_BinByBin_cent3->SetBinContent(12,1.004845);
   hRatio_MC_BinByBin_cent3->SetBinContent(13,0.9743703);
   hRatio_MC_BinByBin_cent3->SetBinContent(14,0.9573139);
   hRatio_MC_BinByBin_cent3->SetBinContent(15,0.9620615);
   hRatio_MC_BinByBin_cent3->SetBinContent(16,1.014603);
   hRatio_MC_BinByBin_cent3->SetBinContent(17,1.007505);
   hRatio_MC_BinByBin_cent3->SetBinContent(18,0.9471917);
   hRatio_MC_BinByBin_cent3->SetBinContent(19,0.9544759);
   hRatio_MC_BinByBin_cent3->SetBinContent(20,0.9497672);
   hRatio_MC_BinByBin_cent3->SetBinContent(21,0.9962422);
   hRatio_MC_BinByBin_cent3->SetBinContent(22,0.9417174);
   hRatio_MC_BinByBin_cent3->SetBinContent(23,0.9848967);
   hRatio_MC_BinByBin_cent3->SetBinContent(24,1.030319);
   hRatio_MC_BinByBin_cent3->SetBinContent(25,0.9833664);
   hRatio_MC_BinByBin_cent3->SetBinContent(26,0.9698353);
   hRatio_MC_BinByBin_cent3->SetBinContent(27,0.9953645);
   hRatio_MC_BinByBin_cent3->SetBinContent(28,0.9676477);
   hRatio_MC_BinByBin_cent3->SetBinContent(29,1.011719);
   hRatio_MC_BinByBin_cent3->SetBinContent(30,1.010859);
   hRatio_MC_BinByBin_cent3->SetBinContent(31,0.9596083);
   hRatio_MC_BinByBin_cent3->SetBinContent(32,1.044618);
   hRatio_MC_BinByBin_cent3->SetBinContent(33,0.9483947);
   hRatio_MC_BinByBin_cent3->SetBinContent(34,1.070575);
   hRatio_MC_BinByBin_cent3->SetBinContent(35,1.035768);
   hRatio_MC_BinByBin_cent3->SetBinError(6,0.04229747);
   hRatio_MC_BinByBin_cent3->SetBinError(7,0.03260009);
   hRatio_MC_BinByBin_cent3->SetBinError(8,0.03379887);
   hRatio_MC_BinByBin_cent3->SetBinError(9,0.03527124);
   hRatio_MC_BinByBin_cent3->SetBinError(10,0.03547398);
   hRatio_MC_BinByBin_cent3->SetBinError(11,0.03112635);
   hRatio_MC_BinByBin_cent3->SetBinError(12,0.03090744);
   hRatio_MC_BinByBin_cent3->SetBinError(13,0.03397678);
   hRatio_MC_BinByBin_cent3->SetBinError(14,0.03577574);
   hRatio_MC_BinByBin_cent3->SetBinError(15,0.02811538);
   hRatio_MC_BinByBin_cent3->SetBinError(16,0.03910277);
   hRatio_MC_BinByBin_cent3->SetBinError(17,0.03212184);
   hRatio_MC_BinByBin_cent3->SetBinError(18,0.02951743);
   hRatio_MC_BinByBin_cent3->SetBinError(19,0.02975397);
   hRatio_MC_BinByBin_cent3->SetBinError(20,0.03202734);
   hRatio_MC_BinByBin_cent3->SetBinError(21,0.03824611);
   hRatio_MC_BinByBin_cent3->SetBinError(22,0.04124399);
   hRatio_MC_BinByBin_cent3->SetBinError(23,0.03211817);
   hRatio_MC_BinByBin_cent3->SetBinError(24,0.03466709);
   hRatio_MC_BinByBin_cent3->SetBinError(25,0.03464992);
   hRatio_MC_BinByBin_cent3->SetBinError(26,0.03797803);
   hRatio_MC_BinByBin_cent3->SetBinError(27,0.04531918);
   hRatio_MC_BinByBin_cent3->SetBinError(28,0.033328);
   hRatio_MC_BinByBin_cent3->SetBinError(29,0.04018616);
   hRatio_MC_BinByBin_cent3->SetBinError(30,0.04103357);
   hRatio_MC_BinByBin_cent3->SetBinError(31,0.04161488);
   hRatio_MC_BinByBin_cent3->SetBinError(32,0.05251902);
   hRatio_MC_BinByBin_cent3->SetBinError(33,0.05093491);
   hRatio_MC_BinByBin_cent3->SetBinError(34,0.05887818);
   hRatio_MC_BinByBin_cent3->SetBinError(35,0.06522785);
   hRatio_MC_BinByBin_cent3->SetEntries(18873.81);
   hRatio_MC_BinByBin_cent3->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent3->SetLineColor(ci);
   hRatio_MC_BinByBin_cent3->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent3->SetMarkerStyle(33);
   hRatio_MC_BinByBin_cent3->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent3->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent3->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent3->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent3->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent3->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent3->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent3->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent3->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent3->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent3->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent3->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent3->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent3->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent3->Draw("same");
   Double_t xAxis19[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent3 = new TH1D("hRatio_MC_Bayes_cent3","Unfolded PbPb MC closure test Bayes 60 - 100 cent",100, xAxis19);
   hRatio_MC_Bayes_cent3->SetBinContent(3,0.001524032);
   hRatio_MC_Bayes_cent3->SetBinContent(4,0.1753586);
   hRatio_MC_Bayes_cent3->SetBinContent(5,0.3830105);
   hRatio_MC_Bayes_cent3->SetBinContent(6,0.6136812);
   hRatio_MC_Bayes_cent3->SetBinContent(7,0.8166849);
   hRatio_MC_Bayes_cent3->SetBinContent(8,0.9354306);
   hRatio_MC_Bayes_cent3->SetBinContent(9,0.9803823);
   hRatio_MC_Bayes_cent3->SetBinContent(10,0.9974557);
   hRatio_MC_Bayes_cent3->SetBinContent(11,1.000604);
   hRatio_MC_Bayes_cent3->SetBinContent(12,1.002281);
   hRatio_MC_Bayes_cent3->SetBinContent(13,1.005953);
   hRatio_MC_Bayes_cent3->SetBinContent(14,1.004892);
   hRatio_MC_Bayes_cent3->SetBinContent(15,1.003197);
   hRatio_MC_Bayes_cent3->SetBinContent(16,1.001037);
   hRatio_MC_Bayes_cent3->SetBinContent(17,0.99832);
   hRatio_MC_Bayes_cent3->SetBinContent(18,1.000732);
   hRatio_MC_Bayes_cent3->SetBinContent(19,1.000966);
   hRatio_MC_Bayes_cent3->SetBinContent(20,1.003342);
   hRatio_MC_Bayes_cent3->SetBinContent(21,1.006991);
   hRatio_MC_Bayes_cent3->SetBinContent(22,1.007255);
   hRatio_MC_Bayes_cent3->SetBinContent(23,1.00725);
   hRatio_MC_Bayes_cent3->SetBinContent(24,1.004764);
   hRatio_MC_Bayes_cent3->SetBinContent(25,0.997386);
   hRatio_MC_Bayes_cent3->SetBinContent(26,0.9943005);
   hRatio_MC_Bayes_cent3->SetBinContent(27,0.9877478);
   hRatio_MC_Bayes_cent3->SetBinContent(28,1.006217);
   hRatio_MC_Bayes_cent3->SetBinContent(29,1.032808);
   hRatio_MC_Bayes_cent3->SetBinContent(30,1.071767);
   hRatio_MC_Bayes_cent3->SetBinContent(31,1.134555);
   hRatio_MC_Bayes_cent3->SetBinContent(32,1.125471);
   hRatio_MC_Bayes_cent3->SetBinContent(33,0.9428786);
   hRatio_MC_Bayes_cent3->SetBinContent(34,0.5164439);
   hRatio_MC_Bayes_cent3->SetBinContent(35,0.3358279);
   hRatio_MC_Bayes_cent3->SetBinContent(36,0.06133985);
   hRatio_MC_Bayes_cent3->SetBinContent(37,0.02680234);
   hRatio_MC_Bayes_cent3->SetBinContent(38,0.002395048);
   hRatio_MC_Bayes_cent3->SetBinContent(39,0.0005882981);
   hRatio_MC_Bayes_cent3->SetBinContent(40,3.403008e-05);
   hRatio_MC_Bayes_cent3->SetBinContent(41,0.0007583226);
   hRatio_MC_Bayes_cent3->SetBinContent(42,0.0006683167);
   hRatio_MC_Bayes_cent3->SetBinContent(43,8.209885e-06);
   hRatio_MC_Bayes_cent3->SetBinContent(44,0.0001964409);
   hRatio_MC_Bayes_cent3->SetBinContent(45,4.559155e-05);
   hRatio_MC_Bayes_cent3->SetBinContent(49,0.0004170096);
   hRatio_MC_Bayes_cent3->SetBinContent(50,0.01964076);
   hRatio_MC_Bayes_cent3->SetBinError(3,9.815861e-05);
   hRatio_MC_Bayes_cent3->SetBinError(4,0.007078517);
   hRatio_MC_Bayes_cent3->SetBinError(5,0.009911656);
   hRatio_MC_Bayes_cent3->SetBinError(6,0.01275326);
   hRatio_MC_Bayes_cent3->SetBinError(7,0.01970208);
   hRatio_MC_Bayes_cent3->SetBinError(8,0.01955027);
   hRatio_MC_Bayes_cent3->SetBinError(9,0.01702728);
   hRatio_MC_Bayes_cent3->SetBinError(10,0.02003022);
   hRatio_MC_Bayes_cent3->SetBinError(11,0.02144914);
   hRatio_MC_Bayes_cent3->SetBinError(12,0.02049328);
   hRatio_MC_Bayes_cent3->SetBinError(13,0.0225827);
   hRatio_MC_Bayes_cent3->SetBinError(14,0.02202829);
   hRatio_MC_Bayes_cent3->SetBinError(15,0.01988187);
   hRatio_MC_Bayes_cent3->SetBinError(16,0.02316877);
   hRatio_MC_Bayes_cent3->SetBinError(17,0.02101029);
   hRatio_MC_Bayes_cent3->SetBinError(18,0.02025237);
   hRatio_MC_Bayes_cent3->SetBinError(19,0.01947326);
   hRatio_MC_Bayes_cent3->SetBinError(20,0.02331818);
   hRatio_MC_Bayes_cent3->SetBinError(21,0.02072312);
   hRatio_MC_Bayes_cent3->SetBinError(22,0.03842864);
   hRatio_MC_Bayes_cent3->SetBinError(23,0.02355001);
   hRatio_MC_Bayes_cent3->SetBinError(24,0.02001714);
   hRatio_MC_Bayes_cent3->SetBinError(25,0.02738297);
   hRatio_MC_Bayes_cent3->SetBinError(26,0.02990853);
   hRatio_MC_Bayes_cent3->SetBinError(27,0.03237885);
   hRatio_MC_Bayes_cent3->SetBinError(28,0.02425639);
   hRatio_MC_Bayes_cent3->SetBinError(29,0.02601861);
   hRatio_MC_Bayes_cent3->SetBinError(30,0.02936542);
   hRatio_MC_Bayes_cent3->SetBinError(31,0.03654186);
   hRatio_MC_Bayes_cent3->SetBinError(32,0.04082502);
   hRatio_MC_Bayes_cent3->SetBinError(33,0.03602512);
   hRatio_MC_Bayes_cent3->SetBinError(34,0.02089845);
   hRatio_MC_Bayes_cent3->SetBinError(35,0.01554989);
   hRatio_MC_Bayes_cent3->SetBinError(36,0.003100125);
   hRatio_MC_Bayes_cent3->SetBinError(37,0.001379892);
   hRatio_MC_Bayes_cent3->SetBinError(38,0.0001369754);
   hRatio_MC_Bayes_cent3->SetBinError(39,4.044461e-05);
   hRatio_MC_Bayes_cent3->SetBinError(40,2.470611e-06);
   hRatio_MC_Bayes_cent3->SetBinError(41,6.918892e-05);
   hRatio_MC_Bayes_cent3->SetBinError(42,8.899204e-05);
   hRatio_MC_Bayes_cent3->SetBinError(43,9.754737e-07);
   hRatio_MC_Bayes_cent3->SetBinError(44,3.038867e-05);
   hRatio_MC_Bayes_cent3->SetBinError(45,7.18945e-06);
   hRatio_MC_Bayes_cent3->SetBinError(49,6.888041e-05);
   hRatio_MC_Bayes_cent3->SetBinError(50,0.00396552);
   hRatio_MC_Bayes_cent3->SetEntries(44805.84);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent3->SetLineColor(ci);
   hRatio_MC_Bayes_cent3->SetMarkerColor(2);
   hRatio_MC_Bayes_cent3->SetMarkerStyle(24);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent3->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent3->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent3->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent3->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent3->Draw("same");
   Double_t xAxis20[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent3 = new TH1F("hRatio_MC_BinByBin_cent3","Unfolded PbPb MC closure test BinByBin 60 - 100 cent",100, xAxis20);
   hRatio_MC_BinByBin_cent3->SetBinContent(6,0.9046508);
   hRatio_MC_BinByBin_cent3->SetBinContent(7,0.9382291);
   hRatio_MC_BinByBin_cent3->SetBinContent(8,0.986564);
   hRatio_MC_BinByBin_cent3->SetBinContent(9,1.000824);
   hRatio_MC_BinByBin_cent3->SetBinContent(10,0.8997758);
   hRatio_MC_BinByBin_cent3->SetBinContent(11,0.9725315);
   hRatio_MC_BinByBin_cent3->SetBinContent(12,0.9753154);
   hRatio_MC_BinByBin_cent3->SetBinContent(13,0.9735783);
   hRatio_MC_BinByBin_cent3->SetBinContent(14,0.9270482);
   hRatio_MC_BinByBin_cent3->SetBinContent(15,1.030999);
   hRatio_MC_BinByBin_cent3->SetBinContent(16,0.9907922);
   hRatio_MC_BinByBin_cent3->SetBinContent(17,0.9996431);
   hRatio_MC_BinByBin_cent3->SetBinContent(18,0.9944599);
   hRatio_MC_BinByBin_cent3->SetBinContent(19,0.9651625);
   hRatio_MC_BinByBin_cent3->SetBinContent(20,0.9824038);
   hRatio_MC_BinByBin_cent3->SetBinContent(21,1.018582);
   hRatio_MC_BinByBin_cent3->SetBinContent(22,0.9476646);
   hRatio_MC_BinByBin_cent3->SetBinContent(23,0.9779313);
   hRatio_MC_BinByBin_cent3->SetBinContent(24,0.9848619);
   hRatio_MC_BinByBin_cent3->SetBinContent(25,0.9850212);
   hRatio_MC_BinByBin_cent3->SetBinContent(26,0.9784315);
   hRatio_MC_BinByBin_cent3->SetBinContent(27,0.967351);
   hRatio_MC_BinByBin_cent3->SetBinContent(28,1.040682);
   hRatio_MC_BinByBin_cent3->SetBinContent(29,1.01691);
   hRatio_MC_BinByBin_cent3->SetBinContent(30,1.03349);
   hRatio_MC_BinByBin_cent3->SetBinContent(31,0.9105224);
   hRatio_MC_BinByBin_cent3->SetBinContent(32,1.075272);
   hRatio_MC_BinByBin_cent3->SetBinContent(33,1.061389);
   hRatio_MC_BinByBin_cent3->SetBinContent(34,1.02088);
   hRatio_MC_BinByBin_cent3->SetBinContent(35,1.020351);
   hRatio_MC_BinByBin_cent3->SetBinError(6,0.02979339);
   hRatio_MC_BinByBin_cent3->SetBinError(7,0.03317177);
   hRatio_MC_BinByBin_cent3->SetBinError(8,0.0352853);
   hRatio_MC_BinByBin_cent3->SetBinError(9,0.02997994);
   hRatio_MC_BinByBin_cent3->SetBinError(10,0.02748926);
   hRatio_MC_BinByBin_cent3->SetBinError(11,0.0310542);
   hRatio_MC_BinByBin_cent3->SetBinError(12,0.03122125);
   hRatio_MC_BinByBin_cent3->SetBinError(13,0.03394243);
   hRatio_MC_BinByBin_cent3->SetBinError(14,0.03328516);
   hRatio_MC_BinByBin_cent3->SetBinError(15,0.03079492);
   hRatio_MC_BinByBin_cent3->SetBinError(16,0.03929464);
   hRatio_MC_BinByBin_cent3->SetBinError(17,0.03238535);
   hRatio_MC_BinByBin_cent3->SetBinError(18,0.03272497);
   hRatio_MC_BinByBin_cent3->SetBinError(19,0.0299997);
   hRatio_MC_BinByBin_cent3->SetBinError(20,0.03123575);
   hRatio_MC_BinByBin_cent3->SetBinError(21,0.03243267);
   hRatio_MC_BinByBin_cent3->SetBinError(22,0.04204142);
   hRatio_MC_BinByBin_cent3->SetBinError(23,0.03307393);
   hRatio_MC_BinByBin_cent3->SetBinError(24,0.03223118);
   hRatio_MC_BinByBin_cent3->SetBinError(25,0.03679686);
   hRatio_MC_BinByBin_cent3->SetBinError(26,0.03935614);
   hRatio_MC_BinByBin_cent3->SetBinError(27,0.04262548);
   hRatio_MC_BinByBin_cent3->SetBinError(28,0.040553);
   hRatio_MC_BinByBin_cent3->SetBinError(29,0.03669892);
   hRatio_MC_BinByBin_cent3->SetBinError(30,0.04052155);
   hRatio_MC_BinByBin_cent3->SetBinError(31,0.03997166);
   hRatio_MC_BinByBin_cent3->SetBinError(32,0.05253453);
   hRatio_MC_BinByBin_cent3->SetBinError(33,0.05633759);
   hRatio_MC_BinByBin_cent3->SetBinError(34,0.05732407);
   hRatio_MC_BinByBin_cent3->SetBinError(35,0.06294456);
   hRatio_MC_BinByBin_cent3->SetEntries(19593.99);
   hRatio_MC_BinByBin_cent3->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent3->SetLineColor(ci);
   hRatio_MC_BinByBin_cent3->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent3->SetMarkerStyle(24);
   hRatio_MC_BinByBin_cent3->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent3->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent3->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent3->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent3->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent3->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent3->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent3->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent3->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent3->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent3->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent3->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent3->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent3->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent3->Draw("same");
   line = new TLine(50,1,300,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.33,"30-50%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   pt = new TPaveText(0.4835357,0.94,0.5164643,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_2_0->Modified();
   cPbPbMCclosure->cd();
  
// ------------>Primitives in pad: p_2_1
   p_2_1 = new TPad("p_2_1", "p_2_1",0.676637,0,1,0.5224719);
   p_2_1->Draw();
   p_2_1->cd();
   p_2_1->Range(60,0.3235294,318.0645,1.5);
   p_2_1->SetFillColor(0);
   p_2_1->SetBorderMode(0);
   p_2_1->SetBorderSize(2);
   p_2_1->SetLeftMargin(0);
   p_2_1->SetRightMargin(0.07);
   p_2_1->SetTopMargin(0);
   p_2_1->SetBottomMargin(0.15);
   p_2_1->SetFrameBorderMode(0);
   p_2_1->SetFrameBorderMode(0);
   Double_t xAxis21[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent0 = new TH1D("hRatio_MC_Bayes_cent0"," ",100, xAxis21);
   hRatio_MC_Bayes_cent0->SetBinContent(3,0.004040516);
   hRatio_MC_Bayes_cent0->SetBinContent(4,0.09266232);
   hRatio_MC_Bayes_cent0->SetBinContent(5,0.2443731);
   hRatio_MC_Bayes_cent0->SetBinContent(6,0.5809966);
   hRatio_MC_Bayes_cent0->SetBinContent(7,0.6988089);
   hRatio_MC_Bayes_cent0->SetBinContent(8,1.019201);
   hRatio_MC_Bayes_cent0->SetBinContent(9,1.095013);
   hRatio_MC_Bayes_cent0->SetBinContent(10,1.195413);
   hRatio_MC_Bayes_cent0->SetBinContent(11,1.02749);
   hRatio_MC_Bayes_cent0->SetBinContent(12,1.061075);
   hRatio_MC_Bayes_cent0->SetBinContent(13,1.128036);
   hRatio_MC_Bayes_cent0->SetBinContent(14,1.094127);
   hRatio_MC_Bayes_cent0->SetBinContent(15,1.030256);
   hRatio_MC_Bayes_cent0->SetBinContent(16,0.9713881);
   hRatio_MC_Bayes_cent0->SetBinContent(17,0.9640673);
   hRatio_MC_Bayes_cent0->SetBinContent(18,1.059448);
   hRatio_MC_Bayes_cent0->SetBinContent(19,1.032215);
   hRatio_MC_Bayes_cent0->SetBinContent(20,1.010972);
   hRatio_MC_Bayes_cent0->SetBinContent(21,1.03801);
   hRatio_MC_Bayes_cent0->SetBinContent(22,1.126108);
   hRatio_MC_Bayes_cent0->SetBinContent(23,1.081674);
   hRatio_MC_Bayes_cent0->SetBinContent(24,1.072491);
   hRatio_MC_Bayes_cent0->SetBinContent(25,0.9679704);
   hRatio_MC_Bayes_cent0->SetBinContent(26,1.023494);
   hRatio_MC_Bayes_cent0->SetBinContent(27,1.112626);
   hRatio_MC_Bayes_cent0->SetBinContent(28,0.9985533);
   hRatio_MC_Bayes_cent0->SetBinContent(29,1.096405);
   hRatio_MC_Bayes_cent0->SetBinContent(30,1.173949);
   hRatio_MC_Bayes_cent0->SetBinContent(31,0.9999012);
   hRatio_MC_Bayes_cent0->SetBinContent(32,0.9694162);
   hRatio_MC_Bayes_cent0->SetBinContent(33,0.6125264);
   hRatio_MC_Bayes_cent0->SetBinContent(34,0.8618196);
   hRatio_MC_Bayes_cent0->SetBinContent(35,0.3326564);
   hRatio_MC_Bayes_cent0->SetBinContent(36,0.2431355);
   hRatio_MC_Bayes_cent0->SetBinContent(37,0.05734459);
   hRatio_MC_Bayes_cent0->SetBinContent(38,0.0479122);
   hRatio_MC_Bayes_cent0->SetBinContent(39,0.2536753);
   hRatio_MC_Bayes_cent0->SetBinContent(40,0.1774665);
   hRatio_MC_Bayes_cent0->SetBinContent(41,0.0001982808);
   hRatio_MC_Bayes_cent0->SetBinContent(42,0.0007972429);
   hRatio_MC_Bayes_cent0->SetBinContent(43,0.02320243);
   hRatio_MC_Bayes_cent0->SetBinContent(45,0.002939499);
   hRatio_MC_Bayes_cent0->SetBinContent(47,0.01122618);
   hRatio_MC_Bayes_cent0->SetBinError(3,0.0004399414);
   hRatio_MC_Bayes_cent0->SetBinError(4,0.006406577);
   hRatio_MC_Bayes_cent0->SetBinError(5,0.01161525);
   hRatio_MC_Bayes_cent0->SetBinError(6,0.02503313);
   hRatio_MC_Bayes_cent0->SetBinError(7,0.03137971);
   hRatio_MC_Bayes_cent0->SetBinError(8,0.04924162);
   hRatio_MC_Bayes_cent0->SetBinError(9,0.03592311);
   hRatio_MC_Bayes_cent0->SetBinError(10,0.04374657);
   hRatio_MC_Bayes_cent0->SetBinError(11,0.04206567);
   hRatio_MC_Bayes_cent0->SetBinError(12,0.04248423);
   hRatio_MC_Bayes_cent0->SetBinError(13,0.04068917);
   hRatio_MC_Bayes_cent0->SetBinError(14,0.03657135);
   hRatio_MC_Bayes_cent0->SetBinError(15,0.03696576);
   hRatio_MC_Bayes_cent0->SetBinError(16,0.04131168);
   hRatio_MC_Bayes_cent0->SetBinError(17,0.03915425);
   hRatio_MC_Bayes_cent0->SetBinError(18,0.03775598);
   hRatio_MC_Bayes_cent0->SetBinError(19,0.04182573);
   hRatio_MC_Bayes_cent0->SetBinError(20,0.06106497);
   hRatio_MC_Bayes_cent0->SetBinError(21,0.04011782);
   hRatio_MC_Bayes_cent0->SetBinError(22,0.04565678);
   hRatio_MC_Bayes_cent0->SetBinError(23,0.04267744);
   hRatio_MC_Bayes_cent0->SetBinError(24,0.05484501);
   hRatio_MC_Bayes_cent0->SetBinError(25,0.04148467);
   hRatio_MC_Bayes_cent0->SetBinError(26,0.03939094);
   hRatio_MC_Bayes_cent0->SetBinError(27,0.047843);
   hRatio_MC_Bayes_cent0->SetBinError(28,0.07229625);
   hRatio_MC_Bayes_cent0->SetBinError(29,0.05916009);
   hRatio_MC_Bayes_cent0->SetBinError(30,0.06699731);
   hRatio_MC_Bayes_cent0->SetBinError(31,0.06546477);
   hRatio_MC_Bayes_cent0->SetBinError(32,0.07194913);
   hRatio_MC_Bayes_cent0->SetBinError(33,0.04647461);
   hRatio_MC_Bayes_cent0->SetBinError(34,0.08044104);
   hRatio_MC_Bayes_cent0->SetBinError(35,0.03481053);
   hRatio_MC_Bayes_cent0->SetBinError(36,0.02845149);
   hRatio_MC_Bayes_cent0->SetBinError(37,0.009331179);
   hRatio_MC_Bayes_cent0->SetBinError(38,0.006797146);
   hRatio_MC_Bayes_cent0->SetBinError(39,0.03730353);
   hRatio_MC_Bayes_cent0->SetBinError(40,0.03268081);
   hRatio_MC_Bayes_cent0->SetBinError(41,5.945107e-05);
   hRatio_MC_Bayes_cent0->SetBinError(42,0.0001618019);
   hRatio_MC_Bayes_cent0->SetBinError(43,0.006829261);
   hRatio_MC_Bayes_cent0->SetBinError(45,0.0007671574);
   hRatio_MC_Bayes_cent0->SetBinError(47,0.003250659);
   hRatio_MC_Bayes_cent0->SetMinimum(0.5);
   hRatio_MC_Bayes_cent0->SetMaximum(1.5);
   hRatio_MC_Bayes_cent0->SetEntries(12388.44);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent0->SetLineColor(ci);
   hRatio_MC_Bayes_cent0->SetMarkerColor(2);
   hRatio_MC_Bayes_cent0->SetMarkerStyle(33);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetTitle("Jet p_{T} (GeV/c)");
   hRatio_MC_Bayes_cent0->GetXaxis()->SetRange(7,30);
   hRatio_MC_Bayes_cent0->GetXaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetNoExponent();
   hRatio_MC_Bayes_cent0->GetXaxis()->SetNdivisions(505);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetTitle("Reco/Truth");
   hRatio_MC_Bayes_cent0->GetYaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetNdivisions(610);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent0->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent0->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent0->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent0->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent0->Draw("");
   Double_t xAxis22[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent0 = new TH1F("hRatio_MC_BinByBin_cent0","Unfolded PbPb MC closure test BinByBin  0 - 10 cent",100, xAxis22);
   hRatio_MC_BinByBin_cent0->SetBinContent(6,1.019441);
   hRatio_MC_BinByBin_cent0->SetBinContent(7,0.8854591);
   hRatio_MC_BinByBin_cent0->SetBinContent(8,1.010911);
   hRatio_MC_BinByBin_cent0->SetBinContent(9,1.126386);
   hRatio_MC_BinByBin_cent0->SetBinContent(10,0.9305617);
   hRatio_MC_BinByBin_cent0->SetBinContent(11,0.8424394);
   hRatio_MC_BinByBin_cent0->SetBinContent(12,0.9871287);
   hRatio_MC_BinByBin_cent0->SetBinContent(13,0.9889262);
   hRatio_MC_BinByBin_cent0->SetBinContent(14,1.002966);
   hRatio_MC_BinByBin_cent0->SetBinContent(15,1.045583);
   hRatio_MC_BinByBin_cent0->SetBinContent(16,0.9150172);
   hRatio_MC_BinByBin_cent0->SetBinContent(17,0.9172706);
   hRatio_MC_BinByBin_cent0->SetBinContent(18,1.015504);
   hRatio_MC_BinByBin_cent0->SetBinContent(19,1.093225);
   hRatio_MC_BinByBin_cent0->SetBinContent(20,0.8765073);
   hRatio_MC_BinByBin_cent0->SetBinContent(21,0.9735046);
   hRatio_MC_BinByBin_cent0->SetBinContent(22,1.050195);
   hRatio_MC_BinByBin_cent0->SetBinContent(23,1.066957);
   hRatio_MC_BinByBin_cent0->SetBinContent(24,0.9717414);
   hRatio_MC_BinByBin_cent0->SetBinContent(25,0.9972276);
   hRatio_MC_BinByBin_cent0->SetBinContent(26,0.9960315);
   hRatio_MC_BinByBin_cent0->SetBinContent(27,0.9157984);
   hRatio_MC_BinByBin_cent0->SetBinContent(28,0.9213908);
   hRatio_MC_BinByBin_cent0->SetBinContent(29,1.132114);
   hRatio_MC_BinByBin_cent0->SetBinContent(30,1.011787);
   hRatio_MC_BinByBin_cent0->SetBinContent(31,1.073561);
   hRatio_MC_BinByBin_cent0->SetBinContent(32,0.9908392);
   hRatio_MC_BinByBin_cent0->SetBinContent(33,0.9176497);
   hRatio_MC_BinByBin_cent0->SetBinContent(34,1.023395);
   hRatio_MC_BinByBin_cent0->SetBinContent(35,1.090307);
   hRatio_MC_BinByBin_cent0->SetBinError(6,0.1113264);
   hRatio_MC_BinByBin_cent0->SetBinError(7,0.05854297);
   hRatio_MC_BinByBin_cent0->SetBinError(8,0.07523679);
   hRatio_MC_BinByBin_cent0->SetBinError(9,0.1003729);
   hRatio_MC_BinByBin_cent0->SetBinError(10,0.05000347);
   hRatio_MC_BinByBin_cent0->SetBinError(11,0.05096172);
   hRatio_MC_BinByBin_cent0->SetBinError(12,0.06218496);
   hRatio_MC_BinByBin_cent0->SetBinError(13,0.06543726);
   hRatio_MC_BinByBin_cent0->SetBinError(14,0.06069295);
   hRatio_MC_BinByBin_cent0->SetBinError(15,0.05714664);
   hRatio_MC_BinByBin_cent0->SetBinError(16,0.05607786);
   hRatio_MC_BinByBin_cent0->SetBinError(17,0.05298362);
   hRatio_MC_BinByBin_cent0->SetBinError(18,0.06493696);
   hRatio_MC_BinByBin_cent0->SetBinError(19,0.07286559);
   hRatio_MC_BinByBin_cent0->SetBinError(20,0.06339498);
   hRatio_MC_BinByBin_cent0->SetBinError(21,0.05511854);
   hRatio_MC_BinByBin_cent0->SetBinError(22,0.06398103);
   hRatio_MC_BinByBin_cent0->SetBinError(23,0.06490896);
   hRatio_MC_BinByBin_cent0->SetBinError(24,0.06535981);
   hRatio_MC_BinByBin_cent0->SetBinError(25,0.0604663);
   hRatio_MC_BinByBin_cent0->SetBinError(26,0.06460658);
   hRatio_MC_BinByBin_cent0->SetBinError(27,0.06660874);
   hRatio_MC_BinByBin_cent0->SetBinError(28,0.07958969);
   hRatio_MC_BinByBin_cent0->SetBinError(29,0.08203977);
   hRatio_MC_BinByBin_cent0->SetBinError(30,0.08136774);
   hRatio_MC_BinByBin_cent0->SetBinError(31,0.090928);
   hRatio_MC_BinByBin_cent0->SetBinError(32,0.09555341);
   hRatio_MC_BinByBin_cent0->SetBinError(33,0.09700411);
   hRatio_MC_BinByBin_cent0->SetBinError(34,0.1206197);
   hRatio_MC_BinByBin_cent0->SetBinError(35,0.1310347);
   hRatio_MC_BinByBin_cent0->SetEntries(5003.974);
   hRatio_MC_BinByBin_cent0->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent0->SetLineColor(ci);
   hRatio_MC_BinByBin_cent0->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent0->SetMarkerStyle(33);
   hRatio_MC_BinByBin_cent0->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent0->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent0->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent0->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent0->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent0->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent0->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent0->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent0->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent0->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent0->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent0->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent0->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent0->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent0->Draw("same");
   Double_t xAxis23[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent0 = new TH1D("hRatio_MC_Bayes_cent0","Unfolded PbPb MC closure test Bayes  0 - 10 cent",100, xAxis23);
   hRatio_MC_Bayes_cent0->SetBinContent(3,0.009697161);
   hRatio_MC_Bayes_cent0->SetBinContent(4,0.08928608);
   hRatio_MC_Bayes_cent0->SetBinContent(5,0.2804306);
   hRatio_MC_Bayes_cent0->SetBinContent(6,0.5800254);
   hRatio_MC_Bayes_cent0->SetBinContent(7,0.7736084);
   hRatio_MC_Bayes_cent0->SetBinContent(8,0.8977325);
   hRatio_MC_Bayes_cent0->SetBinContent(9,0.9837392);
   hRatio_MC_Bayes_cent0->SetBinContent(10,1.058862);
   hRatio_MC_Bayes_cent0->SetBinContent(11,1.099202);
   hRatio_MC_Bayes_cent0->SetBinContent(12,1.065574);
   hRatio_MC_Bayes_cent0->SetBinContent(13,1.018521);
   hRatio_MC_Bayes_cent0->SetBinContent(14,1.011455);
   hRatio_MC_Bayes_cent0->SetBinContent(15,0.9864993);
   hRatio_MC_Bayes_cent0->SetBinContent(16,0.985327);
   hRatio_MC_Bayes_cent0->SetBinContent(17,1.032252);
   hRatio_MC_Bayes_cent0->SetBinContent(18,1.040646);
   hRatio_MC_Bayes_cent0->SetBinContent(19,1.003019);
   hRatio_MC_Bayes_cent0->SetBinContent(20,0.9947614);
   hRatio_MC_Bayes_cent0->SetBinContent(21,0.9838188);
   hRatio_MC_Bayes_cent0->SetBinContent(22,0.9676618);
   hRatio_MC_Bayes_cent0->SetBinContent(23,1.045191);
   hRatio_MC_Bayes_cent0->SetBinContent(24,1.034961);
   hRatio_MC_Bayes_cent0->SetBinContent(25,0.9583741);
   hRatio_MC_Bayes_cent0->SetBinContent(26,1.030079);
   hRatio_MC_Bayes_cent0->SetBinContent(27,1.073108);
   hRatio_MC_Bayes_cent0->SetBinContent(28,1.014693);
   hRatio_MC_Bayes_cent0->SetBinContent(29,1.009852);
   hRatio_MC_Bayes_cent0->SetBinContent(30,1.142171);
   hRatio_MC_Bayes_cent0->SetBinContent(31,1.03536);
   hRatio_MC_Bayes_cent0->SetBinContent(32,1.044822);
   hRatio_MC_Bayes_cent0->SetBinContent(33,0.68072);
   hRatio_MC_Bayes_cent0->SetBinContent(34,0.7785048);
   hRatio_MC_Bayes_cent0->SetBinContent(35,0.3148664);
   hRatio_MC_Bayes_cent0->SetBinContent(36,0.2271079);
   hRatio_MC_Bayes_cent0->SetBinContent(37,0.03902869);
   hRatio_MC_Bayes_cent0->SetBinContent(38,0.02540122);
   hRatio_MC_Bayes_cent0->SetBinContent(39,0.1582848);
   hRatio_MC_Bayes_cent0->SetBinContent(40,0.08192554);
   hRatio_MC_Bayes_cent0->SetBinContent(41,0.00302128);
   hRatio_MC_Bayes_cent0->SetBinContent(42,0.0005110204);
   hRatio_MC_Bayes_cent0->SetBinContent(43,0.008625214);
   hRatio_MC_Bayes_cent0->SetBinContent(45,0.003909806);
   hRatio_MC_Bayes_cent0->SetBinContent(47,0.05331942);
   hRatio_MC_Bayes_cent0->SetBinError(3,0.001706495);
   hRatio_MC_Bayes_cent0->SetBinError(4,0.008671458);
   hRatio_MC_Bayes_cent0->SetBinError(5,0.01212753);
   hRatio_MC_Bayes_cent0->SetBinError(6,0.02247111);
   hRatio_MC_Bayes_cent0->SetBinError(7,0.0353253);
   hRatio_MC_Bayes_cent0->SetBinError(8,0.04239584);
   hRatio_MC_Bayes_cent0->SetBinError(9,0.03256937);
   hRatio_MC_Bayes_cent0->SetBinError(10,0.03861296);
   hRatio_MC_Bayes_cent0->SetBinError(11,0.04690952);
   hRatio_MC_Bayes_cent0->SetBinError(12,0.0444655);
   hRatio_MC_Bayes_cent0->SetBinError(13,0.03665429);
   hRatio_MC_Bayes_cent0->SetBinError(14,0.03403769);
   hRatio_MC_Bayes_cent0->SetBinError(15,0.03539772);
   hRatio_MC_Bayes_cent0->SetBinError(16,0.04188249);
   hRatio_MC_Bayes_cent0->SetBinError(17,0.04222913);
   hRatio_MC_Bayes_cent0->SetBinError(18,0.03730495);
   hRatio_MC_Bayes_cent0->SetBinError(19,0.04108961);
   hRatio_MC_Bayes_cent0->SetBinError(20,0.06126018);
   hRatio_MC_Bayes_cent0->SetBinError(21,0.03791448);
   hRatio_MC_Bayes_cent0->SetBinError(22,0.03896016);
   hRatio_MC_Bayes_cent0->SetBinError(23,0.04133853);
   hRatio_MC_Bayes_cent0->SetBinError(24,0.05252699);
   hRatio_MC_Bayes_cent0->SetBinError(25,0.04095873);
   hRatio_MC_Bayes_cent0->SetBinError(26,0.03959908);
   hRatio_MC_Bayes_cent0->SetBinError(27,0.04589404);
   hRatio_MC_Bayes_cent0->SetBinError(28,0.07328263);
   hRatio_MC_Bayes_cent0->SetBinError(29,0.05453441);
   hRatio_MC_Bayes_cent0->SetBinError(30,0.06500141);
   hRatio_MC_Bayes_cent0->SetBinError(31,0.06751812);
   hRatio_MC_Bayes_cent0->SetBinError(32,0.07752268);
   hRatio_MC_Bayes_cent0->SetBinError(33,0.05146131);
   hRatio_MC_Bayes_cent0->SetBinError(34,0.07246351);
   hRatio_MC_Bayes_cent0->SetBinError(35,0.0325342);
   hRatio_MC_Bayes_cent0->SetBinError(36,0.02594673);
   hRatio_MC_Bayes_cent0->SetBinError(37,0.005171552);
   hRatio_MC_Bayes_cent0->SetBinError(38,0.003836339);
   hRatio_MC_Bayes_cent0->SetBinError(39,0.02462549);
   hRatio_MC_Bayes_cent0->SetBinError(40,0.016693);
   hRatio_MC_Bayes_cent0->SetBinError(41,0.0007976378);
   hRatio_MC_Bayes_cent0->SetBinError(42,0.0001065418);
   hRatio_MC_Bayes_cent0->SetBinError(43,0.002819173);
   hRatio_MC_Bayes_cent0->SetBinError(45,0.0009603243);
   hRatio_MC_Bayes_cent0->SetBinError(47,0.01812982);
   hRatio_MC_Bayes_cent0->SetEntries(12285.93);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent0->SetLineColor(ci);
   hRatio_MC_Bayes_cent0->SetMarkerColor(2);
   hRatio_MC_Bayes_cent0->SetMarkerStyle(24);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent0->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent0->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent0->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent0->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent0->Draw("same");
   Double_t xAxis24[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent0 = new TH1F("hRatio_MC_BinByBin_cent0","Unfolded PbPb MC closure test BinByBin  0 - 10 cent",100, xAxis24);
   hRatio_MC_BinByBin_cent0->SetBinContent(6,1.092277);
   hRatio_MC_BinByBin_cent0->SetBinContent(7,1.051983);
   hRatio_MC_BinByBin_cent0->SetBinContent(8,0.9681782);
   hRatio_MC_BinByBin_cent0->SetBinContent(9,0.9523171);
   hRatio_MC_BinByBin_cent0->SetBinContent(10,0.9568042);
   hRatio_MC_BinByBin_cent0->SetBinContent(11,0.8772519);
   hRatio_MC_BinByBin_cent0->SetBinContent(12,1.006539);
   hRatio_MC_BinByBin_cent0->SetBinContent(13,0.8639661);
   hRatio_MC_BinByBin_cent0->SetBinContent(14,0.9355926);
   hRatio_MC_BinByBin_cent0->SetBinContent(15,0.9912927);
   hRatio_MC_BinByBin_cent0->SetBinContent(16,0.9421328);
   hRatio_MC_BinByBin_cent0->SetBinContent(17,0.9848279);
   hRatio_MC_BinByBin_cent0->SetBinContent(18,0.9744353);
   hRatio_MC_BinByBin_cent0->SetBinContent(19,1.092421);
   hRatio_MC_BinByBin_cent0->SetBinContent(20,0.8730088);
   hRatio_MC_BinByBin_cent0->SetBinContent(21,0.9153896);
   hRatio_MC_BinByBin_cent0->SetBinContent(22,1.039843);
   hRatio_MC_BinByBin_cent0->SetBinContent(23,0.9953651);
   hRatio_MC_BinByBin_cent0->SetBinContent(24,0.859086);
   hRatio_MC_BinByBin_cent0->SetBinContent(25,1.025356);
   hRatio_MC_BinByBin_cent0->SetBinContent(26,1.056931);
   hRatio_MC_BinByBin_cent0->SetBinContent(27,0.8422461);
   hRatio_MC_BinByBin_cent0->SetBinContent(28,0.9645084);
   hRatio_MC_BinByBin_cent0->SetBinContent(29,1.000687);
   hRatio_MC_BinByBin_cent0->SetBinContent(30,1.036526);
   hRatio_MC_BinByBin_cent0->SetBinContent(31,1.140323);
   hRatio_MC_BinByBin_cent0->SetBinContent(32,0.9581776);
   hRatio_MC_BinByBin_cent0->SetBinContent(33,0.9074771);
   hRatio_MC_BinByBin_cent0->SetBinContent(34,1.103422);
   hRatio_MC_BinByBin_cent0->SetBinContent(35,1.118627);
   hRatio_MC_BinByBin_cent0->SetBinError(6,0.08331357);
   hRatio_MC_BinByBin_cent0->SetBinError(7,0.1318307);
   hRatio_MC_BinByBin_cent0->SetBinError(8,0.07360201);
   hRatio_MC_BinByBin_cent0->SetBinError(9,0.06188254);
   hRatio_MC_BinByBin_cent0->SetBinError(10,0.07449967);
   hRatio_MC_BinByBin_cent0->SetBinError(11,0.1091629);
   hRatio_MC_BinByBin_cent0->SetBinError(12,0.06538416);
   hRatio_MC_BinByBin_cent0->SetBinError(13,0.05422693);
   hRatio_MC_BinByBin_cent0->SetBinError(14,0.05485919);
   hRatio_MC_BinByBin_cent0->SetBinError(15,0.05523396);
   hRatio_MC_BinByBin_cent0->SetBinError(16,0.0585921);
   hRatio_MC_BinByBin_cent0->SetBinError(17,0.06111635);
   hRatio_MC_BinByBin_cent0->SetBinError(18,0.05644532);
   hRatio_MC_BinByBin_cent0->SetBinError(19,0.07738736);
   hRatio_MC_BinByBin_cent0->SetBinError(20,0.06779283);
   hRatio_MC_BinByBin_cent0->SetBinError(21,0.05050602);
   hRatio_MC_BinByBin_cent0->SetBinError(22,0.06099469);
   hRatio_MC_BinByBin_cent0->SetBinError(23,0.05581719);
   hRatio_MC_BinByBin_cent0->SetBinError(24,0.05514303);
   hRatio_MC_BinByBin_cent0->SetBinError(25,0.06237874);
   hRatio_MC_BinByBin_cent0->SetBinError(26,0.07538483);
   hRatio_MC_BinByBin_cent0->SetBinError(27,0.0510796);
   hRatio_MC_BinByBin_cent0->SetBinError(28,0.08160233);
   hRatio_MC_BinByBin_cent0->SetBinError(29,0.07409158);
   hRatio_MC_BinByBin_cent0->SetBinError(30,0.08220931);
   hRatio_MC_BinByBin_cent0->SetBinError(31,0.09630406);
   hRatio_MC_BinByBin_cent0->SetBinError(32,0.09481682);
   hRatio_MC_BinByBin_cent0->SetBinError(33,0.09493707);
   hRatio_MC_BinByBin_cent0->SetBinError(34,0.1294407);
   hRatio_MC_BinByBin_cent0->SetBinError(35,0.1375259);
   hRatio_MC_BinByBin_cent0->SetEntries(4547.662);
   hRatio_MC_BinByBin_cent0->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent0->SetLineColor(ci);
   hRatio_MC_BinByBin_cent0->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent0->SetMarkerStyle(24);
   hRatio_MC_BinByBin_cent0->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent0->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent0->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent0->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent0->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent0->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent0->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent0->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent0->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent0->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent0->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent0->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent0->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent0->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent0->Draw("same");
   line = new TLine(50,1,300,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.33," 0- 5%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   pt = new TPaveText(0.4835357,0.94,0.5164643,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_2_1->Modified();
   cPbPbMCclosure->cd();
   cPbPbMCclosure->Modified();
   cPbPbMCclosure->cd();
   cPbPbMCclosure->SetSelected(cPbPbMCclosure);
}


==> Figures/Ch4/PbPb_0isATLASCut_unfoldng_mc_closure_akPu3PF_20_eta_20_20150827.C <==
{
//=========Macro generated from canvas: cPbPbMCclosure/PbPb MC closure test
//=========  (Thu Aug 27 23:05:06 2015) by ROOT version5.32/00
   TCanvas *cPbPbMCclosure = new TCanvas("cPbPbMCclosure", "PbPb MC closure test",0,0,1200,800);
   gStyle->SetOptStat(0);
   cPbPbMCclosure->Range(0,0,1,1);
   cPbPbMCclosure->SetFillColor(0);
   cPbPbMCclosure->SetBorderMode(0);
   cPbPbMCclosure->SetBorderSize(2);
   cPbPbMCclosure->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: p_0_0
   TPad *p_0_0 = new TPad("p_0_0", "p_0_0",0,0.5224719,0.3759095,1);
   p_0_0->Draw();
   p_0_0->cd();
   p_0_0->Range(0,0.5,300,1.575269);
   p_0_0->SetFillColor(0);
   p_0_0->SetBorderMode(0);
   p_0_0->SetBorderSize(2);
   p_0_0->SetLeftMargin(0.2);
   p_0_0->SetRightMargin(0);
   p_0_0->SetTopMargin(0.07);
   p_0_0->SetBottomMargin(0);
   p_0_0->SetFrameBorderMode(0);
   p_0_0->SetFrameBorderMode(0);
   Double_t xAxis53[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent5 = new TH1D("hRatio_MC_Bayes_cent5"," ",100, xAxis53);
   hRatio_MC_Bayes_cent5->SetBinContent(2,1.082572e-07);
   hRatio_MC_Bayes_cent5->SetBinContent(3,0.0006778334);
   hRatio_MC_Bayes_cent5->SetBinContent(4,1.022194);
   hRatio_MC_Bayes_cent5->SetBinContent(5,1.086743);
   hRatio_MC_Bayes_cent5->SetBinContent(6,0.9598595);
   hRatio_MC_Bayes_cent5->SetBinContent(7,0.9313676);
   hRatio_MC_Bayes_cent5->SetBinContent(8,1.00698);
   hRatio_MC_Bayes_cent5->SetBinContent(9,1.033172);
   hRatio_MC_Bayes_cent5->SetBinContent(10,1.004763);
   hRatio_MC_Bayes_cent5->SetBinContent(11,1.014513);
   hRatio_MC_Bayes_cent5->SetBinContent(12,0.9895043);
   hRatio_MC_Bayes_cent5->SetBinContent(13,0.9936925);
   hRatio_MC_Bayes_cent5->SetBinContent(14,0.9737739);
   hRatio_MC_Bayes_cent5->SetBinContent(15,0.9702263);
   hRatio_MC_Bayes_cent5->SetBinContent(16,0.9870885);
   hRatio_MC_Bayes_cent5->SetBinContent(17,0.9979975);
   hRatio_MC_Bayes_cent5->SetBinContent(18,1.0298);
   hRatio_MC_Bayes_cent5->SetBinContent(19,1.024066);
   hRatio_MC_Bayes_cent5->SetBinContent(20,1.014428);
   hRatio_MC_Bayes_cent5->SetBinContent(21,1.022015);
   hRatio_MC_Bayes_cent5->SetBinContent(22,1.008744);
   hRatio_MC_Bayes_cent5->SetBinContent(23,1.004163);
   hRatio_MC_Bayes_cent5->SetBinContent(24,0.9817994);
   hRatio_MC_Bayes_cent5->SetBinContent(25,0.9785866);
   hRatio_MC_Bayes_cent5->SetBinContent(26,0.9916572);
   hRatio_MC_Bayes_cent5->SetBinContent(27,0.9730107);
   hRatio_MC_Bayes_cent5->SetBinContent(28,0.9450805);
   hRatio_MC_Bayes_cent5->SetBinContent(29,0.9763365);
   hRatio_MC_Bayes_cent5->SetBinContent(30,0.989708);
   hRatio_MC_Bayes_cent5->SetBinContent(31,1.110405);
   hRatio_MC_Bayes_cent5->SetBinContent(32,1.215922);
   hRatio_MC_Bayes_cent5->SetBinContent(33,0.8915245);
   hRatio_MC_Bayes_cent5->SetBinContent(34,0.5598326);
   hRatio_MC_Bayes_cent5->SetBinContent(35,0.2841188);
   hRatio_MC_Bayes_cent5->SetBinContent(36,0.06934622);
   hRatio_MC_Bayes_cent5->SetBinContent(37,0.03944851);
   hRatio_MC_Bayes_cent5->SetBinContent(38,0.002578152);
   hRatio_MC_Bayes_cent5->SetBinContent(39,0.0004156156);
   hRatio_MC_Bayes_cent5->SetBinContent(40,1.992644e-05);
   hRatio_MC_Bayes_cent5->SetBinContent(41,3.136951e-06);
   hRatio_MC_Bayes_cent5->SetBinContent(42,2.890621e-07);
   hRatio_MC_Bayes_cent5->SetBinContent(43,6.854289e-07);
   hRatio_MC_Bayes_cent5->SetBinContent(44,2.602232e-05);
   hRatio_MC_Bayes_cent5->SetBinContent(49,2.601622e-06);
   hRatio_MC_Bayes_cent5->SetBinContent(54,0.01212127);
   hRatio_MC_Bayes_cent5->SetBinError(2,1.78544e-08);
   hRatio_MC_Bayes_cent5->SetBinError(3,2.697791e-05);
   hRatio_MC_Bayes_cent5->SetBinError(4,0.03815593);
   hRatio_MC_Bayes_cent5->SetBinError(5,0.03147825);
   hRatio_MC_Bayes_cent5->SetBinError(6,0.02050223);
   hRatio_MC_Bayes_cent5->SetBinError(7,0.01984243);
   hRatio_MC_Bayes_cent5->SetBinError(8,0.01978406);
   hRatio_MC_Bayes_cent5->SetBinError(9,0.02409502);
   hRatio_MC_Bayes_cent5->SetBinError(10,0.01739894);
   hRatio_MC_Bayes_cent5->SetBinError(11,0.01971993);
   hRatio_MC_Bayes_cent5->SetBinError(12,0.01977662);
   hRatio_MC_Bayes_cent5->SetBinError(13,0.01893862);
   hRatio_MC_Bayes_cent5->SetBinError(14,0.0206893);
   hRatio_MC_Bayes_cent5->SetBinError(15,0.02287174);
   hRatio_MC_Bayes_cent5->SetBinError(16,0.01976721);
   hRatio_MC_Bayes_cent5->SetBinError(17,0.02315393);
   hRatio_MC_Bayes_cent5->SetBinError(18,0.02026581);
   hRatio_MC_Bayes_cent5->SetBinError(19,0.0202017);
   hRatio_MC_Bayes_cent5->SetBinError(20,0.01695739);
   hRatio_MC_Bayes_cent5->SetBinError(21,0.02382496);
   hRatio_MC_Bayes_cent5->SetBinError(22,0.01949604);
   hRatio_MC_Bayes_cent5->SetBinError(23,0.02139676);
   hRatio_MC_Bayes_cent5->SetBinError(24,0.02087757);
   hRatio_MC_Bayes_cent5->SetBinError(25,0.02056855);
   hRatio_MC_Bayes_cent5->SetBinError(26,0.02296981);
   hRatio_MC_Bayes_cent5->SetBinError(27,0.02558824);
   hRatio_MC_Bayes_cent5->SetBinError(28,0.02885598);
   hRatio_MC_Bayes_cent5->SetBinError(29,0.02304386);
   hRatio_MC_Bayes_cent5->SetBinError(30,0.04526904);
   hRatio_MC_Bayes_cent5->SetBinError(31,0.03213689);
   hRatio_MC_Bayes_cent5->SetBinError(32,0.03637392);
   hRatio_MC_Bayes_cent5->SetBinError(33,0.03265694);
   hRatio_MC_Bayes_cent5->SetBinError(34,0.02143205);
   hRatio_MC_Bayes_cent5->SetBinError(35,0.01296728);
   hRatio_MC_Bayes_cent5->SetBinError(36,0.003372685);
   hRatio_MC_Bayes_cent5->SetBinError(37,0.002227552);
   hRatio_MC_Bayes_cent5->SetBinError(38,0.0001347724);
   hRatio_MC_Bayes_cent5->SetBinError(39,2.918844e-05);
   hRatio_MC_Bayes_cent5->SetBinError(40,1.435468e-06);
   hRatio_MC_Bayes_cent5->SetBinError(41,2.239356e-07);
   hRatio_MC_Bayes_cent5->SetBinError(42,2.439828e-08);
   hRatio_MC_Bayes_cent5->SetBinError(43,6.852578e-08);
   hRatio_MC_Bayes_cent5->SetBinError(44,3.607787e-06);
   hRatio_MC_Bayes_cent5->SetBinError(49,4.054856e-07);
   hRatio_MC_Bayes_cent5->SetBinError(54,0.003249684);
   hRatio_MC_Bayes_cent5->SetMinimum(0.5);
   hRatio_MC_Bayes_cent5->SetMaximum(1.5);
   hRatio_MC_Bayes_cent5->SetEntries(49352.52);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent5->SetLineColor(ci);
   hRatio_MC_Bayes_cent5->SetMarkerColor(2);
   hRatio_MC_Bayes_cent5->SetMarkerStyle(33);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetTitle("Jet p_{T} (GeV/c)");
   hRatio_MC_Bayes_cent5->GetXaxis()->SetRange(7,30);
   hRatio_MC_Bayes_cent5->GetXaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetNoExponent();
   hRatio_MC_Bayes_cent5->GetXaxis()->SetNdivisions(505);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetTitle("Reco/Truth");
   hRatio_MC_Bayes_cent5->GetYaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetNdivisions(610);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent5->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent5->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent5->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent5->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent5->Draw("");
   Double_t xAxis54[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent5 = new TH1F("hRatio_MC_BinByBin_cent5","Unfolded PbPb MC closure test BinByBin 140 - 180 cent",100, xAxis54);
   hRatio_MC_BinByBin_cent5->SetBinContent(6,1.163619);
   hRatio_MC_BinByBin_cent5->SetBinContent(7,1.018494);
   hRatio_MC_BinByBin_cent5->SetBinContent(8,1.006653);
   hRatio_MC_BinByBin_cent5->SetBinContent(9,1.021559);
   hRatio_MC_BinByBin_cent5->SetBinContent(10,0.9189117);
   hRatio_MC_BinByBin_cent5->SetBinContent(11,1.015086);
   hRatio_MC_BinByBin_cent5->SetBinContent(12,0.950869);
   hRatio_MC_BinByBin_cent5->SetBinContent(13,1.005491);
   hRatio_MC_BinByBin_cent5->SetBinContent(14,0.9444517);
   hRatio_MC_BinByBin_cent5->SetBinContent(15,0.9654368);
   hRatio_MC_BinByBin_cent5->SetBinContent(16,1.008463);
   hRatio_MC_BinByBin_cent5->SetBinContent(17,0.9834726);
   hRatio_MC_BinByBin_cent5->SetBinContent(18,0.9983559);
   hRatio_MC_BinByBin_cent5->SetBinContent(19,0.956106);
   hRatio_MC_BinByBin_cent5->SetBinContent(20,1.025092);
   hRatio_MC_BinByBin_cent5->SetBinContent(21,0.9578098);
   hRatio_MC_BinByBin_cent5->SetBinContent(22,1.022589);
   hRatio_MC_BinByBin_cent5->SetBinContent(23,1.047456);
   hRatio_MC_BinByBin_cent5->SetBinContent(24,0.9737686);
   hRatio_MC_BinByBin_cent5->SetBinContent(25,0.9856055);
   hRatio_MC_BinByBin_cent5->SetBinContent(26,0.970257);
   hRatio_MC_BinByBin_cent5->SetBinContent(27,1.031912);
   hRatio_MC_BinByBin_cent5->SetBinContent(28,0.9423482);
   hRatio_MC_BinByBin_cent5->SetBinContent(29,0.9458178);
   hRatio_MC_BinByBin_cent5->SetBinContent(30,0.9517239);
   hRatio_MC_BinByBin_cent5->SetBinContent(31,0.9737715);
   hRatio_MC_BinByBin_cent5->SetBinContent(32,1.019902);
   hRatio_MC_BinByBin_cent5->SetBinContent(33,1.030534);
   hRatio_MC_BinByBin_cent5->SetBinContent(34,0.9717589);
   hRatio_MC_BinByBin_cent5->SetBinContent(35,0.9395414);
   hRatio_MC_BinByBin_cent5->SetBinError(6,0.03052512);
   hRatio_MC_BinByBin_cent5->SetBinError(7,0.03907156);
   hRatio_MC_BinByBin_cent5->SetBinError(8,0.03245372);
   hRatio_MC_BinByBin_cent5->SetBinError(9,0.03639295);
   hRatio_MC_BinByBin_cent5->SetBinError(10,0.02438294);
   hRatio_MC_BinByBin_cent5->SetBinError(11,0.03955707);
   hRatio_MC_BinByBin_cent5->SetBinError(12,0.02783596);
   hRatio_MC_BinByBin_cent5->SetBinError(13,0.02976246);
   hRatio_MC_BinByBin_cent5->SetBinError(14,0.0308927);
   hRatio_MC_BinByBin_cent5->SetBinError(15,0.02878617);
   hRatio_MC_BinByBin_cent5->SetBinError(16,0.03105664);
   hRatio_MC_BinByBin_cent5->SetBinError(17,0.03121406);
   hRatio_MC_BinByBin_cent5->SetBinError(18,0.03117182);
   hRatio_MC_BinByBin_cent5->SetBinError(19,0.02715688);
   hRatio_MC_BinByBin_cent5->SetBinError(20,0.026664);
   hRatio_MC_BinByBin_cent5->SetBinError(21,0.02858591);
   hRatio_MC_BinByBin_cent5->SetBinError(22,0.02895359);
   hRatio_MC_BinByBin_cent5->SetBinError(23,0.04315881);
   hRatio_MC_BinByBin_cent5->SetBinError(24,0.02996615);
   hRatio_MC_BinByBin_cent5->SetBinError(25,0.02884188);
   hRatio_MC_BinByBin_cent5->SetBinError(26,0.02994424);
   hRatio_MC_BinByBin_cent5->SetBinError(27,0.04022806);
   hRatio_MC_BinByBin_cent5->SetBinError(28,0.03801013);
   hRatio_MC_BinByBin_cent5->SetBinError(29,0.03151445);
   hRatio_MC_BinByBin_cent5->SetBinError(30,0.05038926);
   hRatio_MC_BinByBin_cent5->SetBinError(31,0.0386254);
   hRatio_MC_BinByBin_cent5->SetBinError(32,0.04326521);
   hRatio_MC_BinByBin_cent5->SetBinError(33,0.05296635);
   hRatio_MC_BinByBin_cent5->SetBinError(34,0.04954062);
   hRatio_MC_BinByBin_cent5->SetBinError(35,0.05548333);
   hRatio_MC_BinByBin_cent5->SetEntries(22550.45);
   hRatio_MC_BinByBin_cent5->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent5->SetLineColor(ci);
   hRatio_MC_BinByBin_cent5->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent5->SetMarkerStyle(33);
   hRatio_MC_BinByBin_cent5->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent5->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent5->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent5->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent5->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent5->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent5->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent5->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent5->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent5->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent5->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent5->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent5->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent5->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent5->Draw("same");
   Double_t xAxis55[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent5 = new TH1D("hRatio_MC_Bayes_cent5","Unfolded PbPb MC closure test Bayes 140 - 180 cent",100, xAxis55);
   hRatio_MC_Bayes_cent5->SetBinContent(2,1.850647e-07);
   hRatio_MC_Bayes_cent5->SetBinContent(3,0.0007467207);
   hRatio_MC_Bayes_cent5->SetBinContent(4,1.058914);
   hRatio_MC_Bayes_cent5->SetBinContent(5,1.27354);
   hRatio_MC_Bayes_cent5->SetBinContent(6,1.007011);
   hRatio_MC_Bayes_cent5->SetBinContent(7,0.9470966);
   hRatio_MC_Bayes_cent5->SetBinContent(8,0.9739997);
   hRatio_MC_Bayes_cent5->SetBinContent(9,0.9973629);
   hRatio_MC_Bayes_cent5->SetBinContent(10,1.000903);
   hRatio_MC_Bayes_cent5->SetBinContent(11,1.001087);
   hRatio_MC_Bayes_cent5->SetBinContent(12,1.001998);
   hRatio_MC_Bayes_cent5->SetBinContent(13,1.002792);
   hRatio_MC_Bayes_cent5->SetBinContent(14,1.002542);
   hRatio_MC_Bayes_cent5->SetBinContent(15,0.9989879);
   hRatio_MC_Bayes_cent5->SetBinContent(16,0.9981256);
   hRatio_MC_Bayes_cent5->SetBinContent(17,1.006072);
   hRatio_MC_Bayes_cent5->SetBinContent(18,1.009804);
   hRatio_MC_Bayes_cent5->SetBinContent(19,1.006821);
   hRatio_MC_Bayes_cent5->SetBinContent(20,1.002517);
   hRatio_MC_Bayes_cent5->SetBinContent(21,1.00071);
   hRatio_MC_Bayes_cent5->SetBinContent(22,1.002529);
   hRatio_MC_Bayes_cent5->SetBinContent(23,1.000519);
   hRatio_MC_Bayes_cent5->SetBinContent(24,1.004522);
   hRatio_MC_Bayes_cent5->SetBinContent(25,1.002163);
   hRatio_MC_Bayes_cent5->SetBinContent(26,1.003075);
   hRatio_MC_Bayes_cent5->SetBinContent(27,0.9945347);
   hRatio_MC_Bayes_cent5->SetBinContent(28,1.002019);
   hRatio_MC_Bayes_cent5->SetBinContent(29,1.024299);
   hRatio_MC_Bayes_cent5->SetBinContent(30,1.0569);
   hRatio_MC_Bayes_cent5->SetBinContent(31,1.107194);
   hRatio_MC_Bayes_cent5->SetBinContent(32,1.174227);
   hRatio_MC_Bayes_cent5->SetBinContent(33,0.9116758);
   hRatio_MC_Bayes_cent5->SetBinContent(34,0.5915943);
   hRatio_MC_Bayes_cent5->SetBinContent(35,0.3212191);
   hRatio_MC_Bayes_cent5->SetBinContent(36,0.07238963);
   hRatio_MC_Bayes_cent5->SetBinContent(37,0.03393039);
   hRatio_MC_Bayes_cent5->SetBinContent(38,0.002444387);
   hRatio_MC_Bayes_cent5->SetBinContent(39,0.0003508737);
   hRatio_MC_Bayes_cent5->SetBinContent(40,2.973235e-05);
   hRatio_MC_Bayes_cent5->SetBinContent(41,4.164821e-06);
   hRatio_MC_Bayes_cent5->SetBinContent(42,3.381632e-07);
   hRatio_MC_Bayes_cent5->SetBinContent(43,3.85164e-07);
   hRatio_MC_Bayes_cent5->SetBinContent(44,1.485549e-05);
   hRatio_MC_Bayes_cent5->SetBinContent(49,2.545749e-06);
   hRatio_MC_Bayes_cent5->SetBinContent(54,0.01599626);
   hRatio_MC_Bayes_cent5->SetBinError(2,3.167371e-08);
   hRatio_MC_Bayes_cent5->SetBinError(3,3.041151e-05);
   hRatio_MC_Bayes_cent5->SetBinError(4,0.03952966);
   hRatio_MC_Bayes_cent5->SetBinError(5,0.03710051);
   hRatio_MC_Bayes_cent5->SetBinError(6,0.02167244);
   hRatio_MC_Bayes_cent5->SetBinError(7,0.02004763);
   hRatio_MC_Bayes_cent5->SetBinError(8,0.01902405);
   hRatio_MC_Bayes_cent5->SetBinError(9,0.02317769);
   hRatio_MC_Bayes_cent5->SetBinError(10,0.01723533);
   hRatio_MC_Bayes_cent5->SetBinError(11,0.01913892);
   hRatio_MC_Bayes_cent5->SetBinError(12,0.0199114);
   hRatio_MC_Bayes_cent5->SetBinError(13,0.01908878);
   hRatio_MC_Bayes_cent5->SetBinError(14,0.02143652);
   hRatio_MC_Bayes_cent5->SetBinError(15,0.02373834);
   hRatio_MC_Bayes_cent5->SetBinError(16,0.0200318);
   hRatio_MC_Bayes_cent5->SetBinError(17,0.02337463);
   hRatio_MC_Bayes_cent5->SetBinError(18,0.01987303);
   hRatio_MC_Bayes_cent5->SetBinError(19,0.01989573);
   hRatio_MC_Bayes_cent5->SetBinError(20,0.01681439);
   hRatio_MC_Bayes_cent5->SetBinError(21,0.02339572);
   hRatio_MC_Bayes_cent5->SetBinError(22,0.0193847);
   hRatio_MC_Bayes_cent5->SetBinError(23,0.02124003);
   hRatio_MC_Bayes_cent5->SetBinError(24,0.0213094);
   hRatio_MC_Bayes_cent5->SetBinError(25,0.02107421);
   hRatio_MC_Bayes_cent5->SetBinError(26,0.02324983);
   hRatio_MC_Bayes_cent5->SetBinError(27,0.02620676);
   hRatio_MC_Bayes_cent5->SetBinError(28,0.03084595);
   hRatio_MC_Bayes_cent5->SetBinError(29,0.02423068);
   hRatio_MC_Bayes_cent5->SetBinError(30,0.04970854);
   hRatio_MC_Bayes_cent5->SetBinError(31,0.0320914);
   hRatio_MC_Bayes_cent5->SetBinError(32,0.0351853);
   hRatio_MC_Bayes_cent5->SetBinError(33,0.03350295);
   hRatio_MC_Bayes_cent5->SetBinError(34,0.02269851);
   hRatio_MC_Bayes_cent5->SetBinError(35,0.0148474);
   hRatio_MC_Bayes_cent5->SetBinError(36,0.003435139);
   hRatio_MC_Bayes_cent5->SetBinError(37,0.001772);
   hRatio_MC_Bayes_cent5->SetBinError(38,0.0001238697);
   hRatio_MC_Bayes_cent5->SetBinError(39,2.371936e-05);
   hRatio_MC_Bayes_cent5->SetBinError(40,2.58292e-06);
   hRatio_MC_Bayes_cent5->SetBinError(41,2.969034e-07);
   hRatio_MC_Bayes_cent5->SetBinError(42,3.550779e-08);
   hRatio_MC_Bayes_cent5->SetBinError(43,3.479155e-08);
   hRatio_MC_Bayes_cent5->SetBinError(44,2.141198e-06);
   hRatio_MC_Bayes_cent5->SetBinError(49,4.052724e-07);
   hRatio_MC_Bayes_cent5->SetBinError(54,0.004261803);
   hRatio_MC_Bayes_cent5->SetEntries(47938.76);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent5->SetLineColor(ci);
   hRatio_MC_Bayes_cent5->SetMarkerColor(2);
   hRatio_MC_Bayes_cent5->SetMarkerStyle(24);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent5->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent5->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent5->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent5->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent5->Draw("same");
   Double_t xAxis56[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent5 = new TH1F("hRatio_MC_BinByBin_cent5","Unfolded PbPb MC closure test BinByBin 140 - 180 cent",100, xAxis56);
   hRatio_MC_BinByBin_cent5->SetBinContent(6,1.257963);
   hRatio_MC_BinByBin_cent5->SetBinContent(7,1.035871);
   hRatio_MC_BinByBin_cent5->SetBinContent(8,1.040467);
   hRatio_MC_BinByBin_cent5->SetBinContent(9,0.9696829);
   hRatio_MC_BinByBin_cent5->SetBinContent(10,0.9615752);
   hRatio_MC_BinByBin_cent5->SetBinContent(11,0.9643099);
   hRatio_MC_BinByBin_cent5->SetBinContent(12,0.9327493);
   hRatio_MC_BinByBin_cent5->SetBinContent(13,1.054251);
   hRatio_MC_BinByBin_cent5->SetBinContent(14,0.9347412);
   hRatio_MC_BinByBin_cent5->SetBinContent(15,1.02527);
   hRatio_MC_BinByBin_cent5->SetBinContent(16,1.0122);
   hRatio_MC_BinByBin_cent5->SetBinContent(17,0.9778695);
   hRatio_MC_BinByBin_cent5->SetBinContent(18,0.9938034);
   hRatio_MC_BinByBin_cent5->SetBinContent(19,0.9587191);
   hRatio_MC_BinByBin_cent5->SetBinContent(20,1.011113);
   hRatio_MC_BinByBin_cent5->SetBinContent(21,0.9899752);
   hRatio_MC_BinByBin_cent5->SetBinContent(22,1.018364);
   hRatio_MC_BinByBin_cent5->SetBinContent(23,0.9910843);
   hRatio_MC_BinByBin_cent5->SetBinContent(24,1.005232);
   hRatio_MC_BinByBin_cent5->SetBinContent(25,1.037466);
   hRatio_MC_BinByBin_cent5->SetBinContent(26,1.000082);
   hRatio_MC_BinByBin_cent5->SetBinContent(27,0.9925575);
   hRatio_MC_BinByBin_cent5->SetBinContent(28,0.9909428);
   hRatio_MC_BinByBin_cent5->SetBinContent(29,1.019714);
   hRatio_MC_BinByBin_cent5->SetBinContent(30,0.978375);
   hRatio_MC_BinByBin_cent5->SetBinContent(31,1.010845);
   hRatio_MC_BinByBin_cent5->SetBinContent(32,1.031206);
   hRatio_MC_BinByBin_cent5->SetBinContent(33,1.026471);
   hRatio_MC_BinByBin_cent5->SetBinContent(34,1.004935);
   hRatio_MC_BinByBin_cent5->SetBinContent(35,0.9973294);
   hRatio_MC_BinByBin_cent5->SetBinError(6,0.03940329);
   hRatio_MC_BinByBin_cent5->SetBinError(7,0.03138295);
   hRatio_MC_BinByBin_cent5->SetBinError(8,0.04385955);
   hRatio_MC_BinByBin_cent5->SetBinError(9,0.03316168);
   hRatio_MC_BinByBin_cent5->SetBinError(10,0.02415696);
   hRatio_MC_BinByBin_cent5->SetBinError(11,0.0280525);
   hRatio_MC_BinByBin_cent5->SetBinError(12,0.02737357);
   hRatio_MC_BinByBin_cent5->SetBinError(13,0.03289121);
   hRatio_MC_BinByBin_cent5->SetBinError(14,0.02779345);
   hRatio_MC_BinByBin_cent5->SetBinError(15,0.04253429);
   hRatio_MC_BinByBin_cent5->SetBinError(16,0.02940687);
   hRatio_MC_BinByBin_cent5->SetBinError(17,0.03166811);
   hRatio_MC_BinByBin_cent5->SetBinError(18,0.0302371);
   hRatio_MC_BinByBin_cent5->SetBinError(19,0.028633);
   hRatio_MC_BinByBin_cent5->SetBinError(20,0.02663459);
   hRatio_MC_BinByBin_cent5->SetBinError(21,0.03361298);
   hRatio_MC_BinByBin_cent5->SetBinError(22,0.03910877);
   hRatio_MC_BinByBin_cent5->SetBinError(23,0.02962221);
   hRatio_MC_BinByBin_cent5->SetBinError(24,0.03061955);
   hRatio_MC_BinByBin_cent5->SetBinError(25,0.03422109);
   hRatio_MC_BinByBin_cent5->SetBinError(26,0.03263237);
   hRatio_MC_BinByBin_cent5->SetBinError(27,0.03541492);
   hRatio_MC_BinByBin_cent5->SetBinError(28,0.0414437);
   hRatio_MC_BinByBin_cent5->SetBinError(29,0.03744644);
   hRatio_MC_BinByBin_cent5->SetBinError(30,0.05147143);
   hRatio_MC_BinByBin_cent5->SetBinError(31,0.06093171);
   hRatio_MC_BinByBin_cent5->SetBinError(32,0.04300055);
   hRatio_MC_BinByBin_cent5->SetBinError(33,0.05156759);
   hRatio_MC_BinByBin_cent5->SetBinError(34,0.05305349);
   hRatio_MC_BinByBin_cent5->SetBinError(35,0.06012789);
   hRatio_MC_BinByBin_cent5->SetEntries(20743.91);
   hRatio_MC_BinByBin_cent5->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent5->SetLineColor(ci);
   hRatio_MC_BinByBin_cent5->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent5->SetMarkerStyle(24);
   hRatio_MC_BinByBin_cent5->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent5->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent5->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent5->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent5->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent5->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent5->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent5->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent5->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent5->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent5->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent5->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent5->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent5->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent5->Draw("same");
   TLine *line = new TLine(50,1,300,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   TLatex *   tex = new TLatex(0.6,0.33,"70-90%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.65,0.65,0.85,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(19);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hRatio_MC_Bayes_cent0","Training","pl");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(33);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hRatio_MC_Bayes_cent0","Closure Test","pl");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   leg->Draw();
      tex = new TLatex(0.25,0.8,"#color[2]{HIN-BayesianUnfold Iter=4}");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(14);
   tex->Draw();
      tex = new TLatex(0.25,0.75,"#color[3]{bn-by-bin}");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(14);
   tex->Draw();
      tex = new TLatex(0.2,0.95,"CMS Preliminary");
tex->SetNDC();
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3,0.18,"Anti-k_{T} Pu PF Jets R=0.3");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
      tex = new TLatex(0.3,0.23,"|#eta|<2, |vz|<15)");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   TPaveText *pt = new TPaveText(0.4844394,0.94,0.5155606,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_0_0->Modified();
   cPbPbMCclosure->cd();
  
// ------------>Primitives in pad: p_0_1
   p_0_1 = new TPad("p_0_1", "p_0_1",0,0,0.3759095,0.5224719);
   p_0_1->Draw();
   p_0_1->cd();
   p_0_1->Range(0,0.3235294,300,1.5);
   p_0_1->SetFillColor(0);
   p_0_1->SetBorderMode(0);
   p_0_1->SetBorderSize(2);
   p_0_1->SetLeftMargin(0.2);
   p_0_1->SetRightMargin(0);
   p_0_1->SetTopMargin(0);
   p_0_1->SetBottomMargin(0.15);
   p_0_1->SetFrameBorderMode(0);
   p_0_1->SetFrameBorderMode(0);
   Double_t xAxis57[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent2 = new TH1D("hRatio_MC_Bayes_cent2"," ",100, xAxis57);
   hRatio_MC_Bayes_cent2->SetBinContent(3,0.01103936);
   hRatio_MC_Bayes_cent2->SetBinContent(4,0.2717389);
   hRatio_MC_Bayes_cent2->SetBinContent(5,0.488693);
   hRatio_MC_Bayes_cent2->SetBinContent(6,0.6605098);
   hRatio_MC_Bayes_cent2->SetBinContent(7,0.8576116);
   hRatio_MC_Bayes_cent2->SetBinContent(8,0.9246054);
   hRatio_MC_Bayes_cent2->SetBinContent(9,0.9210858);
   hRatio_MC_Bayes_cent2->SetBinContent(10,0.9734463);
   hRatio_MC_Bayes_cent2->SetBinContent(11,0.9717744);
   hRatio_MC_Bayes_cent2->SetBinContent(12,1.011558);
   hRatio_MC_Bayes_cent2->SetBinContent(13,1.018612);
   hRatio_MC_Bayes_cent2->SetBinContent(14,1.019104);
   hRatio_MC_Bayes_cent2->SetBinContent(15,1.039487);
   hRatio_MC_Bayes_cent2->SetBinContent(16,1.021682);
   hRatio_MC_Bayes_cent2->SetBinContent(17,0.9809476);
   hRatio_MC_Bayes_cent2->SetBinContent(18,0.9746129);
   hRatio_MC_Bayes_cent2->SetBinContent(19,0.9621118);
   hRatio_MC_Bayes_cent2->SetBinContent(20,0.9711493);
   hRatio_MC_Bayes_cent2->SetBinContent(21,0.9797395);
   hRatio_MC_Bayes_cent2->SetBinContent(22,1.011231);
   hRatio_MC_Bayes_cent2->SetBinContent(23,1.043912);
   hRatio_MC_Bayes_cent2->SetBinContent(24,1.037476);
   hRatio_MC_Bayes_cent2->SetBinContent(25,1.045086);
   hRatio_MC_Bayes_cent2->SetBinContent(26,1.035608);
   hRatio_MC_Bayes_cent2->SetBinContent(27,1.013909);
   hRatio_MC_Bayes_cent2->SetBinContent(28,1.037089);
   hRatio_MC_Bayes_cent2->SetBinContent(29,1.064061);
   hRatio_MC_Bayes_cent2->SetBinContent(30,1.115377);
   hRatio_MC_Bayes_cent2->SetBinContent(31,1.190816);
   hRatio_MC_Bayes_cent2->SetBinContent(32,1.121567);
   hRatio_MC_Bayes_cent2->SetBinContent(33,0.9652241);
   hRatio_MC_Bayes_cent2->SetBinContent(34,0.6635226);
   hRatio_MC_Bayes_cent2->SetBinContent(35,0.1745505);
   hRatio_MC_Bayes_cent2->SetBinContent(36,0.1897771);
   hRatio_MC_Bayes_cent2->SetBinContent(37,0.02627698);
   hRatio_MC_Bayes_cent2->SetBinContent(38,0.005004502);
   hRatio_MC_Bayes_cent2->SetBinContent(39,0.003477138);
   hRatio_MC_Bayes_cent2->SetBinContent(40,3.213382e-05);
   hRatio_MC_Bayes_cent2->SetBinContent(41,6.905141e-06);
   hRatio_MC_Bayes_cent2->SetBinContent(42,3.234773e-05);
   hRatio_MC_Bayes_cent2->SetBinContent(43,9.297184e-06);
   hRatio_MC_Bayes_cent2->SetBinContent(44,4.625406e-05);
   hRatio_MC_Bayes_cent2->SetBinContent(45,2.572815e-05);
   hRatio_MC_Bayes_cent2->SetBinContent(46,1.767265e-06);
   hRatio_MC_Bayes_cent2->SetBinContent(49,0.002443155);
   hRatio_MC_Bayes_cent2->SetBinContent(54,0.06809316);
   hRatio_MC_Bayes_cent2->SetBinError(3,0.0007159002);
   hRatio_MC_Bayes_cent2->SetBinError(4,0.01045472);
   hRatio_MC_Bayes_cent2->SetBinError(5,0.01377045);
   hRatio_MC_Bayes_cent2->SetBinError(6,0.02343532);
   hRatio_MC_Bayes_cent2->SetBinError(7,0.02070859);
   hRatio_MC_Bayes_cent2->SetBinError(8,0.02107196);
   hRatio_MC_Bayes_cent2->SetBinError(9,0.02186754);
   hRatio_MC_Bayes_cent2->SetBinError(10,0.01845495);
   hRatio_MC_Bayes_cent2->SetBinError(11,0.0209166);
   hRatio_MC_Bayes_cent2->SetBinError(12,0.02274561);
   hRatio_MC_Bayes_cent2->SetBinError(13,0.02269528);
   hRatio_MC_Bayes_cent2->SetBinError(14,0.02423383);
   hRatio_MC_Bayes_cent2->SetBinError(15,0.02066359);
   hRatio_MC_Bayes_cent2->SetBinError(16,0.02323139);
   hRatio_MC_Bayes_cent2->SetBinError(17,0.02448894);
   hRatio_MC_Bayes_cent2->SetBinError(18,0.02123649);
   hRatio_MC_Bayes_cent2->SetBinError(19,0.02717549);
   hRatio_MC_Bayes_cent2->SetBinError(20,0.01891671);
   hRatio_MC_Bayes_cent2->SetBinError(21,0.02027261);
   hRatio_MC_Bayes_cent2->SetBinError(22,0.0219635);
   hRatio_MC_Bayes_cent2->SetBinError(23,0.02348542);
   hRatio_MC_Bayes_cent2->SetBinError(24,0.023895);
   hRatio_MC_Bayes_cent2->SetBinError(25,0.02361885);
   hRatio_MC_Bayes_cent2->SetBinError(26,0.03030437);
   hRatio_MC_Bayes_cent2->SetBinError(27,0.02397953);
   hRatio_MC_Bayes_cent2->SetBinError(28,0.03009875);
   hRatio_MC_Bayes_cent2->SetBinError(29,0.02792748);
   hRatio_MC_Bayes_cent2->SetBinError(30,0.03102967);
   hRatio_MC_Bayes_cent2->SetBinError(31,0.04014984);
   hRatio_MC_Bayes_cent2->SetBinError(32,0.04038092);
   hRatio_MC_Bayes_cent2->SetBinError(33,0.03828309);
   hRatio_MC_Bayes_cent2->SetBinError(34,0.0283836);
   hRatio_MC_Bayes_cent2->SetBinError(35,0.008628188);
   hRatio_MC_Bayes_cent2->SetBinError(36,0.009694333);
   hRatio_MC_Bayes_cent2->SetBinError(37,0.001407237);
   hRatio_MC_Bayes_cent2->SetBinError(38,0.0002978647);
   hRatio_MC_Bayes_cent2->SetBinError(39,0.0002477793);
   hRatio_MC_Bayes_cent2->SetBinError(40,3.583588e-06);
   hRatio_MC_Bayes_cent2->SetBinError(41,1.152091e-06);
   hRatio_MC_Bayes_cent2->SetBinError(42,5.269209e-06);
   hRatio_MC_Bayes_cent2->SetBinError(43,1.283226e-06);
   hRatio_MC_Bayes_cent2->SetBinError(44,7.453732e-06);
   hRatio_MC_Bayes_cent2->SetBinError(45,3.10607e-06);
   hRatio_MC_Bayes_cent2->SetBinError(46,2.666496e-07);
   hRatio_MC_Bayes_cent2->SetBinError(49,0.000548218);
   hRatio_MC_Bayes_cent2->SetBinError(54,0.01647517);
   hRatio_MC_Bayes_cent2->SetMinimum(0.5);
   hRatio_MC_Bayes_cent2->SetMaximum(1.5);
   hRatio_MC_Bayes_cent2->SetEntries(43784.29);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent2->SetLineColor(ci);
   hRatio_MC_Bayes_cent2->SetMarkerColor(2);
   hRatio_MC_Bayes_cent2->SetMarkerStyle(33);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetTitle("Jet p_{T} (GeV/c)");
   hRatio_MC_Bayes_cent2->GetXaxis()->SetRange(7,30);
   hRatio_MC_Bayes_cent2->GetXaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetNoExponent();
   hRatio_MC_Bayes_cent2->GetXaxis()->SetNdivisions(505);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetTitle("Reco/Truth");
   hRatio_MC_Bayes_cent2->GetYaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetNdivisions(610);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent2->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent2->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent2->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent2->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent2->Draw("");
   Double_t xAxis58[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent2 = new TH1F("hRatio_MC_BinByBin_cent2","Unfolded PbPb MC closure test BinByBin 20 - 60 cent",100, xAxis58);
   hRatio_MC_BinByBin_cent2->SetBinContent(6,1.027346);
   hRatio_MC_BinByBin_cent2->SetBinContent(7,1.071082);
   hRatio_MC_BinByBin_cent2->SetBinContent(8,0.956415);
   hRatio_MC_BinByBin_cent2->SetBinContent(9,0.9409539);
   hRatio_MC_BinByBin_cent2->SetBinContent(10,0.8762649);
   hRatio_MC_BinByBin_cent2->SetBinContent(11,0.902782);
   hRatio_MC_BinByBin_cent2->SetBinContent(12,0.9269231);
   hRatio_MC_BinByBin_cent2->SetBinContent(13,0.9446447);
   hRatio_MC_BinByBin_cent2->SetBinContent(14,0.9742376);
   hRatio_MC_BinByBin_cent2->SetBinContent(15,0.9155365);
   hRatio_MC_BinByBin_cent2->SetBinContent(16,0.9520427);
   hRatio_MC_BinByBin_cent2->SetBinContent(17,0.9569647);
   hRatio_MC_BinByBin_cent2->SetBinContent(18,0.9257036);
   hRatio_MC_BinByBin_cent2->SetBinContent(19,0.901576);
   hRatio_MC_BinByBin_cent2->SetBinContent(20,0.9567875);
   hRatio_MC_BinByBin_cent2->SetBinContent(21,0.9973687);
   hRatio_MC_BinByBin_cent2->SetBinContent(22,0.9724566);
   hRatio_MC_BinByBin_cent2->SetBinContent(23,1.006663);
   hRatio_MC_BinByBin_cent2->SetBinContent(24,1.030201);
   hRatio_MC_BinByBin_cent2->SetBinContent(25,1.035072);
   hRatio_MC_BinByBin_cent2->SetBinContent(26,1.043545);
   hRatio_MC_BinByBin_cent2->SetBinContent(27,1.035177);
   hRatio_MC_BinByBin_cent2->SetBinContent(28,1.083333);
   hRatio_MC_BinByBin_cent2->SetBinContent(29,1.110991);
   hRatio_MC_BinByBin_cent2->SetBinContent(30,1.096287);
   hRatio_MC_BinByBin_cent2->SetBinContent(31,1.03511);
   hRatio_MC_BinByBin_cent2->SetBinContent(32,1.097422);
   hRatio_MC_BinByBin_cent2->SetBinContent(33,1.150291);
   hRatio_MC_BinByBin_cent2->SetBinContent(34,1.185664);
   hRatio_MC_BinByBin_cent2->SetBinContent(35,1.055756);
   hRatio_MC_BinByBin_cent2->SetBinError(6,0.04720217);
   hRatio_MC_BinByBin_cent2->SetBinError(7,0.06002516);
   hRatio_MC_BinByBin_cent2->SetBinError(8,0.03438813);
   hRatio_MC_BinByBin_cent2->SetBinError(9,0.03531455);
   hRatio_MC_BinByBin_cent2->SetBinError(10,0.02643115);
   hRatio_MC_BinByBin_cent2->SetBinError(11,0.03874606);
   hRatio_MC_BinByBin_cent2->SetBinError(12,0.0323735);
   hRatio_MC_BinByBin_cent2->SetBinError(13,0.03507228);
   hRatio_MC_BinByBin_cent2->SetBinError(14,0.0366404);
   hRatio_MC_BinByBin_cent2->SetBinError(15,0.02727591);
   hRatio_MC_BinByBin_cent2->SetBinError(16,0.03168634);
   hRatio_MC_BinByBin_cent2->SetBinError(17,0.05432622);
   hRatio_MC_BinByBin_cent2->SetBinError(18,0.03091407);
   hRatio_MC_BinByBin_cent2->SetBinError(19,0.03393988);
   hRatio_MC_BinByBin_cent2->SetBinError(20,0.03424028);
   hRatio_MC_BinByBin_cent2->SetBinError(21,0.03333053);
   hRatio_MC_BinByBin_cent2->SetBinError(22,0.03079514);
   hRatio_MC_BinByBin_cent2->SetBinError(23,0.03464736);
   hRatio_MC_BinByBin_cent2->SetBinError(24,0.03680636);
   hRatio_MC_BinByBin_cent2->SetBinError(25,0.03549016);
   hRatio_MC_BinByBin_cent2->SetBinError(26,0.0394039);
   hRatio_MC_BinByBin_cent2->SetBinError(27,0.03788356);
   hRatio_MC_BinByBin_cent2->SetBinError(28,0.04453212);
   hRatio_MC_BinByBin_cent2->SetBinError(29,0.04134982);
   hRatio_MC_BinByBin_cent2->SetBinError(30,0.05082126);
   hRatio_MC_BinByBin_cent2->SetBinError(31,0.04780312);
   hRatio_MC_BinByBin_cent2->SetBinError(32,0.05444675);
   hRatio_MC_BinByBin_cent2->SetBinError(33,0.06027273);
   hRatio_MC_BinByBin_cent2->SetBinError(34,0.06977483);
   hRatio_MC_BinByBin_cent2->SetBinError(35,0.06926581);
   hRatio_MC_BinByBin_cent2->SetEntries(16322.09);
   hRatio_MC_BinByBin_cent2->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent2->SetLineColor(ci);
   hRatio_MC_BinByBin_cent2->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent2->SetMarkerStyle(33);
   hRatio_MC_BinByBin_cent2->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent2->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent2->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent2->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent2->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent2->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent2->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent2->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent2->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent2->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent2->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent2->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent2->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent2->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent2->Draw("same");
   Double_t xAxis59[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent2 = new TH1D("hRatio_MC_Bayes_cent2","Unfolded PbPb MC closure test Bayes 20 - 60 cent",100, xAxis59);
   hRatio_MC_Bayes_cent2->SetBinContent(3,0.01764427);
   hRatio_MC_Bayes_cent2->SetBinContent(4,0.328747);
   hRatio_MC_Bayes_cent2->SetBinContent(5,0.4722378);
   hRatio_MC_Bayes_cent2->SetBinContent(6,0.6869381);
   hRatio_MC_Bayes_cent2->SetBinContent(7,0.8352255);
   hRatio_MC_Bayes_cent2->SetBinContent(8,0.9373961);
   hRatio_MC_Bayes_cent2->SetBinContent(9,0.9863785);
   hRatio_MC_Bayes_cent2->SetBinContent(10,1.002453);
   hRatio_MC_Bayes_cent2->SetBinContent(11,1.006001);
   hRatio_MC_Bayes_cent2->SetBinContent(12,1.013397);
   hRatio_MC_Bayes_cent2->SetBinContent(13,1.01499);
   hRatio_MC_Bayes_cent2->SetBinContent(14,1.003285);
   hRatio_MC_Bayes_cent2->SetBinContent(15,1.005453);
   hRatio_MC_Bayes_cent2->SetBinContent(16,1.001867);
   hRatio_MC_Bayes_cent2->SetBinContent(17,0.9991228);
   hRatio_MC_Bayes_cent2->SetBinContent(18,1.00782);
   hRatio_MC_Bayes_cent2->SetBinContent(19,1.006213);
   hRatio_MC_Bayes_cent2->SetBinContent(20,1.001429);
   hRatio_MC_Bayes_cent2->SetBinContent(21,1.002085);
   hRatio_MC_Bayes_cent2->SetBinContent(22,1.006717);
   hRatio_MC_Bayes_cent2->SetBinContent(23,1.008059);
   hRatio_MC_Bayes_cent2->SetBinContent(24,1.01474);
   hRatio_MC_Bayes_cent2->SetBinContent(25,1.00942);
   hRatio_MC_Bayes_cent2->SetBinContent(26,0.9979618);
   hRatio_MC_Bayes_cent2->SetBinContent(27,0.9887863);
   hRatio_MC_Bayes_cent2->SetBinContent(28,0.9999748);
   hRatio_MC_Bayes_cent2->SetBinContent(29,1.030737);
   hRatio_MC_Bayes_cent2->SetBinContent(30,1.081203);
   hRatio_MC_Bayes_cent2->SetBinContent(31,1.139592);
   hRatio_MC_Bayes_cent2->SetBinContent(32,1.097084);
   hRatio_MC_Bayes_cent2->SetBinContent(33,0.9181436);
   hRatio_MC_Bayes_cent2->SetBinContent(34,0.6575429);
   hRatio_MC_Bayes_cent2->SetBinContent(35,0.1615636);
   hRatio_MC_Bayes_cent2->SetBinContent(36,0.182566);
   hRatio_MC_Bayes_cent2->SetBinContent(37,0.02594362);
   hRatio_MC_Bayes_cent2->SetBinContent(38,0.004872636);
   hRatio_MC_Bayes_cent2->SetBinContent(39,0.003222952);
   hRatio_MC_Bayes_cent2->SetBinContent(40,3.58751e-05);
   hRatio_MC_Bayes_cent2->SetBinContent(41,9.02208e-06);
   hRatio_MC_Bayes_cent2->SetBinContent(42,4.182211e-05);
   hRatio_MC_Bayes_cent2->SetBinContent(43,1.50561e-05);
   hRatio_MC_Bayes_cent2->SetBinContent(44,5.8664e-05);
   hRatio_MC_Bayes_cent2->SetBinContent(45,5.895931e-05);
   hRatio_MC_Bayes_cent2->SetBinContent(46,1.289168e-06);
   hRatio_MC_Bayes_cent2->SetBinContent(49,0.002340865);
   hRatio_MC_Bayes_cent2->SetBinContent(54,0.07161898);
   hRatio_MC_Bayes_cent2->SetBinError(3,0.001631122);
   hRatio_MC_Bayes_cent2->SetBinError(4,0.01303126);
   hRatio_MC_Bayes_cent2->SetBinError(5,0.01339008);
   hRatio_MC_Bayes_cent2->SetBinError(6,0.0282783);
   hRatio_MC_Bayes_cent2->SetBinError(7,0.02037657);
   hRatio_MC_Bayes_cent2->SetBinError(8,0.02167043);
   hRatio_MC_Bayes_cent2->SetBinError(9,0.02402927);
   hRatio_MC_Bayes_cent2->SetBinError(10,0.01916749);
   hRatio_MC_Bayes_cent2->SetBinError(11,0.02168264);
   hRatio_MC_Bayes_cent2->SetBinError(12,0.02275634);
   hRatio_MC_Bayes_cent2->SetBinError(13,0.0226226);
   hRatio_MC_Bayes_cent2->SetBinError(14,0.02384352);
   hRatio_MC_Bayes_cent2->SetBinError(15,0.01990904);
   hRatio_MC_Bayes_cent2->SetBinError(16,0.02251805);
   hRatio_MC_Bayes_cent2->SetBinError(17,0.02476099);
   hRatio_MC_Bayes_cent2->SetBinError(18,0.02178091);
   hRatio_MC_Bayes_cent2->SetBinError(19,0.02846781);
   hRatio_MC_Bayes_cent2->SetBinError(20,0.01941984);
   hRatio_MC_Bayes_cent2->SetBinError(21,0.02077217);
   hRatio_MC_Bayes_cent2->SetBinError(22,0.02188746);
   hRatio_MC_Bayes_cent2->SetBinError(23,0.02265421);
   hRatio_MC_Bayes_cent2->SetBinError(24,0.02339919);
   hRatio_MC_Bayes_cent2->SetBinError(25,0.02284795);
   hRatio_MC_Bayes_cent2->SetBinError(26,0.02921535);
   hRatio_MC_Bayes_cent2->SetBinError(27,0.02336924);
   hRatio_MC_Bayes_cent2->SetBinError(28,0.02898015);
   hRatio_MC_Bayes_cent2->SetBinError(29,0.02700788);
   hRatio_MC_Bayes_cent2->SetBinError(30,0.03005497);
   hRatio_MC_Bayes_cent2->SetBinError(31,0.03846049);
   hRatio_MC_Bayes_cent2->SetBinError(32,0.03956094);
   hRatio_MC_Bayes_cent2->SetBinError(33,0.03654975);
   hRatio_MC_Bayes_cent2->SetBinError(34,0.02826946);
   hRatio_MC_Bayes_cent2->SetBinError(35,0.007968109);
   hRatio_MC_Bayes_cent2->SetBinError(36,0.009362398);
   hRatio_MC_Bayes_cent2->SetBinError(37,0.00140153);
   hRatio_MC_Bayes_cent2->SetBinError(38,0.0002890316);
   hRatio_MC_Bayes_cent2->SetBinError(39,0.0002308297);
   hRatio_MC_Bayes_cent2->SetBinError(40,3.897945e-06);
   hRatio_MC_Bayes_cent2->SetBinError(41,1.306811e-06);
   hRatio_MC_Bayes_cent2->SetBinError(42,5.969897e-06);
   hRatio_MC_Bayes_cent2->SetBinError(43,2.00582e-06);
   hRatio_MC_Bayes_cent2->SetBinError(44,8.503966e-06);
   hRatio_MC_Bayes_cent2->SetBinError(45,7.927921e-06);
   hRatio_MC_Bayes_cent2->SetBinError(46,1.940776e-07);
   hRatio_MC_Bayes_cent2->SetBinError(49,0.0005226677);
   hRatio_MC_Bayes_cent2->SetBinError(54,0.01698557);
   hRatio_MC_Bayes_cent2->SetEntries(43727.16);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent2->SetLineColor(ci);
   hRatio_MC_Bayes_cent2->SetMarkerColor(2);
   hRatio_MC_Bayes_cent2->SetMarkerStyle(24);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent2->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent2->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent2->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent2->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent2->Draw("same");
   Double_t xAxis60[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent2 = new TH1F("hRatio_MC_BinByBin_cent2","Unfolded PbPb MC closure test BinByBin 20 - 60 cent",100, xAxis60);
   hRatio_MC_BinByBin_cent2->SetBinContent(6,1.064858);
   hRatio_MC_BinByBin_cent2->SetBinContent(7,1.085141);
   hRatio_MC_BinByBin_cent2->SetBinContent(8,1.108148);
   hRatio_MC_BinByBin_cent2->SetBinContent(9,0.9561697);
   hRatio_MC_BinByBin_cent2->SetBinContent(10,0.9075257);
   hRatio_MC_BinByBin_cent2->SetBinContent(11,0.9301175);
   hRatio_MC_BinByBin_cent2->SetBinContent(12,0.9445343);
   hRatio_MC_BinByBin_cent2->SetBinContent(13,0.9308335);
   hRatio_MC_BinByBin_cent2->SetBinContent(14,0.9573997);
   hRatio_MC_BinByBin_cent2->SetBinContent(15,0.9243338);
   hRatio_MC_BinByBin_cent2->SetBinContent(16,0.9502603);
   hRatio_MC_BinByBin_cent2->SetBinContent(17,0.897626);
   hRatio_MC_BinByBin_cent2->SetBinContent(18,0.979272);
   hRatio_MC_BinByBin_cent2->SetBinContent(19,0.974247);
   hRatio_MC_BinByBin_cent2->SetBinContent(20,0.9758399);
   hRatio_MC_BinByBin_cent2->SetBinContent(21,0.9895304);
   hRatio_MC_BinByBin_cent2->SetBinContent(22,0.9835928);
   hRatio_MC_BinByBin_cent2->SetBinContent(23,0.9950244);
   hRatio_MC_BinByBin_cent2->SetBinContent(24,1.016431);
   hRatio_MC_BinByBin_cent2->SetBinContent(25,0.9677811);
   hRatio_MC_BinByBin_cent2->SetBinContent(26,1.027094);
   hRatio_MC_BinByBin_cent2->SetBinContent(27,1.007373);
   hRatio_MC_BinByBin_cent2->SetBinContent(28,1.104317);
   hRatio_MC_BinByBin_cent2->SetBinContent(29,1.047731);
   hRatio_MC_BinByBin_cent2->SetBinContent(30,1.021452);
   hRatio_MC_BinByBin_cent2->SetBinContent(31,1.104135);
   hRatio_MC_BinByBin_cent2->SetBinContent(32,1.05761);
   hRatio_MC_BinByBin_cent2->SetBinContent(33,1.039344);
   hRatio_MC_BinByBin_cent2->SetBinContent(34,1.077169);
   hRatio_MC_BinByBin_cent2->SetBinContent(35,1.129719);
   hRatio_MC_BinByBin_cent2->SetBinError(6,0.0569938);
   hRatio_MC_BinByBin_cent2->SetBinError(7,0.07132211);
   hRatio_MC_BinByBin_cent2->SetBinError(8,0.1199921);
   hRatio_MC_BinByBin_cent2->SetBinError(9,0.04030204);
   hRatio_MC_BinByBin_cent2->SetBinError(10,0.03124978);
   hRatio_MC_BinByBin_cent2->SetBinError(11,0.02993378);
   hRatio_MC_BinByBin_cent2->SetBinError(12,0.03138829);
   hRatio_MC_BinByBin_cent2->SetBinError(13,0.03313658);
   hRatio_MC_BinByBin_cent2->SetBinError(14,0.03088796);
   hRatio_MC_BinByBin_cent2->SetBinError(15,0.03274201);
   hRatio_MC_BinByBin_cent2->SetBinError(16,0.03154055);
   hRatio_MC_BinByBin_cent2->SetBinError(17,0.03145974);
   hRatio_MC_BinByBin_cent2->SetBinError(18,0.03401399);
   hRatio_MC_BinByBin_cent2->SetBinError(19,0.03794541);
   hRatio_MC_BinByBin_cent2->SetBinError(20,0.03622331);
   hRatio_MC_BinByBin_cent2->SetBinError(21,0.03527762);
   hRatio_MC_BinByBin_cent2->SetBinError(22,0.0307786);
   hRatio_MC_BinByBin_cent2->SetBinError(23,0.03327964);
   hRatio_MC_BinByBin_cent2->SetBinError(24,0.03365323);
   hRatio_MC_BinByBin_cent2->SetBinError(25,0.03165453);
   hRatio_MC_BinByBin_cent2->SetBinError(26,0.03987);
   hRatio_MC_BinByBin_cent2->SetBinError(27,0.03508335);
   hRatio_MC_BinByBin_cent2->SetBinError(28,0.0470289);
   hRatio_MC_BinByBin_cent2->SetBinError(29,0.03997646);
   hRatio_MC_BinByBin_cent2->SetBinError(30,0.04216355);
   hRatio_MC_BinByBin_cent2->SetBinError(31,0.05183076);
   hRatio_MC_BinByBin_cent2->SetBinError(32,0.05223153);
   hRatio_MC_BinByBin_cent2->SetBinError(33,0.05616302);
   hRatio_MC_BinByBin_cent2->SetBinError(34,0.06466381);
   hRatio_MC_BinByBin_cent2->SetBinError(35,0.0761484);
   hRatio_MC_BinByBin_cent2->SetEntries(13250.53);
   hRatio_MC_BinByBin_cent2->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent2->SetLineColor(ci);
   hRatio_MC_BinByBin_cent2->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent2->SetMarkerStyle(24);
   hRatio_MC_BinByBin_cent2->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent2->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent2->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent2->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent2->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent2->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent2->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent2->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent2->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent2->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent2->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent2->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent2->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent2->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent2->Draw("same");
   line = new TLine(50,1,300,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.33,"10-30%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   pt = new TPaveText(0.4844394,0.94,0.5155606,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_0_1->Modified();
   cPbPbMCclosure->cd();
  
// ------------>Primitives in pad: p_1_0
   p_1_0 = new TPad("p_1_0", "p_1_0",0.3759095,0.5224719,0.6766371,1);
   p_1_0->Draw();
   p_1_0->cd();
   p_1_0->Range(60,0.5,300,1.575269);
   p_1_0->SetFillColor(0);
   p_1_0->SetBorderMode(0);
   p_1_0->SetBorderSize(2);
   p_1_0->SetLeftMargin(0);
   p_1_0->SetRightMargin(0);
   p_1_0->SetTopMargin(0.07);
   p_1_0->SetBottomMargin(0);
   p_1_0->SetFrameBorderMode(0);
   p_1_0->SetFrameBorderMode(0);
   Double_t xAxis61[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent4 = new TH1D("hRatio_MC_Bayes_cent4"," ",100, xAxis61);
   hRatio_MC_Bayes_cent4->SetBinContent(2,4.522465e-06);
   hRatio_MC_Bayes_cent4->SetBinContent(3,0.002635466);
   hRatio_MC_Bayes_cent4->SetBinContent(4,0.9073821);
   hRatio_MC_Bayes_cent4->SetBinContent(5,0.8784243);
   hRatio_MC_Bayes_cent4->SetBinContent(6,0.8816768);
   hRatio_MC_Bayes_cent4->SetBinContent(7,0.916026);
   hRatio_MC_Bayes_cent4->SetBinContent(8,0.9953884);
   hRatio_MC_Bayes_cent4->SetBinContent(9,1.030657);
   hRatio_MC_Bayes_cent4->SetBinContent(10,1.015019);
   hRatio_MC_Bayes_cent4->SetBinContent(11,0.994071);
   hRatio_MC_Bayes_cent4->SetBinContent(12,1.002313);
   hRatio_MC_Bayes_cent4->SetBinContent(13,0.9841813);
   hRatio_MC_Bayes_cent4->SetBinContent(14,0.999183);
   hRatio_MC_Bayes_cent4->SetBinContent(15,1.011722);
   hRatio_MC_Bayes_cent4->SetBinContent(16,1.019433);
   hRatio_MC_Bayes_cent4->SetBinContent(17,1.017104);
   hRatio_MC_Bayes_cent4->SetBinContent(18,0.997481);
   hRatio_MC_Bayes_cent4->SetBinContent(19,1.007835);
   hRatio_MC_Bayes_cent4->SetBinContent(20,0.9716296);
   hRatio_MC_Bayes_cent4->SetBinContent(21,0.9898691);
   hRatio_MC_Bayes_cent4->SetBinContent(22,0.9893814);
   hRatio_MC_Bayes_cent4->SetBinContent(23,1.000038);
   hRatio_MC_Bayes_cent4->SetBinContent(24,1.008472);
   hRatio_MC_Bayes_cent4->SetBinContent(25,0.984613);
   hRatio_MC_Bayes_cent4->SetBinContent(26,1.004661);
   hRatio_MC_Bayes_cent4->SetBinContent(27,0.9856983);
   hRatio_MC_Bayes_cent4->SetBinContent(28,0.982487);
   hRatio_MC_Bayes_cent4->SetBinContent(29,0.9914616);
   hRatio_MC_Bayes_cent4->SetBinContent(30,1.06252);
   hRatio_MC_Bayes_cent4->SetBinContent(31,1.11194);
   hRatio_MC_Bayes_cent4->SetBinContent(32,1.06076);
   hRatio_MC_Bayes_cent4->SetBinContent(33,0.9992403);
   hRatio_MC_Bayes_cent4->SetBinContent(34,0.6226217);
   hRatio_MC_Bayes_cent4->SetBinContent(35,0.3388167);
   hRatio_MC_Bayes_cent4->SetBinContent(36,0.1235853);
   hRatio_MC_Bayes_cent4->SetBinContent(37,0.04782831);
   hRatio_MC_Bayes_cent4->SetBinContent(38,0.008400116);
   hRatio_MC_Bayes_cent4->SetBinContent(39,0.0002174867);
   hRatio_MC_Bayes_cent4->SetBinContent(40,0.0007782309);
   hRatio_MC_Bayes_cent4->SetBinContent(41,1.184596e-05);
   hRatio_MC_Bayes_cent4->SetBinContent(42,1.180038e-05);
   hRatio_MC_Bayes_cent4->SetBinContent(43,8.516868e-08);
   hRatio_MC_Bayes_cent4->SetBinContent(44,6.943385e-06);
   hRatio_MC_Bayes_cent4->SetBinContent(45,1.716183e-05);
   hRatio_MC_Bayes_cent4->SetBinContent(46,5.588885e-05);
   hRatio_MC_Bayes_cent4->SetBinContent(47,9.83465e-06);
   hRatio_MC_Bayes_cent4->SetBinContent(56,0.002910534);
   hRatio_MC_Bayes_cent4->SetBinError(2,7.440565e-07);
   hRatio_MC_Bayes_cent4->SetBinError(3,0.0002394712);
   hRatio_MC_Bayes_cent4->SetBinError(4,0.04484204);
   hRatio_MC_Bayes_cent4->SetBinError(5,0.02069331);
   hRatio_MC_Bayes_cent4->SetBinError(6,0.01708883);
   hRatio_MC_Bayes_cent4->SetBinError(7,0.01904138);
   hRatio_MC_Bayes_cent4->SetBinError(8,0.02099231);
   hRatio_MC_Bayes_cent4->SetBinError(9,0.01769354);
   hRatio_MC_Bayes_cent4->SetBinError(10,0.02668869);
   hRatio_MC_Bayes_cent4->SetBinError(11,0.01900917);
   hRatio_MC_Bayes_cent4->SetBinError(12,0.02173101);
   hRatio_MC_Bayes_cent4->SetBinError(13,0.02131089);
   hRatio_MC_Bayes_cent4->SetBinError(14,0.02038026);
   hRatio_MC_Bayes_cent4->SetBinError(15,0.02016902);
   hRatio_MC_Bayes_cent4->SetBinError(16,0.02129523);
   hRatio_MC_Bayes_cent4->SetBinError(17,0.02192861);
   hRatio_MC_Bayes_cent4->SetBinError(18,0.02082684);
   hRatio_MC_Bayes_cent4->SetBinError(19,0.02210732);
   hRatio_MC_Bayes_cent4->SetBinError(20,0.01745515);
   hRatio_MC_Bayes_cent4->SetBinError(21,0.02543484);
   hRatio_MC_Bayes_cent4->SetBinError(22,0.0278728);
   hRatio_MC_Bayes_cent4->SetBinError(23,0.02229838);
   hRatio_MC_Bayes_cent4->SetBinError(24,0.02010445);
   hRatio_MC_Bayes_cent4->SetBinError(25,0.02513706);
   hRatio_MC_Bayes_cent4->SetBinError(26,0.02189671);
   hRatio_MC_Bayes_cent4->SetBinError(27,0.0246541);
   hRatio_MC_Bayes_cent4->SetBinError(28,0.02618686);
   hRatio_MC_Bayes_cent4->SetBinError(29,0.02575114);
   hRatio_MC_Bayes_cent4->SetBinError(30,0.02719023);
   hRatio_MC_Bayes_cent4->SetBinError(31,0.03188355);
   hRatio_MC_Bayes_cent4->SetBinError(32,0.03307615);
   hRatio_MC_Bayes_cent4->SetBinError(33,0.03302168);
   hRatio_MC_Bayes_cent4->SetBinError(34,0.02484907);
   hRatio_MC_Bayes_cent4->SetBinError(35,0.0141165);
   hRatio_MC_Bayes_cent4->SetBinError(36,0.005487807);
   hRatio_MC_Bayes_cent4->SetBinError(37,0.002302697);
   hRatio_MC_Bayes_cent4->SetBinError(38,0.0004339325);
   hRatio_MC_Bayes_cent4->SetBinError(39,1.369633e-05);
   hRatio_MC_Bayes_cent4->SetBinError(40,5.684768e-05);
   hRatio_MC_Bayes_cent4->SetBinError(41,9.147121e-07);
   hRatio_MC_Bayes_cent4->SetBinError(42,9.90454e-07);
   hRatio_MC_Bayes_cent4->SetBinError(43,1.192402e-08);
   hRatio_MC_Bayes_cent4->SetBinError(44,8.329942e-07);
   hRatio_MC_Bayes_cent4->SetBinError(45,1.715523e-06);
   hRatio_MC_Bayes_cent4->SetBinError(46,6.887661e-06);
   hRatio_MC_Bayes_cent4->SetBinError(47,1.547143e-06);
   hRatio_MC_Bayes_cent4->SetBinError(56,0.0007584545);
   hRatio_MC_Bayes_cent4->SetMinimum(0.5);
   hRatio_MC_Bayes_cent4->SetMaximum(1.5);
   hRatio_MC_Bayes_cent4->SetEntries(50364.51);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent4->SetLineColor(ci);
   hRatio_MC_Bayes_cent4->SetMarkerColor(2);
   hRatio_MC_Bayes_cent4->SetMarkerStyle(33);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetTitle("Jet p_{T} (GeV/c)");
   hRatio_MC_Bayes_cent4->GetXaxis()->SetRange(7,30);
   hRatio_MC_Bayes_cent4->GetXaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetNoExponent();
   hRatio_MC_Bayes_cent4->GetXaxis()->SetNdivisions(505);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetTitle("Reco/Truth");
   hRatio_MC_Bayes_cent4->GetYaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetNdivisions(610);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent4->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent4->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent4->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent4->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent4->Draw("");
   Double_t xAxis62[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent4 = new TH1F("hRatio_MC_BinByBin_cent4","Unfolded PbPb MC closure test BinByBin 100 - 140 cent",100, xAxis62);
   hRatio_MC_BinByBin_cent4->SetBinContent(6,1.185648);
   hRatio_MC_BinByBin_cent4->SetBinContent(7,1.04954);
   hRatio_MC_BinByBin_cent4->SetBinContent(8,0.9958327);
   hRatio_MC_BinByBin_cent4->SetBinContent(9,1.000761);
   hRatio_MC_BinByBin_cent4->SetBinContent(10,0.9856848);
   hRatio_MC_BinByBin_cent4->SetBinContent(11,1.018878);
   hRatio_MC_BinByBin_cent4->SetBinContent(12,0.9438017);
   hRatio_MC_BinByBin_cent4->SetBinContent(13,0.9551525);
   hRatio_MC_BinByBin_cent4->SetBinContent(14,1.009412);
   hRatio_MC_BinByBin_cent4->SetBinContent(15,0.946557);
   hRatio_MC_BinByBin_cent4->SetBinContent(16,1.034423);
   hRatio_MC_BinByBin_cent4->SetBinContent(17,1.006021);
   hRatio_MC_BinByBin_cent4->SetBinContent(18,0.9424779);
   hRatio_MC_BinByBin_cent4->SetBinContent(19,0.9698184);
   hRatio_MC_BinByBin_cent4->SetBinContent(20,0.9867833);
   hRatio_MC_BinByBin_cent4->SetBinContent(21,0.9582412);
   hRatio_MC_BinByBin_cent4->SetBinContent(22,0.9757441);
   hRatio_MC_BinByBin_cent4->SetBinContent(23,0.9425231);
   hRatio_MC_BinByBin_cent4->SetBinContent(24,1.04565);
   hRatio_MC_BinByBin_cent4->SetBinContent(25,0.9465038);
   hRatio_MC_BinByBin_cent4->SetBinContent(26,1.00212);
   hRatio_MC_BinByBin_cent4->SetBinContent(27,0.9731556);
   hRatio_MC_BinByBin_cent4->SetBinContent(28,1.009971);
   hRatio_MC_BinByBin_cent4->SetBinContent(29,0.9854931);
   hRatio_MC_BinByBin_cent4->SetBinContent(30,1.052474);
   hRatio_MC_BinByBin_cent4->SetBinContent(31,0.93199);
   hRatio_MC_BinByBin_cent4->SetBinContent(32,1.016405);
   hRatio_MC_BinByBin_cent4->SetBinContent(33,1.00128);
   hRatio_MC_BinByBin_cent4->SetBinContent(34,1.007957);
   hRatio_MC_BinByBin_cent4->SetBinContent(35,1.009152);
   hRatio_MC_BinByBin_cent4->SetBinError(6,0.03620843);
   hRatio_MC_BinByBin_cent4->SetBinError(7,0.03225269);
   hRatio_MC_BinByBin_cent4->SetBinError(8,0.03172145);
   hRatio_MC_BinByBin_cent4->SetBinError(9,0.0331253);
   hRatio_MC_BinByBin_cent4->SetBinError(10,0.0343993);
   hRatio_MC_BinByBin_cent4->SetBinError(11,0.02914661);
   hRatio_MC_BinByBin_cent4->SetBinError(12,0.02964912);
   hRatio_MC_BinByBin_cent4->SetBinError(13,0.03152158);
   hRatio_MC_BinByBin_cent4->SetBinError(14,0.03314971);
   hRatio_MC_BinByBin_cent4->SetBinError(15,0.0261293);
   hRatio_MC_BinByBin_cent4->SetBinError(16,0.0364527);
   hRatio_MC_BinByBin_cent4->SetBinError(17,0.03164551);
   hRatio_MC_BinByBin_cent4->SetBinError(18,0.02726632);
   hRatio_MC_BinByBin_cent4->SetBinError(19,0.03253123);
   hRatio_MC_BinByBin_cent4->SetBinError(20,0.02939853);
   hRatio_MC_BinByBin_cent4->SetBinError(21,0.03457735);
   hRatio_MC_BinByBin_cent4->SetBinError(22,0.03523282);
   hRatio_MC_BinByBin_cent4->SetBinError(23,0.02822232);
   hRatio_MC_BinByBin_cent4->SetBinError(24,0.0312469);
   hRatio_MC_BinByBin_cent4->SetBinError(25,0.03274137);
   hRatio_MC_BinByBin_cent4->SetBinError(26,0.0306226);
   hRatio_MC_BinByBin_cent4->SetBinError(27,0.03349786);
   hRatio_MC_BinByBin_cent4->SetBinError(28,0.03826365);
   hRatio_MC_BinByBin_cent4->SetBinError(29,0.04011594);
   hRatio_MC_BinByBin_cent4->SetBinError(30,0.03875344);
   hRatio_MC_BinByBin_cent4->SetBinError(31,0.03694163);
   hRatio_MC_BinByBin_cent4->SetBinError(32,0.04327018);
   hRatio_MC_BinByBin_cent4->SetBinError(33,0.04816081);
   hRatio_MC_BinByBin_cent4->SetBinError(34,0.05438969);
   hRatio_MC_BinByBin_cent4->SetBinError(35,0.05592704);
   hRatio_MC_BinByBin_cent4->SetEntries(23086.14);
   hRatio_MC_BinByBin_cent4->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent4->SetLineColor(ci);
   hRatio_MC_BinByBin_cent4->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent4->SetMarkerStyle(33);
   hRatio_MC_BinByBin_cent4->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent4->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent4->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent4->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent4->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent4->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent4->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent4->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent4->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent4->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent4->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent4->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent4->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent4->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent4->Draw("same");
   Double_t xAxis63[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent4 = new TH1D("hRatio_MC_Bayes_cent4","Unfolded PbPb MC closure test Bayes 100 - 140 cent",100, xAxis63);
   hRatio_MC_Bayes_cent4->SetBinContent(2,4.749041e-06);
   hRatio_MC_Bayes_cent4->SetBinContent(3,0.00344791);
   hRatio_MC_Bayes_cent4->SetBinContent(4,1.038159);
   hRatio_MC_Bayes_cent4->SetBinContent(5,0.9297383);
   hRatio_MC_Bayes_cent4->SetBinContent(6,0.9015543);
   hRatio_MC_Bayes_cent4->SetBinContent(7,0.9078321);
   hRatio_MC_Bayes_cent4->SetBinContent(8,0.9637751);
   hRatio_MC_Bayes_cent4->SetBinContent(9,0.9921336);
   hRatio_MC_Bayes_cent4->SetBinContent(10,1.002622);
   hRatio_MC_Bayes_cent4->SetBinContent(11,1.005754);
   hRatio_MC_Bayes_cent4->SetBinContent(12,1.008319);
   hRatio_MC_Bayes_cent4->SetBinContent(13,1.007108);
   hRatio_MC_Bayes_cent4->SetBinContent(14,1.004772);
   hRatio_MC_Bayes_cent4->SetBinContent(15,1.002107);
   hRatio_MC_Bayes_cent4->SetBinContent(16,0.9994474);
   hRatio_MC_Bayes_cent4->SetBinContent(17,1.000501);
   hRatio_MC_Bayes_cent4->SetBinContent(18,1.004881);
   hRatio_MC_Bayes_cent4->SetBinContent(19,1.005453);
   hRatio_MC_Bayes_cent4->SetBinContent(20,1.002205);
   hRatio_MC_Bayes_cent4->SetBinContent(21,1.000972);
   hRatio_MC_Bayes_cent4->SetBinContent(22,1.001841);
   hRatio_MC_Bayes_cent4->SetBinContent(23,1.005039);
   hRatio_MC_Bayes_cent4->SetBinContent(24,1.001032);
   hRatio_MC_Bayes_cent4->SetBinContent(25,0.9974076);
   hRatio_MC_Bayes_cent4->SetBinContent(26,0.9929603);
   hRatio_MC_Bayes_cent4->SetBinContent(27,0.9943472);
   hRatio_MC_Bayes_cent4->SetBinContent(28,0.9964407);
   hRatio_MC_Bayes_cent4->SetBinContent(29,1.023107);
   hRatio_MC_Bayes_cent4->SetBinContent(30,1.080715);
   hRatio_MC_Bayes_cent4->SetBinContent(31,1.140282);
   hRatio_MC_Bayes_cent4->SetBinContent(32,1.110177);
   hRatio_MC_Bayes_cent4->SetBinContent(33,0.9989318);
   hRatio_MC_Bayes_cent4->SetBinContent(34,0.6107764);
   hRatio_MC_Bayes_cent4->SetBinContent(35,0.3190295);
   hRatio_MC_Bayes_cent4->SetBinContent(36,0.1345084);
   hRatio_MC_Bayes_cent4->SetBinContent(37,0.04492341);
   hRatio_MC_Bayes_cent4->SetBinContent(38,0.007237504);
   hRatio_MC_Bayes_cent4->SetBinContent(39,0.0002065311);
   hRatio_MC_Bayes_cent4->SetBinContent(40,0.001192707);
   hRatio_MC_Bayes_cent4->SetBinContent(41,1.18644e-05);
   hRatio_MC_Bayes_cent4->SetBinContent(42,1.676139e-05);
   hRatio_MC_Bayes_cent4->SetBinContent(43,1.194813e-07);
   hRatio_MC_Bayes_cent4->SetBinContent(44,8.756104e-06);
   hRatio_MC_Bayes_cent4->SetBinContent(45,2.943177e-05);
   hRatio_MC_Bayes_cent4->SetBinContent(46,5.98975e-05);
   hRatio_MC_Bayes_cent4->SetBinContent(47,2.208684e-05);
   hRatio_MC_Bayes_cent4->SetBinContent(56,0.002097669);
   hRatio_MC_Bayes_cent4->SetBinError(2,7.871785e-07);
   hRatio_MC_Bayes_cent4->SetBinError(3,0.0003171068);
   hRatio_MC_Bayes_cent4->SetBinError(4,0.05138466);
   hRatio_MC_Bayes_cent4->SetBinError(5,0.02195438);
   hRatio_MC_Bayes_cent4->SetBinError(6,0.01764597);
   hRatio_MC_Bayes_cent4->SetBinError(7,0.01901134);
   hRatio_MC_Bayes_cent4->SetBinError(8,0.02038272);
   hRatio_MC_Bayes_cent4->SetBinError(9,0.01706326);
   hRatio_MC_Bayes_cent4->SetBinError(10,0.02648582);
   hRatio_MC_Bayes_cent4->SetBinError(11,0.01930497);
   hRatio_MC_Bayes_cent4->SetBinError(12,0.02186251);
   hRatio_MC_Bayes_cent4->SetBinError(13,0.0218355);
   hRatio_MC_Bayes_cent4->SetBinError(14,0.02047027);
   hRatio_MC_Bayes_cent4->SetBinError(15,0.01996336);
   hRatio_MC_Bayes_cent4->SetBinError(16,0.02086634);
   hRatio_MC_Bayes_cent4->SetBinError(17,0.02155702);
   hRatio_MC_Bayes_cent4->SetBinError(18,0.02097384);
   hRatio_MC_Bayes_cent4->SetBinError(19,0.02198724);
   hRatio_MC_Bayes_cent4->SetBinError(20,0.01798101);
   hRatio_MC_Bayes_cent4->SetBinError(21,0.02575014);
   hRatio_MC_Bayes_cent4->SetBinError(22,0.02824539);
   hRatio_MC_Bayes_cent4->SetBinError(23,0.02244527);
   hRatio_MC_Bayes_cent4->SetBinError(24,0.01999923);
   hRatio_MC_Bayes_cent4->SetBinError(25,0.02550939);
   hRatio_MC_Bayes_cent4->SetBinError(26,0.02163041);
   hRatio_MC_Bayes_cent4->SetBinError(27,0.02487204);
   hRatio_MC_Bayes_cent4->SetBinError(28,0.02685746);
   hRatio_MC_Bayes_cent4->SetBinError(29,0.02653209);
   hRatio_MC_Bayes_cent4->SetBinError(30,0.02761088);
   hRatio_MC_Bayes_cent4->SetBinError(31,0.03270752);
   hRatio_MC_Bayes_cent4->SetBinError(32,0.03460662);
   hRatio_MC_Bayes_cent4->SetBinError(33,0.03292936);
   hRatio_MC_Bayes_cent4->SetBinError(34,0.02437373);
   hRatio_MC_Bayes_cent4->SetBinError(35,0.01327621);
   hRatio_MC_Bayes_cent4->SetBinError(36,0.005960706);
   hRatio_MC_Bayes_cent4->SetBinError(37,0.002121329);
   hRatio_MC_Bayes_cent4->SetBinError(38,0.0003745581);
   hRatio_MC_Bayes_cent4->SetBinError(39,1.208729e-05);
   hRatio_MC_Bayes_cent4->SetBinError(40,8.771464e-05);
   hRatio_MC_Bayes_cent4->SetBinError(41,9.251911e-07);
   hRatio_MC_Bayes_cent4->SetBinError(42,1.271197e-06);
   hRatio_MC_Bayes_cent4->SetBinError(43,1.650584e-08);
   hRatio_MC_Bayes_cent4->SetBinError(44,1.053724e-06);
   hRatio_MC_Bayes_cent4->SetBinError(45,2.934994e-06);
   hRatio_MC_Bayes_cent4->SetBinError(46,7.474364e-06);
   hRatio_MC_Bayes_cent4->SetBinError(47,3.250135e-06);
   hRatio_MC_Bayes_cent4->SetBinError(56,0.0005458495);
   hRatio_MC_Bayes_cent4->SetEntries(48935.98);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent4->SetLineColor(ci);
   hRatio_MC_Bayes_cent4->SetMarkerColor(2);
   hRatio_MC_Bayes_cent4->SetMarkerStyle(24);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent4->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent4->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent4->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent4->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent4->Draw("same");
   Double_t xAxis64[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent4 = new TH1F("hRatio_MC_BinByBin_cent4","Unfolded PbPb MC closure test BinByBin 100 - 140 cent",100, xAxis64);
   hRatio_MC_BinByBin_cent4->SetBinContent(6,1.247492);
   hRatio_MC_BinByBin_cent4->SetBinContent(7,1.036622);
   hRatio_MC_BinByBin_cent4->SetBinContent(8,1.011106);
   hRatio_MC_BinByBin_cent4->SetBinContent(9,0.9594719);
   hRatio_MC_BinByBin_cent4->SetBinContent(10,0.9630608);
   hRatio_MC_BinByBin_cent4->SetBinContent(11,1.011319);
   hRatio_MC_BinByBin_cent4->SetBinContent(12,0.9707224);
   hRatio_MC_BinByBin_cent4->SetBinContent(13,0.9677957);
   hRatio_MC_BinByBin_cent4->SetBinContent(14,1.005307);
   hRatio_MC_BinByBin_cent4->SetBinContent(15,0.9697379);
   hRatio_MC_BinByBin_cent4->SetBinContent(16,1.000001);
   hRatio_MC_BinByBin_cent4->SetBinContent(17,0.9626287);
   hRatio_MC_BinByBin_cent4->SetBinContent(18,0.9706798);
   hRatio_MC_BinByBin_cent4->SetBinContent(19,0.976518);
   hRatio_MC_BinByBin_cent4->SetBinContent(20,0.9929152);
   hRatio_MC_BinByBin_cent4->SetBinContent(21,1.006962);
   hRatio_MC_BinByBin_cent4->SetBinContent(22,0.9411396);
   hRatio_MC_BinByBin_cent4->SetBinContent(23,0.998724);
   hRatio_MC_BinByBin_cent4->SetBinContent(24,1.011617);
   hRatio_MC_BinByBin_cent4->SetBinContent(25,0.943498);
   hRatio_MC_BinByBin_cent4->SetBinContent(26,1.007686);
   hRatio_MC_BinByBin_cent4->SetBinContent(27,1.009915);
   hRatio_MC_BinByBin_cent4->SetBinContent(28,0.9770899);
   hRatio_MC_BinByBin_cent4->SetBinContent(29,1.020597);
   hRatio_MC_BinByBin_cent4->SetBinContent(30,1.07741);
   hRatio_MC_BinByBin_cent4->SetBinContent(31,0.9913006);
   hRatio_MC_BinByBin_cent4->SetBinContent(32,1.046471);
   hRatio_MC_BinByBin_cent4->SetBinContent(33,0.9927015);
   hRatio_MC_BinByBin_cent4->SetBinContent(34,1.007633);
   hRatio_MC_BinByBin_cent4->SetBinContent(35,1.013667);
   hRatio_MC_BinByBin_cent4->SetBinError(6,0.04269777);
   hRatio_MC_BinByBin_cent4->SetBinError(7,0.0311685);
   hRatio_MC_BinByBin_cent4->SetBinError(8,0.03310574);
   hRatio_MC_BinByBin_cent4->SetBinError(9,0.02985994);
   hRatio_MC_BinByBin_cent4->SetBinError(10,0.03902818);
   hRatio_MC_BinByBin_cent4->SetBinError(11,0.02834029);
   hRatio_MC_BinByBin_cent4->SetBinError(12,0.03108334);
   hRatio_MC_BinByBin_cent4->SetBinError(13,0.03227652);
   hRatio_MC_BinByBin_cent4->SetBinError(14,0.0311822);
   hRatio_MC_BinByBin_cent4->SetBinError(15,0.02741727);
   hRatio_MC_BinByBin_cent4->SetBinError(16,0.03264221);
   hRatio_MC_BinByBin_cent4->SetBinError(17,0.02968608);
   hRatio_MC_BinByBin_cent4->SetBinError(18,0.02850135);
   hRatio_MC_BinByBin_cent4->SetBinError(19,0.03072681);
   hRatio_MC_BinByBin_cent4->SetBinError(20,0.03094685);
   hRatio_MC_BinByBin_cent4->SetBinError(21,0.03263632);
   hRatio_MC_BinByBin_cent4->SetBinError(22,0.03563179);
   hRatio_MC_BinByBin_cent4->SetBinError(23,0.03360531);
   hRatio_MC_BinByBin_cent4->SetBinError(24,0.03055044);
   hRatio_MC_BinByBin_cent4->SetBinError(25,0.03172833);
   hRatio_MC_BinByBin_cent4->SetBinError(26,0.03335521);
   hRatio_MC_BinByBin_cent4->SetBinError(27,0.03335365);
   hRatio_MC_BinByBin_cent4->SetBinError(28,0.03464374);
   hRatio_MC_BinByBin_cent4->SetBinError(29,0.03601705);
   hRatio_MC_BinByBin_cent4->SetBinError(30,0.03904328);
   hRatio_MC_BinByBin_cent4->SetBinError(31,0.05003348);
   hRatio_MC_BinByBin_cent4->SetBinError(32,0.0447922);
   hRatio_MC_BinByBin_cent4->SetBinError(33,0.04507237);
   hRatio_MC_BinByBin_cent4->SetBinError(34,0.05417618);
   hRatio_MC_BinByBin_cent4->SetBinError(35,0.05589545);
   hRatio_MC_BinByBin_cent4->SetEntries(22778.57);
   hRatio_MC_BinByBin_cent4->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent4->SetLineColor(ci);
   hRatio_MC_BinByBin_cent4->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent4->SetMarkerStyle(24);
   hRatio_MC_BinByBin_cent4->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent4->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent4->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent4->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent4->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent4->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent4->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent4->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent4->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent4->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent4->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent4->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent4->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent4->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent4->Draw("same");
   line = new TLine(50,1,300,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.33,"50-70%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   pt = new TPaveText(0.4830492,0.94,0.5169508,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_1_0->Modified();
   cPbPbMCclosure->cd();
  
// ------------>Primitives in pad: p_1_1
   p_1_1 = new TPad("p_1_1", "p_1_1",0.3759095,0,0.6766371,0.5224719);
   p_1_1->Draw();
   p_1_1->cd();
   p_1_1->Range(60,0.3235294,300,1.5);
   p_1_1->SetFillColor(0);
   p_1_1->SetBorderMode(0);
   p_1_1->SetBorderSize(2);
   p_1_1->SetLeftMargin(0);
   p_1_1->SetRightMargin(0);
   p_1_1->SetTopMargin(0);
   p_1_1->SetBottomMargin(0.15);
   p_1_1->SetFrameBorderMode(0);
   p_1_1->SetFrameBorderMode(0);
   Double_t xAxis65[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent1 = new TH1D("hRatio_MC_Bayes_cent1"," ",100, xAxis65);
   hRatio_MC_Bayes_cent1->SetBinContent(3,0.003861437);
   hRatio_MC_Bayes_cent1->SetBinContent(4,0.2142429);
   hRatio_MC_Bayes_cent1->SetBinContent(5,0.3949359);
   hRatio_MC_Bayes_cent1->SetBinContent(6,0.6501265);
   hRatio_MC_Bayes_cent1->SetBinContent(7,0.9035314);
   hRatio_MC_Bayes_cent1->SetBinContent(8,0.9735919);
   hRatio_MC_Bayes_cent1->SetBinContent(9,1.025228);
   hRatio_MC_Bayes_cent1->SetBinContent(10,1.005502);
   hRatio_MC_Bayes_cent1->SetBinContent(11,1.031563);
   hRatio_MC_Bayes_cent1->SetBinContent(12,0.9910732);
   hRatio_MC_Bayes_cent1->SetBinContent(13,1.024083);
   hRatio_MC_Bayes_cent1->SetBinContent(14,1.049469);
   hRatio_MC_Bayes_cent1->SetBinContent(15,1.059388);
   hRatio_MC_Bayes_cent1->SetBinContent(16,0.9403281);
   hRatio_MC_Bayes_cent1->SetBinContent(17,0.9481641);
   hRatio_MC_Bayes_cent1->SetBinContent(18,0.9528249);
   hRatio_MC_Bayes_cent1->SetBinContent(19,0.9114515);
   hRatio_MC_Bayes_cent1->SetBinContent(20,0.9768616);
   hRatio_MC_Bayes_cent1->SetBinContent(21,0.8862403);
   hRatio_MC_Bayes_cent1->SetBinContent(22,1.042193);
   hRatio_MC_Bayes_cent1->SetBinContent(23,1.072968);
   hRatio_MC_Bayes_cent1->SetBinContent(24,1.035547);
   hRatio_MC_Bayes_cent1->SetBinContent(25,0.9883944);
   hRatio_MC_Bayes_cent1->SetBinContent(26,1.038387);
   hRatio_MC_Bayes_cent1->SetBinContent(27,0.8650223);
   hRatio_MC_Bayes_cent1->SetBinContent(28,1.031487);
   hRatio_MC_Bayes_cent1->SetBinContent(29,1.019311);
   hRatio_MC_Bayes_cent1->SetBinContent(30,1.211711);
   hRatio_MC_Bayes_cent1->SetBinContent(31,1.221611);
   hRatio_MC_Bayes_cent1->SetBinContent(32,1.065616);
   hRatio_MC_Bayes_cent1->SetBinContent(33,1.184527);
   hRatio_MC_Bayes_cent1->SetBinContent(34,0.7123937);
   hRatio_MC_Bayes_cent1->SetBinContent(35,0.3975481);
   hRatio_MC_Bayes_cent1->SetBinContent(36,0.2240283);
   hRatio_MC_Bayes_cent1->SetBinContent(37,0.2835522);
   hRatio_MC_Bayes_cent1->SetBinContent(38,0.02167006);
   hRatio_MC_Bayes_cent1->SetBinContent(39,0.06149581);
   hRatio_MC_Bayes_cent1->SetBinContent(40,0.01230094);
   hRatio_MC_Bayes_cent1->SetBinContent(41,0.001486931);
   hRatio_MC_Bayes_cent1->SetBinContent(42,0.0002096328);
   hRatio_MC_Bayes_cent1->SetBinContent(43,6.758929e-05);
   hRatio_MC_Bayes_cent1->SetBinContent(46,0.01097195);
   hRatio_MC_Bayes_cent1->SetBinContent(48,0.005844622);
   hRatio_MC_Bayes_cent1->SetBinError(3,0.000283393);
   hRatio_MC_Bayes_cent1->SetBinError(4,0.01101589);
   hRatio_MC_Bayes_cent1->SetBinError(5,0.02334045);
   hRatio_MC_Bayes_cent1->SetBinError(6,0.02258378);
   hRatio_MC_Bayes_cent1->SetBinError(7,0.03518675);
   hRatio_MC_Bayes_cent1->SetBinError(8,0.0393207);
   hRatio_MC_Bayes_cent1->SetBinError(9,0.0313268);
   hRatio_MC_Bayes_cent1->SetBinError(10,0.03220459);
   hRatio_MC_Bayes_cent1->SetBinError(11,0.0421903);
   hRatio_MC_Bayes_cent1->SetBinError(12,0.03910313);
   hRatio_MC_Bayes_cent1->SetBinError(13,0.03521027);
   hRatio_MC_Bayes_cent1->SetBinError(14,0.03288507);
   hRatio_MC_Bayes_cent1->SetBinError(15,0.03806272);
   hRatio_MC_Bayes_cent1->SetBinError(16,0.03744749);
   hRatio_MC_Bayes_cent1->SetBinError(17,0.03631171);
   hRatio_MC_Bayes_cent1->SetBinError(18,0.03411384);
   hRatio_MC_Bayes_cent1->SetBinError(19,0.03398142);
   hRatio_MC_Bayes_cent1->SetBinError(20,0.04268806);
   hRatio_MC_Bayes_cent1->SetBinError(21,0.06226293);
   hRatio_MC_Bayes_cent1->SetBinError(22,0.0372804);
   hRatio_MC_Bayes_cent1->SetBinError(23,0.04290823);
   hRatio_MC_Bayes_cent1->SetBinError(24,0.04919565);
   hRatio_MC_Bayes_cent1->SetBinError(25,0.04876206);
   hRatio_MC_Bayes_cent1->SetBinError(26,0.05422155);
   hRatio_MC_Bayes_cent1->SetBinError(27,0.0562315);
   hRatio_MC_Bayes_cent1->SetBinError(28,0.04786649);
   hRatio_MC_Bayes_cent1->SetBinError(29,0.04955274);
   hRatio_MC_Bayes_cent1->SetBinError(30,0.06751856);
   hRatio_MC_Bayes_cent1->SetBinError(31,0.0705804);
   hRatio_MC_Bayes_cent1->SetBinError(32,0.0734559);
   hRatio_MC_Bayes_cent1->SetBinError(33,0.09342013);
   hRatio_MC_Bayes_cent1->SetBinError(34,0.0616957);
   hRatio_MC_Bayes_cent1->SetBinError(35,0.03682738);
   hRatio_MC_Bayes_cent1->SetBinError(36,0.02974362);
   hRatio_MC_Bayes_cent1->SetBinError(37,0.03476346);
   hRatio_MC_Bayes_cent1->SetBinError(38,0.003325406);
   hRatio_MC_Bayes_cent1->SetBinError(39,0.01439601);
   hRatio_MC_Bayes_cent1->SetBinError(40,0.002966113);
   hRatio_MC_Bayes_cent1->SetBinError(41,0.0002993648);
   hRatio_MC_Bayes_cent1->SetBinError(42,4.138643e-05);
   hRatio_MC_Bayes_cent1->SetBinError(43,1.402423e-05);
   hRatio_MC_Bayes_cent1->SetBinError(46,0.003325088);
   hRatio_MC_Bayes_cent1->SetBinError(48,0.001678891);
   hRatio_MC_Bayes_cent1->SetMinimum(0.5);
   hRatio_MC_Bayes_cent1->SetMaximum(1.5);
   hRatio_MC_Bayes_cent1->SetEntries(12558.58);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent1->SetLineColor(ci);
   hRatio_MC_Bayes_cent1->SetMarkerColor(2);
   hRatio_MC_Bayes_cent1->SetMarkerStyle(33);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetTitle("Jet p_{T} (GeV/c)");
   hRatio_MC_Bayes_cent1->GetXaxis()->SetRange(7,30);
   hRatio_MC_Bayes_cent1->GetXaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetNoExponent();
   hRatio_MC_Bayes_cent1->GetXaxis()->SetNdivisions(505);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetTitle("Reco/Truth");
   hRatio_MC_Bayes_cent1->GetYaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetNdivisions(610);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent1->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent1->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent1->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent1->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent1->Draw("");
   Double_t xAxis66[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent1 = new TH1F("hRatio_MC_BinByBin_cent1","Unfolded PbPb MC closure test BinByBin 10 - 20 cent",100, xAxis66);
   hRatio_MC_BinByBin_cent1->SetBinContent(6,1.021341);
   hRatio_MC_BinByBin_cent1->SetBinContent(7,1.131661);
   hRatio_MC_BinByBin_cent1->SetBinContent(8,1.010765);
   hRatio_MC_BinByBin_cent1->SetBinContent(9,0.8791909);
   hRatio_MC_BinByBin_cent1->SetBinContent(10,0.9933175);
   hRatio_MC_BinByBin_cent1->SetBinContent(11,0.8960038);
   hRatio_MC_BinByBin_cent1->SetBinContent(12,0.9243276);
   hRatio_MC_BinByBin_cent1->SetBinContent(13,0.9026892);
   hRatio_MC_BinByBin_cent1->SetBinContent(14,1.069644);
   hRatio_MC_BinByBin_cent1->SetBinContent(15,0.9548928);
   hRatio_MC_BinByBin_cent1->SetBinContent(16,0.851627);
   hRatio_MC_BinByBin_cent1->SetBinContent(17,0.8669788);
   hRatio_MC_BinByBin_cent1->SetBinContent(18,0.9295562);
   hRatio_MC_BinByBin_cent1->SetBinContent(19,0.8988987);
   hRatio_MC_BinByBin_cent1->SetBinContent(20,0.9008284);
   hRatio_MC_BinByBin_cent1->SetBinContent(21,0.8424287);
   hRatio_MC_BinByBin_cent1->SetBinContent(22,1.058477);
   hRatio_MC_BinByBin_cent1->SetBinContent(23,0.8649536);
   hRatio_MC_BinByBin_cent1->SetBinContent(24,0.9610206);
   hRatio_MC_BinByBin_cent1->SetBinContent(25,0.963488);
   hRatio_MC_BinByBin_cent1->SetBinContent(26,1.023437);
   hRatio_MC_BinByBin_cent1->SetBinContent(27,0.8899108);
   hRatio_MC_BinByBin_cent1->SetBinContent(28,0.9965311);
   hRatio_MC_BinByBin_cent1->SetBinContent(29,1.064153);
   hRatio_MC_BinByBin_cent1->SetBinContent(30,0.9534047);
   hRatio_MC_BinByBin_cent1->SetBinContent(31,1.065295);
   hRatio_MC_BinByBin_cent1->SetBinContent(32,1.152583);
   hRatio_MC_BinByBin_cent1->SetBinContent(33,1.089836);
   hRatio_MC_BinByBin_cent1->SetBinContent(34,1.108806);
   hRatio_MC_BinByBin_cent1->SetBinContent(35,1.216409);
   hRatio_MC_BinByBin_cent1->SetBinError(6,0.0500697);
   hRatio_MC_BinByBin_cent1->SetBinError(7,0.06715101);
   hRatio_MC_BinByBin_cent1->SetBinError(8,0.06827333);
   hRatio_MC_BinByBin_cent1->SetBinError(9,0.04309109);
   hRatio_MC_BinByBin_cent1->SetBinError(10,0.04920355);
   hRatio_MC_BinByBin_cent1->SetBinError(11,0.05319533);
   hRatio_MC_BinByBin_cent1->SetBinError(12,0.05556192);
   hRatio_MC_BinByBin_cent1->SetBinError(13,0.05049888);
   hRatio_MC_BinByBin_cent1->SetBinError(14,0.06892127);
   hRatio_MC_BinByBin_cent1->SetBinError(15,0.07012293);
   hRatio_MC_BinByBin_cent1->SetBinError(16,0.0493755);
   hRatio_MC_BinByBin_cent1->SetBinError(17,0.04946522);
   hRatio_MC_BinByBin_cent1->SetBinError(18,0.05086408);
   hRatio_MC_BinByBin_cent1->SetBinError(19,0.04859429);
   hRatio_MC_BinByBin_cent1->SetBinError(20,0.05664308);
   hRatio_MC_BinByBin_cent1->SetBinError(21,0.06762144);
   hRatio_MC_BinByBin_cent1->SetBinError(22,0.0784047);
   hRatio_MC_BinByBin_cent1->SetBinError(23,0.04907817);
   hRatio_MC_BinByBin_cent1->SetBinError(24,0.0679987);
   hRatio_MC_BinByBin_cent1->SetBinError(25,0.06506222);
   hRatio_MC_BinByBin_cent1->SetBinError(26,0.07343263);
   hRatio_MC_BinByBin_cent1->SetBinError(27,0.07682931);
   hRatio_MC_BinByBin_cent1->SetBinError(28,0.06289443);
   hRatio_MC_BinByBin_cent1->SetBinError(29,0.0732773);
   hRatio_MC_BinByBin_cent1->SetBinError(30,0.07259191);
   hRatio_MC_BinByBin_cent1->SetBinError(31,0.0851102);
   hRatio_MC_BinByBin_cent1->SetBinError(32,0.1733807);
   hRatio_MC_BinByBin_cent1->SetBinError(33,0.1074838);
   hRatio_MC_BinByBin_cent1->SetBinError(34,0.113762);
   hRatio_MC_BinByBin_cent1->SetBinError(35,0.1360838);
   hRatio_MC_BinByBin_cent1->SetEntries(4957.74);
   hRatio_MC_BinByBin_cent1->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent1->SetLineColor(ci);
   hRatio_MC_BinByBin_cent1->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent1->SetMarkerStyle(33);
   hRatio_MC_BinByBin_cent1->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent1->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent1->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent1->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent1->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent1->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent1->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent1->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent1->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent1->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent1->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent1->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent1->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent1->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent1->Draw("same");
   Double_t xAxis67[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent1 = new TH1D("hRatio_MC_Bayes_cent1","Unfolded PbPb MC closure test Bayes 10 - 20 cent",100, xAxis67);
   hRatio_MC_Bayes_cent1->SetBinContent(3,0.002585326);
   hRatio_MC_Bayes_cent1->SetBinContent(4,0.2667256);
   hRatio_MC_Bayes_cent1->SetBinContent(5,0.5172171);
   hRatio_MC_Bayes_cent1->SetBinContent(6,0.6723859);
   hRatio_MC_Bayes_cent1->SetBinContent(7,0.8443814);
   hRatio_MC_Bayes_cent1->SetBinContent(8,1.015827);
   hRatio_MC_Bayes_cent1->SetBinContent(9,1.037801);
   hRatio_MC_Bayes_cent1->SetBinContent(10,1.042515);
   hRatio_MC_Bayes_cent1->SetBinContent(11,1.009465);
   hRatio_MC_Bayes_cent1->SetBinContent(12,0.9757944);
   hRatio_MC_Bayes_cent1->SetBinContent(13,1.006698);
   hRatio_MC_Bayes_cent1->SetBinContent(14,1.012591);
   hRatio_MC_Bayes_cent1->SetBinContent(15,1.026804);
   hRatio_MC_Bayes_cent1->SetBinContent(16,1.032333);
   hRatio_MC_Bayes_cent1->SetBinContent(17,1.071678);
   hRatio_MC_Bayes_cent1->SetBinContent(18,1.162983);
   hRatio_MC_Bayes_cent1->SetBinContent(19,1.003163);
   hRatio_MC_Bayes_cent1->SetBinContent(20,0.9889511);
   hRatio_MC_Bayes_cent1->SetBinContent(21,0.9680544);
   hRatio_MC_Bayes_cent1->SetBinContent(22,1.000033);
   hRatio_MC_Bayes_cent1->SetBinContent(23,1.008997);
   hRatio_MC_Bayes_cent1->SetBinContent(24,1.029028);
   hRatio_MC_Bayes_cent1->SetBinContent(25,0.9985834);
   hRatio_MC_Bayes_cent1->SetBinContent(26,1.016451);
   hRatio_MC_Bayes_cent1->SetBinContent(27,0.9369447);
   hRatio_MC_Bayes_cent1->SetBinContent(28,1.077583);
   hRatio_MC_Bayes_cent1->SetBinContent(29,0.9781767);
   hRatio_MC_Bayes_cent1->SetBinContent(30,1.221227);
   hRatio_MC_Bayes_cent1->SetBinContent(31,1.151692);
   hRatio_MC_Bayes_cent1->SetBinContent(32,0.9993386);
   hRatio_MC_Bayes_cent1->SetBinContent(33,0.9582362);
   hRatio_MC_Bayes_cent1->SetBinContent(34,0.6082822);
   hRatio_MC_Bayes_cent1->SetBinContent(35,0.3406509);
   hRatio_MC_Bayes_cent1->SetBinContent(36,0.1807414);
   hRatio_MC_Bayes_cent1->SetBinContent(37,0.1995927);
   hRatio_MC_Bayes_cent1->SetBinContent(38,0.0196115);
   hRatio_MC_Bayes_cent1->SetBinContent(39,0.02050473);
   hRatio_MC_Bayes_cent1->SetBinContent(40,0.001561859);
   hRatio_MC_Bayes_cent1->SetBinContent(41,0.001404799);
   hRatio_MC_Bayes_cent1->SetBinContent(42,0.0004219652);
   hRatio_MC_Bayes_cent1->SetBinContent(43,0.0003762632);
   hRatio_MC_Bayes_cent1->SetBinContent(46,0.003498303);
   hRatio_MC_Bayes_cent1->SetBinContent(48,0.005422085);
   hRatio_MC_Bayes_cent1->SetBinError(3,0.0001941155);
   hRatio_MC_Bayes_cent1->SetBinError(4,0.0142337);
   hRatio_MC_Bayes_cent1->SetBinError(5,0.03370593);
   hRatio_MC_Bayes_cent1->SetBinError(6,0.02443998);
   hRatio_MC_Bayes_cent1->SetBinError(7,0.033676);
   hRatio_MC_Bayes_cent1->SetBinError(8,0.04160011);
   hRatio_MC_Bayes_cent1->SetBinError(9,0.0320619);
   hRatio_MC_Bayes_cent1->SetBinError(10,0.0335496);
   hRatio_MC_Bayes_cent1->SetBinError(11,0.04126689);
   hRatio_MC_Bayes_cent1->SetBinError(12,0.0384608);
   hRatio_MC_Bayes_cent1->SetBinError(13,0.03448648);
   hRatio_MC_Bayes_cent1->SetBinError(14,0.03157071);
   hRatio_MC_Bayes_cent1->SetBinError(15,0.03727018);
   hRatio_MC_Bayes_cent1->SetBinError(16,0.04166289);
   hRatio_MC_Bayes_cent1->SetBinError(17,0.04193168);
   hRatio_MC_Bayes_cent1->SetBinError(18,0.05002226);
   hRatio_MC_Bayes_cent1->SetBinError(19,0.03782888);
   hRatio_MC_Bayes_cent1->SetBinError(20,0.0431907);
   hRatio_MC_Bayes_cent1->SetBinError(21,0.07447549);
   hRatio_MC_Bayes_cent1->SetBinError(22,0.0355692);
   hRatio_MC_Bayes_cent1->SetBinError(23,0.0402546);
   hRatio_MC_Bayes_cent1->SetBinError(24,0.04838702);
   hRatio_MC_Bayes_cent1->SetBinError(25,0.04948722);
   hRatio_MC_Bayes_cent1->SetBinError(26,0.05397763);
   hRatio_MC_Bayes_cent1->SetBinError(27,0.06224937);
   hRatio_MC_Bayes_cent1->SetBinError(28,0.04960037);
   hRatio_MC_Bayes_cent1->SetBinError(29,0.04727758);
   hRatio_MC_Bayes_cent1->SetBinError(30,0.06659215);
   hRatio_MC_Bayes_cent1->SetBinError(31,0.06509946);
   hRatio_MC_Bayes_cent1->SetBinError(32,0.06884352);
   hRatio_MC_Bayes_cent1->SetBinError(33,0.07326862);
   hRatio_MC_Bayes_cent1->SetBinError(34,0.0492526);
   hRatio_MC_Bayes_cent1->SetBinError(35,0.03156726);
   hRatio_MC_Bayes_cent1->SetBinError(36,0.02543556);
   hRatio_MC_Bayes_cent1->SetBinError(37,0.02393675);
   hRatio_MC_Bayes_cent1->SetBinError(38,0.00289984);
   hRatio_MC_Bayes_cent1->SetBinError(39,0.004729785);
   hRatio_MC_Bayes_cent1->SetBinError(40,0.000460711);
   hRatio_MC_Bayes_cent1->SetBinError(41,0.0002977293);
   hRatio_MC_Bayes_cent1->SetBinError(42,8.860684e-05);
   hRatio_MC_Bayes_cent1->SetBinError(43,7.371672e-05);
   hRatio_MC_Bayes_cent1->SetBinError(46,0.0008585564);
   hRatio_MC_Bayes_cent1->SetBinError(48,0.001435546);
   hRatio_MC_Bayes_cent1->SetEntries(12999.73);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent1->SetLineColor(ci);
   hRatio_MC_Bayes_cent1->SetMarkerColor(2);
   hRatio_MC_Bayes_cent1->SetMarkerStyle(24);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent1->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent1->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent1->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent1->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent1->Draw("same");
   Double_t xAxis68[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent1 = new TH1F("hRatio_MC_BinByBin_cent1","Unfolded PbPb MC closure test BinByBin 10 - 20 cent",100, xAxis68);
   hRatio_MC_BinByBin_cent1->SetBinContent(6,1.197215);
   hRatio_MC_BinByBin_cent1->SetBinContent(7,1.116814);
   hRatio_MC_BinByBin_cent1->SetBinContent(8,1.035374);
   hRatio_MC_BinByBin_cent1->SetBinContent(9,0.9916067);
   hRatio_MC_BinByBin_cent1->SetBinContent(10,1.037649);
   hRatio_MC_BinByBin_cent1->SetBinContent(11,0.8803741);
   hRatio_MC_BinByBin_cent1->SetBinContent(12,0.9374996);
   hRatio_MC_BinByBin_cent1->SetBinContent(13,0.9538421);
   hRatio_MC_BinByBin_cent1->SetBinContent(14,0.9729723);
   hRatio_MC_BinByBin_cent1->SetBinContent(15,0.9093938);
   hRatio_MC_BinByBin_cent1->SetBinContent(16,0.8956853);
   hRatio_MC_BinByBin_cent1->SetBinContent(17,0.9995672);
   hRatio_MC_BinByBin_cent1->SetBinContent(18,1.047819);
   hRatio_MC_BinByBin_cent1->SetBinContent(19,1.009647);
   hRatio_MC_BinByBin_cent1->SetBinContent(20,0.8644213);
   hRatio_MC_BinByBin_cent1->SetBinContent(21,0.9437909);
   hRatio_MC_BinByBin_cent1->SetBinContent(22,1.050401);
   hRatio_MC_BinByBin_cent1->SetBinContent(23,0.9386994);
   hRatio_MC_BinByBin_cent1->SetBinContent(24,0.9745212);
   hRatio_MC_BinByBin_cent1->SetBinContent(25,0.9081801);
   hRatio_MC_BinByBin_cent1->SetBinContent(26,1.028996);
   hRatio_MC_BinByBin_cent1->SetBinContent(27,0.9696369);
   hRatio_MC_BinByBin_cent1->SetBinContent(28,0.9230996);
   hRatio_MC_BinByBin_cent1->SetBinContent(29,1.127035);
   hRatio_MC_BinByBin_cent1->SetBinContent(30,1.007888);
   hRatio_MC_BinByBin_cent1->SetBinContent(31,1.078481);
   hRatio_MC_BinByBin_cent1->SetBinContent(32,1.052562);
   hRatio_MC_BinByBin_cent1->SetBinContent(33,0.9634102);
   hRatio_MC_BinByBin_cent1->SetBinContent(34,0.9660971);
   hRatio_MC_BinByBin_cent1->SetBinContent(35,1.029174);
   hRatio_MC_BinByBin_cent1->SetBinError(6,0.09044153);
   hRatio_MC_BinByBin_cent1->SetBinError(7,0.1084535);
   hRatio_MC_BinByBin_cent1->SetBinError(8,0.07201122);
   hRatio_MC_BinByBin_cent1->SetBinError(9,0.06229661);
   hRatio_MC_BinByBin_cent1->SetBinError(10,0.06683421);
   hRatio_MC_BinByBin_cent1->SetBinError(11,0.05122868);
   hRatio_MC_BinByBin_cent1->SetBinError(12,0.05541726);
   hRatio_MC_BinByBin_cent1->SetBinError(13,0.05698375);
   hRatio_MC_BinByBin_cent1->SetBinError(14,0.05232041);
   hRatio_MC_BinByBin_cent1->SetBinError(15,0.04729848);
   hRatio_MC_BinByBin_cent1->SetBinError(16,0.08152367);
   hRatio_MC_BinByBin_cent1->SetBinError(17,0.1021388);
   hRatio_MC_BinByBin_cent1->SetBinError(18,0.06779112);
   hRatio_MC_BinByBin_cent1->SetBinError(19,0.05584371);
   hRatio_MC_BinByBin_cent1->SetBinError(20,0.05476462);
   hRatio_MC_BinByBin_cent1->SetBinError(21,0.07575664);
   hRatio_MC_BinByBin_cent1->SetBinError(22,0.09446321);
   hRatio_MC_BinByBin_cent1->SetBinError(23,0.05397036);
   hRatio_MC_BinByBin_cent1->SetBinError(24,0.06198814);
   hRatio_MC_BinByBin_cent1->SetBinError(25,0.0600294);
   hRatio_MC_BinByBin_cent1->SetBinError(26,0.0848536);
   hRatio_MC_BinByBin_cent1->SetBinError(27,0.07828741);
   hRatio_MC_BinByBin_cent1->SetBinError(28,0.05830299);
   hRatio_MC_BinByBin_cent1->SetBinError(29,0.07458814);
   hRatio_MC_BinByBin_cent1->SetBinError(30,0.07683481);
   hRatio_MC_BinByBin_cent1->SetBinError(31,0.08679113);
   hRatio_MC_BinByBin_cent1->SetBinError(32,0.09506419);
   hRatio_MC_BinByBin_cent1->SetBinError(33,0.09742243);
   hRatio_MC_BinByBin_cent1->SetBinError(34,0.1041709);
   hRatio_MC_BinByBin_cent1->SetBinError(35,0.1173819);
   hRatio_MC_BinByBin_cent1->SetEntries(4962.524);
   hRatio_MC_BinByBin_cent1->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent1->SetLineColor(ci);
   hRatio_MC_BinByBin_cent1->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent1->SetMarkerStyle(24);
   hRatio_MC_BinByBin_cent1->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent1->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent1->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent1->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent1->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent1->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent1->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent1->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent1->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent1->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent1->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent1->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent1->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent1->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent1->Draw("same");
   line = new TLine(50,1,300,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.33," 5-10%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   pt = new TPaveText(0.4830492,0.94,0.5169508,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_1_1->Modified();
   cPbPbMCclosure->cd();
  
// ------------>Primitives in pad: p_2_0
   p_2_0 = new TPad("p_2_0", "p_2_0",0.676637,0.5224719,1,1);
   p_2_0->Draw();
   p_2_0->cd();
   p_2_0->Range(60,0.5,318.0645,1.575269);
   p_2_0->SetFillColor(0);
   p_2_0->SetBorderMode(0);
   p_2_0->SetBorderSize(2);
   p_2_0->SetLeftMargin(0);
   p_2_0->SetRightMargin(0.07);
   p_2_0->SetTopMargin(0.07);
   p_2_0->SetBottomMargin(0);
   p_2_0->SetFrameBorderMode(0);
   p_2_0->SetFrameBorderMode(0);
   Double_t xAxis69[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent3 = new TH1D("hRatio_MC_Bayes_cent3"," ",100, xAxis69);
   hRatio_MC_Bayes_cent3->SetBinContent(3,0.002409977);
   hRatio_MC_Bayes_cent3->SetBinContent(4,0.6377715);
   hRatio_MC_Bayes_cent3->SetBinContent(5,0.6429752);
   hRatio_MC_Bayes_cent3->SetBinContent(6,0.7586058);
   hRatio_MC_Bayes_cent3->SetBinContent(7,0.871709);
   hRatio_MC_Bayes_cent3->SetBinContent(8,0.9610446);
   hRatio_MC_Bayes_cent3->SetBinContent(9,1.000106);
   hRatio_MC_Bayes_cent3->SetBinContent(10,1.011169);
   hRatio_MC_Bayes_cent3->SetBinContent(11,1.021983);
   hRatio_MC_Bayes_cent3->SetBinContent(12,1.038475);
   hRatio_MC_Bayes_cent3->SetBinContent(13,1.0389);
   hRatio_MC_Bayes_cent3->SetBinContent(14,1.025855);
   hRatio_MC_Bayes_cent3->SetBinContent(15,1.008265);
   hRatio_MC_Bayes_cent3->SetBinContent(16,0.9875283);
   hRatio_MC_Bayes_cent3->SetBinContent(17,1.016471);
   hRatio_MC_Bayes_cent3->SetBinContent(18,0.9839532);
   hRatio_MC_Bayes_cent3->SetBinContent(19,0.9832496);
   hRatio_MC_Bayes_cent3->SetBinContent(20,0.9714169);
   hRatio_MC_Bayes_cent3->SetBinContent(21,1.007765);
   hRatio_MC_Bayes_cent3->SetBinContent(22,1.021186);
   hRatio_MC_Bayes_cent3->SetBinContent(23,0.9821775);
   hRatio_MC_Bayes_cent3->SetBinContent(24,1.015263);
   hRatio_MC_Bayes_cent3->SetBinContent(25,1.027598);
   hRatio_MC_Bayes_cent3->SetBinContent(26,0.9868122);
   hRatio_MC_Bayes_cent3->SetBinContent(27,0.9686842);
   hRatio_MC_Bayes_cent3->SetBinContent(28,0.9629813);
   hRatio_MC_Bayes_cent3->SetBinContent(29,0.9690168);
   hRatio_MC_Bayes_cent3->SetBinContent(30,1.040443);
   hRatio_MC_Bayes_cent3->SetBinContent(31,1.095528);
   hRatio_MC_Bayes_cent3->SetBinContent(32,1.126258);
   hRatio_MC_Bayes_cent3->SetBinContent(33,0.9258688);
   hRatio_MC_Bayes_cent3->SetBinContent(34,0.6754922);
   hRatio_MC_Bayes_cent3->SetBinContent(35,0.3526565);
   hRatio_MC_Bayes_cent3->SetBinContent(36,0.1250749);
   hRatio_MC_Bayes_cent3->SetBinContent(37,0.04352565);
   hRatio_MC_Bayes_cent3->SetBinContent(38,0.008426855);
   hRatio_MC_Bayes_cent3->SetBinContent(39,0.001289137);
   hRatio_MC_Bayes_cent3->SetBinContent(40,4.114558e-05);
   hRatio_MC_Bayes_cent3->SetBinContent(41,0.001437912);
   hRatio_MC_Bayes_cent3->SetBinContent(42,1.019776e-05);
   hRatio_MC_Bayes_cent3->SetBinContent(43,2.863242e-05);
   hRatio_MC_Bayes_cent3->SetBinContent(44,1.727034e-05);
   hRatio_MC_Bayes_cent3->SetBinContent(45,2.497147e-07);
   hRatio_MC_Bayes_cent3->SetBinContent(48,9.510399e-07);
   hRatio_MC_Bayes_cent3->SetBinContent(49,5.045617e-05);
   hRatio_MC_Bayes_cent3->SetBinContent(50,0.07481174);
   hRatio_MC_Bayes_cent3->SetBinContent(56,0.08640385);
   hRatio_MC_Bayes_cent3->SetBinError(3,0.0001639527);
   hRatio_MC_Bayes_cent3->SetBinError(4,0.02450532);
   hRatio_MC_Bayes_cent3->SetBinError(5,0.02064399);
   hRatio_MC_Bayes_cent3->SetBinError(6,0.01470335);
   hRatio_MC_Bayes_cent3->SetBinError(7,0.0193592);
   hRatio_MC_Bayes_cent3->SetBinError(8,0.02175323);
   hRatio_MC_Bayes_cent3->SetBinError(9,0.01904981);
   hRatio_MC_Bayes_cent3->SetBinError(10,0.01823974);
   hRatio_MC_Bayes_cent3->SetBinError(11,0.02249725);
   hRatio_MC_Bayes_cent3->SetBinError(12,0.02025069);
   hRatio_MC_Bayes_cent3->SetBinError(13,0.02133515);
   hRatio_MC_Bayes_cent3->SetBinError(14,0.02028722);
   hRatio_MC_Bayes_cent3->SetBinError(15,0.01831533);
   hRatio_MC_Bayes_cent3->SetBinError(16,0.02239907);
   hRatio_MC_Bayes_cent3->SetBinError(17,0.02142838);
   hRatio_MC_Bayes_cent3->SetBinError(18,0.01939826);
   hRatio_MC_Bayes_cent3->SetBinError(19,0.01998514);
   hRatio_MC_Bayes_cent3->SetBinError(20,0.01915739);
   hRatio_MC_Bayes_cent3->SetBinError(21,0.0226199);
   hRatio_MC_Bayes_cent3->SetBinError(22,0.02040321);
   hRatio_MC_Bayes_cent3->SetBinError(23,0.0406098);
   hRatio_MC_Bayes_cent3->SetBinError(24,0.02234093);
   hRatio_MC_Bayes_cent3->SetBinError(25,0.02328944);
   hRatio_MC_Bayes_cent3->SetBinError(26,0.02890241);
   hRatio_MC_Bayes_cent3->SetBinError(27,0.02797496);
   hRatio_MC_Bayes_cent3->SetBinError(28,0.02883331);
   hRatio_MC_Bayes_cent3->SetBinError(29,0.02237413);
   hRatio_MC_Bayes_cent3->SetBinError(30,0.02753547);
   hRatio_MC_Bayes_cent3->SetBinError(31,0.0314433);
   hRatio_MC_Bayes_cent3->SetBinError(32,0.03930666);
   hRatio_MC_Bayes_cent3->SetBinError(33,0.03294977);
   hRatio_MC_Bayes_cent3->SetBinError(34,0.02687692);
   hRatio_MC_Bayes_cent3->SetBinError(35,0.01456645);
   hRatio_MC_Bayes_cent3->SetBinError(36,0.006246798);
   hRatio_MC_Bayes_cent3->SetBinError(37,0.002276517);
   hRatio_MC_Bayes_cent3->SetBinError(38,0.000433931);
   hRatio_MC_Bayes_cent3->SetBinError(39,0.0001434112);
   hRatio_MC_Bayes_cent3->SetBinError(40,4.506845e-06);
   hRatio_MC_Bayes_cent3->SetBinError(41,0.0001551653);
   hRatio_MC_Bayes_cent3->SetBinError(42,9.879789e-07);
   hRatio_MC_Bayes_cent3->SetBinError(43,3.444985e-06);
   hRatio_MC_Bayes_cent3->SetBinError(44,2.006354e-06);
   hRatio_MC_Bayes_cent3->SetBinError(45,2.580668e-08);
   hRatio_MC_Bayes_cent3->SetBinError(48,1.525781e-07);
   hRatio_MC_Bayes_cent3->SetBinError(49,7.784739e-06);
   hRatio_MC_Bayes_cent3->SetBinError(50,0.0133806);
   hRatio_MC_Bayes_cent3->SetBinError(56,0.02285319);
   hRatio_MC_Bayes_cent3->SetMinimum(0.5);
   hRatio_MC_Bayes_cent3->SetMaximum(1.5);
   hRatio_MC_Bayes_cent3->SetEntries(47255.47);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent3->SetLineColor(ci);
   hRatio_MC_Bayes_cent3->SetMarkerColor(2);
   hRatio_MC_Bayes_cent3->SetMarkerStyle(33);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetTitle("Jet p_{T} (GeV/c)");
   hRatio_MC_Bayes_cent3->GetXaxis()->SetRange(7,30);
   hRatio_MC_Bayes_cent3->GetXaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetNoExponent();
   hRatio_MC_Bayes_cent3->GetXaxis()->SetNdivisions(505);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetTitle("Reco/Truth");
   hRatio_MC_Bayes_cent3->GetYaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetNdivisions(610);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent3->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent3->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent3->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent3->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent3->Draw("");
   Double_t xAxis70[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent3 = new TH1F("hRatio_MC_BinByBin_cent3","Unfolded PbPb MC closure test BinByBin 60 - 100 cent",100, xAxis70);
   hRatio_MC_BinByBin_cent3->SetBinContent(6,1.151119);
   hRatio_MC_BinByBin_cent3->SetBinContent(7,1.044845);
   hRatio_MC_BinByBin_cent3->SetBinContent(8,1.02018);
   hRatio_MC_BinByBin_cent3->SetBinContent(9,0.9535286);
   hRatio_MC_BinByBin_cent3->SetBinContent(10,0.9643797);
   hRatio_MC_BinByBin_cent3->SetBinContent(11,0.9931785);
   hRatio_MC_BinByBin_cent3->SetBinContent(12,0.97413);
   hRatio_MC_BinByBin_cent3->SetBinContent(13,1.010833);
   hRatio_MC_BinByBin_cent3->SetBinContent(14,0.943256);
   hRatio_MC_BinByBin_cent3->SetBinContent(15,0.9896279);
   hRatio_MC_BinByBin_cent3->SetBinContent(16,0.9790485);
   hRatio_MC_BinByBin_cent3->SetBinContent(17,1.02695);
   hRatio_MC_BinByBin_cent3->SetBinContent(18,0.9825755);
   hRatio_MC_BinByBin_cent3->SetBinContent(19,0.9484744);
   hRatio_MC_BinByBin_cent3->SetBinContent(20,0.9143372);
   hRatio_MC_BinByBin_cent3->SetBinContent(21,0.9928343);
   hRatio_MC_BinByBin_cent3->SetBinContent(22,0.9934394);
   hRatio_MC_BinByBin_cent3->SetBinContent(23,0.9333014);
   hRatio_MC_BinByBin_cent3->SetBinContent(24,1.015007);
   hRatio_MC_BinByBin_cent3->SetBinContent(25,1.021696);
   hRatio_MC_BinByBin_cent3->SetBinContent(26,0.9938983);
   hRatio_MC_BinByBin_cent3->SetBinContent(27,0.9871616);
   hRatio_MC_BinByBin_cent3->SetBinContent(28,0.9272145);
   hRatio_MC_BinByBin_cent3->SetBinContent(29,1.015679);
   hRatio_MC_BinByBin_cent3->SetBinContent(30,0.9840789);
   hRatio_MC_BinByBin_cent3->SetBinContent(31,1.0449);
   hRatio_MC_BinByBin_cent3->SetBinContent(32,1.034413);
   hRatio_MC_BinByBin_cent3->SetBinContent(33,0.9764148);
   hRatio_MC_BinByBin_cent3->SetBinContent(34,0.9952978);
   hRatio_MC_BinByBin_cent3->SetBinContent(35,1.050626);
   hRatio_MC_BinByBin_cent3->SetBinError(6,0.04139336);
   hRatio_MC_BinByBin_cent3->SetBinError(7,0.03578274);
   hRatio_MC_BinByBin_cent3->SetBinError(8,0.03640706);
   hRatio_MC_BinByBin_cent3->SetBinError(9,0.02828797);
   hRatio_MC_BinByBin_cent3->SetBinError(10,0.03786878);
   hRatio_MC_BinByBin_cent3->SetBinError(11,0.0306565);
   hRatio_MC_BinByBin_cent3->SetBinError(12,0.02857934);
   hRatio_MC_BinByBin_cent3->SetBinError(13,0.03261117);
   hRatio_MC_BinByBin_cent3->SetBinError(14,0.0332979);
   hRatio_MC_BinByBin_cent3->SetBinError(15,0.02912671);
   hRatio_MC_BinByBin_cent3->SetBinError(16,0.03500156);
   hRatio_MC_BinByBin_cent3->SetBinError(17,0.03212669);
   hRatio_MC_BinByBin_cent3->SetBinError(18,0.03178127);
   hRatio_MC_BinByBin_cent3->SetBinError(19,0.02790742);
   hRatio_MC_BinByBin_cent3->SetBinError(20,0.02711107);
   hRatio_MC_BinByBin_cent3->SetBinError(21,0.03602812);
   hRatio_MC_BinByBin_cent3->SetBinError(22,0.02836777);
   hRatio_MC_BinByBin_cent3->SetBinError(23,0.04387226);
   hRatio_MC_BinByBin_cent3->SetBinError(24,0.03316823);
   hRatio_MC_BinByBin_cent3->SetBinError(25,0.03410401);
   hRatio_MC_BinByBin_cent3->SetBinError(26,0.03782545);
   hRatio_MC_BinByBin_cent3->SetBinError(27,0.03954393);
   hRatio_MC_BinByBin_cent3->SetBinError(28,0.03507888);
   hRatio_MC_BinByBin_cent3->SetBinError(29,0.03724096);
   hRatio_MC_BinByBin_cent3->SetBinError(30,0.03826243);
   hRatio_MC_BinByBin_cent3->SetBinError(31,0.04216415);
   hRatio_MC_BinByBin_cent3->SetBinError(32,0.04860461);
   hRatio_MC_BinByBin_cent3->SetBinError(33,0.04930396);
   hRatio_MC_BinByBin_cent3->SetBinError(34,0.05413134);
   hRatio_MC_BinByBin_cent3->SetBinError(35,0.06125602);
   hRatio_MC_BinByBin_cent3->SetEntries(20868.71);
   hRatio_MC_BinByBin_cent3->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent3->SetLineColor(ci);
   hRatio_MC_BinByBin_cent3->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent3->SetMarkerStyle(33);
   hRatio_MC_BinByBin_cent3->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent3->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent3->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent3->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent3->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent3->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent3->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent3->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent3->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent3->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent3->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent3->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent3->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent3->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent3->Draw("same");
   Double_t xAxis71[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent3 = new TH1D("hRatio_MC_Bayes_cent3","Unfolded PbPb MC closure test Bayes 60 - 100 cent",100, xAxis71);
   hRatio_MC_Bayes_cent3->SetBinContent(3,0.002544926);
   hRatio_MC_Bayes_cent3->SetBinContent(4,0.6508129);
   hRatio_MC_Bayes_cent3->SetBinContent(5,0.5868066);
   hRatio_MC_Bayes_cent3->SetBinContent(6,0.7391936);
   hRatio_MC_Bayes_cent3->SetBinContent(7,0.8588646);
   hRatio_MC_Bayes_cent3->SetBinContent(8,0.9543443);
   hRatio_MC_Bayes_cent3->SetBinContent(9,0.9906689);
   hRatio_MC_Bayes_cent3->SetBinContent(10,0.9994827);
   hRatio_MC_Bayes_cent3->SetBinContent(11,1.002019);
   hRatio_MC_Bayes_cent3->SetBinContent(12,0.9992574);
   hRatio_MC_Bayes_cent3->SetBinContent(13,1.006448);
   hRatio_MC_Bayes_cent3->SetBinContent(14,1.004512);
   hRatio_MC_Bayes_cent3->SetBinContent(15,1.009865);
   hRatio_MC_Bayes_cent3->SetBinContent(16,1.005425);
   hRatio_MC_Bayes_cent3->SetBinContent(17,1.00574);
   hRatio_MC_Bayes_cent3->SetBinContent(18,1.004803);
   hRatio_MC_Bayes_cent3->SetBinContent(19,1.001864);
   hRatio_MC_Bayes_cent3->SetBinContent(20,0.9996597);
   hRatio_MC_Bayes_cent3->SetBinContent(21,1.003001);
   hRatio_MC_Bayes_cent3->SetBinContent(22,1.010458);
   hRatio_MC_Bayes_cent3->SetBinContent(23,1.006952);
   hRatio_MC_Bayes_cent3->SetBinContent(24,0.9979606);
   hRatio_MC_Bayes_cent3->SetBinContent(25,1.011211);
   hRatio_MC_Bayes_cent3->SetBinContent(26,0.9896177);
   hRatio_MC_Bayes_cent3->SetBinContent(27,0.980583);
   hRatio_MC_Bayes_cent3->SetBinContent(28,0.9823629);
   hRatio_MC_Bayes_cent3->SetBinContent(29,1.006135);
   hRatio_MC_Bayes_cent3->SetBinContent(30,1.058735);
   hRatio_MC_Bayes_cent3->SetBinContent(31,1.126845);
   hRatio_MC_Bayes_cent3->SetBinContent(32,1.147164);
   hRatio_MC_Bayes_cent3->SetBinContent(33,0.946758);
   hRatio_MC_Bayes_cent3->SetBinContent(34,0.6602938);
   hRatio_MC_Bayes_cent3->SetBinContent(35,0.3376182);
   hRatio_MC_Bayes_cent3->SetBinContent(36,0.1360109);
   hRatio_MC_Bayes_cent3->SetBinContent(37,0.04069009);
   hRatio_MC_Bayes_cent3->SetBinContent(38,0.007756982);
   hRatio_MC_Bayes_cent3->SetBinContent(39,0.001049975);
   hRatio_MC_Bayes_cent3->SetBinContent(40,2.210668e-05);
   hRatio_MC_Bayes_cent3->SetBinContent(41,0.002236302);
   hRatio_MC_Bayes_cent3->SetBinContent(42,7.700035e-06);
   hRatio_MC_Bayes_cent3->SetBinContent(43,2.814598e-05);
   hRatio_MC_Bayes_cent3->SetBinContent(44,1.185804e-05);
   hRatio_MC_Bayes_cent3->SetBinContent(45,2.571307e-07);
   hRatio_MC_Bayes_cent3->SetBinContent(48,2.589874e-06);
   hRatio_MC_Bayes_cent3->SetBinContent(49,2.324921e-05);
   hRatio_MC_Bayes_cent3->SetBinContent(50,0.05868985);
   hRatio_MC_Bayes_cent3->SetBinContent(56,0.09838376);
   hRatio_MC_Bayes_cent3->SetBinError(3,0.0001801058);
   hRatio_MC_Bayes_cent3->SetBinError(4,0.02509008);
   hRatio_MC_Bayes_cent3->SetBinError(5,0.01877547);
   hRatio_MC_Bayes_cent3->SetBinError(6,0.01433299);
   hRatio_MC_Bayes_cent3->SetBinError(7,0.01909958);
   hRatio_MC_Bayes_cent3->SetBinError(8,0.0216231);
   hRatio_MC_Bayes_cent3->SetBinError(9,0.01877727);
   hRatio_MC_Bayes_cent3->SetBinError(10,0.01784514);
   hRatio_MC_Bayes_cent3->SetBinError(11,0.02193971);
   hRatio_MC_Bayes_cent3->SetBinError(12,0.01941439);
   hRatio_MC_Bayes_cent3->SetBinError(13,0.02066045);
   hRatio_MC_Bayes_cent3->SetBinError(14,0.01974855);
   hRatio_MC_Bayes_cent3->SetBinError(15,0.01824725);
   hRatio_MC_Bayes_cent3->SetBinError(16,0.0227956);
   hRatio_MC_Bayes_cent3->SetBinError(17,0.02114659);
   hRatio_MC_Bayes_cent3->SetBinError(18,0.01981136);
   hRatio_MC_Bayes_cent3->SetBinError(19,0.02032689);
   hRatio_MC_Bayes_cent3->SetBinError(20,0.01964935);
   hRatio_MC_Bayes_cent3->SetBinError(21,0.02255397);
   hRatio_MC_Bayes_cent3->SetBinError(22,0.02023391);
   hRatio_MC_Bayes_cent3->SetBinError(23,0.04313884);
   hRatio_MC_Bayes_cent3->SetBinError(24,0.02204538);
   hRatio_MC_Bayes_cent3->SetBinError(25,0.02299445);
   hRatio_MC_Bayes_cent3->SetBinError(26,0.0290631);
   hRatio_MC_Bayes_cent3->SetBinError(27,0.02833938);
   hRatio_MC_Bayes_cent3->SetBinError(28,0.02941707);
   hRatio_MC_Bayes_cent3->SetBinError(29,0.02325098);
   hRatio_MC_Bayes_cent3->SetBinError(30,0.02799031);
   hRatio_MC_Bayes_cent3->SetBinError(31,0.03233903);
   hRatio_MC_Bayes_cent3->SetBinError(32,0.04006788);
   hRatio_MC_Bayes_cent3->SetBinError(33,0.03366162);
   hRatio_MC_Bayes_cent3->SetBinError(34,0.0261937);
   hRatio_MC_Bayes_cent3->SetBinError(35,0.01394208);
   hRatio_MC_Bayes_cent3->SetBinError(36,0.006732653);
   hRatio_MC_Bayes_cent3->SetBinError(37,0.002047709);
   hRatio_MC_Bayes_cent3->SetBinError(38,0.0004020945);
   hRatio_MC_Bayes_cent3->SetBinError(39,9.954448e-05);
   hRatio_MC_Bayes_cent3->SetBinError(40,1.642574e-06);
   hRatio_MC_Bayes_cent3->SetBinError(41,0.0002221561);
   hRatio_MC_Bayes_cent3->SetBinError(42,7.120999e-07);
   hRatio_MC_Bayes_cent3->SetBinError(43,3.240161e-06);
   hRatio_MC_Bayes_cent3->SetBinError(44,1.538458e-06);
   hRatio_MC_Bayes_cent3->SetBinError(45,2.613816e-08);
   hRatio_MC_Bayes_cent3->SetBinError(48,3.862486e-07);
   hRatio_MC_Bayes_cent3->SetBinError(49,3.428958e-06);
   hRatio_MC_Bayes_cent3->SetBinError(50,0.01065503);
   hRatio_MC_Bayes_cent3->SetBinError(56,0.02529501);
   hRatio_MC_Bayes_cent3->SetEntries(46409.02);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent3->SetLineColor(ci);
   hRatio_MC_Bayes_cent3->SetMarkerColor(2);
   hRatio_MC_Bayes_cent3->SetMarkerStyle(24);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent3->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent3->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent3->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent3->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent3->Draw("same");
   Double_t xAxis72[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent3 = new TH1F("hRatio_MC_BinByBin_cent3","Unfolded PbPb MC closure test BinByBin 60 - 100 cent",100, xAxis72);
   hRatio_MC_BinByBin_cent3->SetBinContent(6,1.098584);
   hRatio_MC_BinByBin_cent3->SetBinContent(7,1.019328);
   hRatio_MC_BinByBin_cent3->SetBinContent(8,0.980305);
   hRatio_MC_BinByBin_cent3->SetBinContent(9,0.9915646);
   hRatio_MC_BinByBin_cent3->SetBinContent(10,0.9690195);
   hRatio_MC_BinByBin_cent3->SetBinContent(11,0.9309276);
   hRatio_MC_BinByBin_cent3->SetBinContent(12,0.9770445);
   hRatio_MC_BinByBin_cent3->SetBinContent(13,0.9582437);
   hRatio_MC_BinByBin_cent3->SetBinContent(14,0.946335);
   hRatio_MC_BinByBin_cent3->SetBinContent(15,1.017402);
   hRatio_MC_BinByBin_cent3->SetBinContent(16,0.9551758);
   hRatio_MC_BinByBin_cent3->SetBinContent(17,1.029686);
   hRatio_MC_BinByBin_cent3->SetBinContent(18,0.980606);
   hRatio_MC_BinByBin_cent3->SetBinContent(19,0.9661227);
   hRatio_MC_BinByBin_cent3->SetBinContent(20,0.9655448);
   hRatio_MC_BinByBin_cent3->SetBinContent(21,0.9719347);
   hRatio_MC_BinByBin_cent3->SetBinContent(22,1.018551);
   hRatio_MC_BinByBin_cent3->SetBinContent(23,0.8946579);
   hRatio_MC_BinByBin_cent3->SetBinContent(24,1.050163);
   hRatio_MC_BinByBin_cent3->SetBinContent(25,1.013577);
   hRatio_MC_BinByBin_cent3->SetBinContent(26,0.9854686);
   hRatio_MC_BinByBin_cent3->SetBinContent(27,1.006464);
   hRatio_MC_BinByBin_cent3->SetBinContent(28,0.9847419);
   hRatio_MC_BinByBin_cent3->SetBinContent(29,1.028515);
   hRatio_MC_BinByBin_cent3->SetBinContent(30,1.014635);
   hRatio_MC_BinByBin_cent3->SetBinContent(31,1.021419);
   hRatio_MC_BinByBin_cent3->SetBinContent(32,1.002302);
   hRatio_MC_BinByBin_cent3->SetBinContent(33,1.046979);
   hRatio_MC_BinByBin_cent3->SetBinContent(34,1.124542);
   hRatio_MC_BinByBin_cent3->SetBinContent(35,0.9509102);
   hRatio_MC_BinByBin_cent3->SetBinError(6,0.03999736);
   hRatio_MC_BinByBin_cent3->SetBinError(7,0.03323258);
   hRatio_MC_BinByBin_cent3->SetBinError(8,0.03439825);
   hRatio_MC_BinByBin_cent3->SetBinError(9,0.03364529);
   hRatio_MC_BinByBin_cent3->SetBinError(10,0.02651747);
   hRatio_MC_BinByBin_cent3->SetBinError(11,0.02882893);
   hRatio_MC_BinByBin_cent3->SetBinError(12,0.02959761);
   hRatio_MC_BinByBin_cent3->SetBinError(13,0.0301006);
   hRatio_MC_BinByBin_cent3->SetBinError(14,0.03135644);
   hRatio_MC_BinByBin_cent3->SetBinError(15,0.02832311);
   hRatio_MC_BinByBin_cent3->SetBinError(16,0.0344603);
   hRatio_MC_BinByBin_cent3->SetBinError(17,0.03289881);
   hRatio_MC_BinByBin_cent3->SetBinError(18,0.03019709);
   hRatio_MC_BinByBin_cent3->SetBinError(19,0.02900181);
   hRatio_MC_BinByBin_cent3->SetBinError(20,0.02722348);
   hRatio_MC_BinByBin_cent3->SetBinError(21,0.0292113);
   hRatio_MC_BinByBin_cent3->SetBinError(22,0.0331069);
   hRatio_MC_BinByBin_cent3->SetBinError(23,0.04267462);
   hRatio_MC_BinByBin_cent3->SetBinError(24,0.05886976);
   hRatio_MC_BinByBin_cent3->SetBinError(25,0.03424301);
   hRatio_MC_BinByBin_cent3->SetBinError(26,0.03759247);
   hRatio_MC_BinByBin_cent3->SetBinError(27,0.04020126);
   hRatio_MC_BinByBin_cent3->SetBinError(28,0.0406277);
   hRatio_MC_BinByBin_cent3->SetBinError(29,0.0342613);
   hRatio_MC_BinByBin_cent3->SetBinError(30,0.03793062);
   hRatio_MC_BinByBin_cent3->SetBinError(31,0.04241208);
   hRatio_MC_BinByBin_cent3->SetBinError(32,0.04644897);
   hRatio_MC_BinByBin_cent3->SetBinError(33,0.05157215);
   hRatio_MC_BinByBin_cent3->SetBinError(34,0.06201352);
   hRatio_MC_BinByBin_cent3->SetBinError(35,0.0542543);
   hRatio_MC_BinByBin_cent3->SetEntries(20323.33);
   hRatio_MC_BinByBin_cent3->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent3->SetLineColor(ci);
   hRatio_MC_BinByBin_cent3->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent3->SetMarkerStyle(24);
   hRatio_MC_BinByBin_cent3->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent3->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent3->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent3->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent3->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent3->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent3->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent3->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent3->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent3->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent3->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent3->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent3->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent3->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent3->Draw("same");
   line = new TLine(50,1,300,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.33,"30-50%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   pt = new TPaveText(0.4835357,0.94,0.5164643,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_2_0->Modified();
   cPbPbMCclosure->cd();
  
// ------------>Primitives in pad: p_2_1
   p_2_1 = new TPad("p_2_1", "p_2_1",0.676637,0,1,0.5224719);
   p_2_1->Draw();
   p_2_1->cd();
   p_2_1->Range(60,0.3235294,318.0645,1.5);
   p_2_1->SetFillColor(0);
   p_2_1->SetBorderMode(0);
   p_2_1->SetBorderSize(2);
   p_2_1->SetLeftMargin(0);
   p_2_1->SetRightMargin(0.07);
   p_2_1->SetTopMargin(0);
   p_2_1->SetBottomMargin(0.15);
   p_2_1->SetFrameBorderMode(0);
   p_2_1->SetFrameBorderMode(0);
   Double_t xAxis73[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent0 = new TH1D("hRatio_MC_Bayes_cent0"," ",100, xAxis73);
   hRatio_MC_Bayes_cent0->SetBinContent(3,0.01275193);
   hRatio_MC_Bayes_cent0->SetBinContent(4,0.2107333);
   hRatio_MC_Bayes_cent0->SetBinContent(5,0.5040923);
   hRatio_MC_Bayes_cent0->SetBinContent(6,0.6686093);
   hRatio_MC_Bayes_cent0->SetBinContent(7,0.8565719);
   hRatio_MC_Bayes_cent0->SetBinContent(8,0.8687858);
   hRatio_MC_Bayes_cent0->SetBinContent(9,1.077719);
   hRatio_MC_Bayes_cent0->SetBinContent(10,1.168209);
   hRatio_MC_Bayes_cent0->SetBinContent(11,1.135163);
   hRatio_MC_Bayes_cent0->SetBinContent(12,1.040497);
   hRatio_MC_Bayes_cent0->SetBinContent(13,1.151617);
   hRatio_MC_Bayes_cent0->SetBinContent(14,1.078913);
   hRatio_MC_Bayes_cent0->SetBinContent(15,1.028055);
   hRatio_MC_Bayes_cent0->SetBinContent(16,0.9368516);
   hRatio_MC_Bayes_cent0->SetBinContent(17,0.9229205);
   hRatio_MC_Bayes_cent0->SetBinContent(18,1.000151);
   hRatio_MC_Bayes_cent0->SetBinContent(19,1.10108);
   hRatio_MC_Bayes_cent0->SetBinContent(20,1.026529);
   hRatio_MC_Bayes_cent0->SetBinContent(21,1.02009);
   hRatio_MC_Bayes_cent0->SetBinContent(22,1.094444);
   hRatio_MC_Bayes_cent0->SetBinContent(23,1.100548);
   hRatio_MC_Bayes_cent0->SetBinContent(24,1.030538);
   hRatio_MC_Bayes_cent0->SetBinContent(25,1.098028);
   hRatio_MC_Bayes_cent0->SetBinContent(26,1.042571);
   hRatio_MC_Bayes_cent0->SetBinContent(27,1.027712);
   hRatio_MC_Bayes_cent0->SetBinContent(28,1.01023);
   hRatio_MC_Bayes_cent0->SetBinContent(29,1.098268);
   hRatio_MC_Bayes_cent0->SetBinContent(30,1.120916);
   hRatio_MC_Bayes_cent0->SetBinContent(31,1.161812);
   hRatio_MC_Bayes_cent0->SetBinContent(32,0.8634565);
   hRatio_MC_Bayes_cent0->SetBinContent(33,1.012489);
   hRatio_MC_Bayes_cent0->SetBinContent(34,0.5938435);
   hRatio_MC_Bayes_cent0->SetBinContent(35,0.5581228);
   hRatio_MC_Bayes_cent0->SetBinContent(36,0.1054922);
   hRatio_MC_Bayes_cent0->SetBinContent(37,0.07322546);
   hRatio_MC_Bayes_cent0->SetBinContent(38,0.006415869);
   hRatio_MC_Bayes_cent0->SetBinContent(39,0.01469946);
   hRatio_MC_Bayes_cent0->SetBinContent(40,0.007120494);
   hRatio_MC_Bayes_cent0->SetBinContent(41,0.0003447906);
   hRatio_MC_Bayes_cent0->SetBinContent(42,0.007254538);
   hRatio_MC_Bayes_cent0->SetBinContent(43,0.0005957421);
   hRatio_MC_Bayes_cent0->SetBinContent(45,0.01463922);
   hRatio_MC_Bayes_cent0->SetBinContent(48,0.0515256);
   hRatio_MC_Bayes_cent0->SetBinError(3,0.001405292);
   hRatio_MC_Bayes_cent0->SetBinError(4,0.01164733);
   hRatio_MC_Bayes_cent0->SetBinError(5,0.02616305);
   hRatio_MC_Bayes_cent0->SetBinError(6,0.02391572);
   hRatio_MC_Bayes_cent0->SetBinError(7,0.03514574);
   hRatio_MC_Bayes_cent0->SetBinError(8,0.03695705);
   hRatio_MC_Bayes_cent0->SetBinError(9,0.03315946);
   hRatio_MC_Bayes_cent0->SetBinError(10,0.0384115);
   hRatio_MC_Bayes_cent0->SetBinError(11,0.04375735);
   hRatio_MC_Bayes_cent0->SetBinError(12,0.04185988);
   hRatio_MC_Bayes_cent0->SetBinError(13,0.0439107);
   hRatio_MC_Bayes_cent0->SetBinError(14,0.03388095);
   hRatio_MC_Bayes_cent0->SetBinError(15,0.03562489);
   hRatio_MC_Bayes_cent0->SetBinError(16,0.03646812);
   hRatio_MC_Bayes_cent0->SetBinError(17,0.04063297);
   hRatio_MC_Bayes_cent0->SetBinError(18,0.03591847);
   hRatio_MC_Bayes_cent0->SetBinError(19,0.04041751);
   hRatio_MC_Bayes_cent0->SetBinError(20,0.05479269);
   hRatio_MC_Bayes_cent0->SetBinError(21,0.03484024);
   hRatio_MC_Bayes_cent0->SetBinError(22,0.04428985);
   hRatio_MC_Bayes_cent0->SetBinError(23,0.0432059);
   hRatio_MC_Bayes_cent0->SetBinError(24,0.04385187);
   hRatio_MC_Bayes_cent0->SetBinError(25,0.04184947);
   hRatio_MC_Bayes_cent0->SetBinError(26,0.0535295);
   hRatio_MC_Bayes_cent0->SetBinError(27,0.04274653);
   hRatio_MC_Bayes_cent0->SetBinError(28,0.06204307);
   hRatio_MC_Bayes_cent0->SetBinError(29,0.05576943);
   hRatio_MC_Bayes_cent0->SetBinError(30,0.06300332);
   hRatio_MC_Bayes_cent0->SetBinError(31,0.06476074);
   hRatio_MC_Bayes_cent0->SetBinError(32,0.06537843);
   hRatio_MC_Bayes_cent0->SetBinError(33,0.07076891);
   hRatio_MC_Bayes_cent0->SetBinError(34,0.04879512);
   hRatio_MC_Bayes_cent0->SetBinError(35,0.05592416);
   hRatio_MC_Bayes_cent0->SetBinError(36,0.01055709);
   hRatio_MC_Bayes_cent0->SetBinError(37,0.007967759);
   hRatio_MC_Bayes_cent0->SetBinError(38,0.0008701543);
   hRatio_MC_Bayes_cent0->SetBinError(39,0.002316077);
   hRatio_MC_Bayes_cent0->SetBinError(40,0.001601918);
   hRatio_MC_Bayes_cent0->SetBinError(41,7.655335e-05);
   hRatio_MC_Bayes_cent0->SetBinError(42,0.001820199);
   hRatio_MC_Bayes_cent0->SetBinError(43,0.0001462182);
   hRatio_MC_Bayes_cent0->SetBinError(45,0.003660254);
   hRatio_MC_Bayes_cent0->SetBinError(48,0.017261);
   hRatio_MC_Bayes_cent0->SetMinimum(0.5);
   hRatio_MC_Bayes_cent0->SetMaximum(1.5);
   hRatio_MC_Bayes_cent0->SetEntries(14188.44);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent0->SetLineColor(ci);
   hRatio_MC_Bayes_cent0->SetMarkerColor(2);
   hRatio_MC_Bayes_cent0->SetMarkerStyle(33);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetTitle("Jet p_{T} (GeV/c)");
   hRatio_MC_Bayes_cent0->GetXaxis()->SetRange(7,30);
   hRatio_MC_Bayes_cent0->GetXaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetNoExponent();
   hRatio_MC_Bayes_cent0->GetXaxis()->SetNdivisions(505);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetTitle("Reco/Truth");
   hRatio_MC_Bayes_cent0->GetYaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetNdivisions(610);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent0->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent0->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent0->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent0->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent0->Draw("");
   Double_t xAxis74[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent0 = new TH1F("hRatio_MC_BinByBin_cent0","Unfolded PbPb MC closure test BinByBin  0 - 10 cent",100, xAxis74);
   hRatio_MC_BinByBin_cent0->SetBinContent(6,1.339585);
   hRatio_MC_BinByBin_cent0->SetBinContent(7,1.064654);
   hRatio_MC_BinByBin_cent0->SetBinContent(8,1.0316);
   hRatio_MC_BinByBin_cent0->SetBinContent(9,1.074517);
   hRatio_MC_BinByBin_cent0->SetBinContent(10,0.9064007);
   hRatio_MC_BinByBin_cent0->SetBinContent(11,0.89755);
   hRatio_MC_BinByBin_cent0->SetBinContent(12,0.9971679);
   hRatio_MC_BinByBin_cent0->SetBinContent(13,0.9334304);
   hRatio_MC_BinByBin_cent0->SetBinContent(14,1.051258);
   hRatio_MC_BinByBin_cent0->SetBinContent(15,0.9059132);
   hRatio_MC_BinByBin_cent0->SetBinContent(16,0.9204119);
   hRatio_MC_BinByBin_cent0->SetBinContent(17,0.8546106);
   hRatio_MC_BinByBin_cent0->SetBinContent(18,0.907976);
   hRatio_MC_BinByBin_cent0->SetBinContent(19,1.025982);
   hRatio_MC_BinByBin_cent0->SetBinContent(20,0.9337481);
   hRatio_MC_BinByBin_cent0->SetBinContent(21,1.031656);
   hRatio_MC_BinByBin_cent0->SetBinContent(22,0.9432638);
   hRatio_MC_BinByBin_cent0->SetBinContent(23,1.025274);
   hRatio_MC_BinByBin_cent0->SetBinContent(24,1.015304);
   hRatio_MC_BinByBin_cent0->SetBinContent(25,1.076708);
   hRatio_MC_BinByBin_cent0->SetBinContent(26,0.9702526);
   hRatio_MC_BinByBin_cent0->SetBinContent(27,0.9840713);
   hRatio_MC_BinByBin_cent0->SetBinContent(28,0.9451725);
   hRatio_MC_BinByBin_cent0->SetBinContent(29,1.133141);
   hRatio_MC_BinByBin_cent0->SetBinContent(30,1.014832);
   hRatio_MC_BinByBin_cent0->SetBinContent(31,1.065016);
   hRatio_MC_BinByBin_cent0->SetBinContent(32,1.104233);
   hRatio_MC_BinByBin_cent0->SetBinContent(33,1.002162);
   hRatio_MC_BinByBin_cent0->SetBinContent(34,1.061161);
   hRatio_MC_BinByBin_cent0->SetBinContent(35,1.247158);
   hRatio_MC_BinByBin_cent0->SetBinError(6,0.1004134);
   hRatio_MC_BinByBin_cent0->SetBinError(7,0.09349642);
   hRatio_MC_BinByBin_cent0->SetBinError(8,0.07249386);
   hRatio_MC_BinByBin_cent0->SetBinError(9,0.07690278);
   hRatio_MC_BinByBin_cent0->SetBinError(10,0.04457002);
   hRatio_MC_BinByBin_cent0->SetBinError(11,0.05074019);
   hRatio_MC_BinByBin_cent0->SetBinError(12,0.06199037);
   hRatio_MC_BinByBin_cent0->SetBinError(13,0.05529342);
   hRatio_MC_BinByBin_cent0->SetBinError(14,0.06556581);
   hRatio_MC_BinByBin_cent0->SetBinError(15,0.04611697);
   hRatio_MC_BinByBin_cent0->SetBinError(16,0.05220276);
   hRatio_MC_BinByBin_cent0->SetBinError(17,0.0507515);
   hRatio_MC_BinByBin_cent0->SetBinError(18,0.05366041);
   hRatio_MC_BinByBin_cent0->SetBinError(19,0.06820376);
   hRatio_MC_BinByBin_cent0->SetBinError(20,0.0684453);
   hRatio_MC_BinByBin_cent0->SetBinError(21,0.05390886);
   hRatio_MC_BinByBin_cent0->SetBinError(22,0.05418542);
   hRatio_MC_BinByBin_cent0->SetBinError(23,0.06064537);
   hRatio_MC_BinByBin_cent0->SetBinError(24,0.06498991);
   hRatio_MC_BinByBin_cent0->SetBinError(25,0.05852456);
   hRatio_MC_BinByBin_cent0->SetBinError(26,0.07102101);
   hRatio_MC_BinByBin_cent0->SetBinError(27,0.06348087);
   hRatio_MC_BinByBin_cent0->SetBinError(28,0.09284353);
   hRatio_MC_BinByBin_cent0->SetBinError(29,0.07660865);
   hRatio_MC_BinByBin_cent0->SetBinError(30,0.07820345);
   hRatio_MC_BinByBin_cent0->SetBinError(31,0.08115158);
   hRatio_MC_BinByBin_cent0->SetBinError(32,0.1052599);
   hRatio_MC_BinByBin_cent0->SetBinError(33,0.09489142);
   hRatio_MC_BinByBin_cent0->SetBinError(34,0.1155503);
   hRatio_MC_BinByBin_cent0->SetBinError(35,0.1469235);
   hRatio_MC_BinByBin_cent0->SetEntries(5338.243);
   hRatio_MC_BinByBin_cent0->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent0->SetLineColor(ci);
   hRatio_MC_BinByBin_cent0->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent0->SetMarkerStyle(33);
   hRatio_MC_BinByBin_cent0->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent0->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent0->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent0->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent0->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent0->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent0->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent0->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent0->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent0->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent0->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent0->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent0->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent0->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent0->Draw("same");
   Double_t xAxis75[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent0 = new TH1D("hRatio_MC_Bayes_cent0","Unfolded PbPb MC closure test Bayes  0 - 10 cent",100, xAxis75);
   hRatio_MC_Bayes_cent0->SetBinContent(3,0.01202821);
   hRatio_MC_Bayes_cent0->SetBinContent(4,0.1951294);
   hRatio_MC_Bayes_cent0->SetBinContent(5,0.5070027);
   hRatio_MC_Bayes_cent0->SetBinContent(6,0.7155042);
   hRatio_MC_Bayes_cent0->SetBinContent(7,0.8767217);
   hRatio_MC_Bayes_cent0->SetBinContent(8,0.9704126);
   hRatio_MC_Bayes_cent0->SetBinContent(9,1.012304);
   hRatio_MC_Bayes_cent0->SetBinContent(10,1.021554);
   hRatio_MC_Bayes_cent0->SetBinContent(11,1.013723);
   hRatio_MC_Bayes_cent0->SetBinContent(12,1.009973);
   hRatio_MC_Bayes_cent0->SetBinContent(13,1.043349);
   hRatio_MC_Bayes_cent0->SetBinContent(14,1.006275);
   hRatio_MC_Bayes_cent0->SetBinContent(15,1.035201);
   hRatio_MC_Bayes_cent0->SetBinContent(16,1.022496);
   hRatio_MC_Bayes_cent0->SetBinContent(17,1.010993);
   hRatio_MC_Bayes_cent0->SetBinContent(18,1.0244);
   hRatio_MC_Bayes_cent0->SetBinContent(19,1.028089);
   hRatio_MC_Bayes_cent0->SetBinContent(20,0.9766049);
   hRatio_MC_Bayes_cent0->SetBinContent(21,0.9731668);
   hRatio_MC_Bayes_cent0->SetBinContent(22,0.9842415);
   hRatio_MC_Bayes_cent0->SetBinContent(23,1.054326);
   hRatio_MC_Bayes_cent0->SetBinContent(24,1.042558);
   hRatio_MC_Bayes_cent0->SetBinContent(25,0.9697454);
   hRatio_MC_Bayes_cent0->SetBinContent(26,1.027119);
   hRatio_MC_Bayes_cent0->SetBinContent(27,1.004287);
   hRatio_MC_Bayes_cent0->SetBinContent(28,1.01796);
   hRatio_MC_Bayes_cent0->SetBinContent(29,1.052222);
   hRatio_MC_Bayes_cent0->SetBinContent(30,1.146261);
   hRatio_MC_Bayes_cent0->SetBinContent(31,1.166298);
   hRatio_MC_Bayes_cent0->SetBinContent(32,0.8821406);
   hRatio_MC_Bayes_cent0->SetBinContent(33,0.9121507);
   hRatio_MC_Bayes_cent0->SetBinContent(34,0.5045132);
   hRatio_MC_Bayes_cent0->SetBinContent(35,0.5745582);
   hRatio_MC_Bayes_cent0->SetBinContent(36,0.1294591);
   hRatio_MC_Bayes_cent0->SetBinContent(37,0.06287789);
   hRatio_MC_Bayes_cent0->SetBinContent(38,0.007126616);
   hRatio_MC_Bayes_cent0->SetBinContent(39,0.005523869);
   hRatio_MC_Bayes_cent0->SetBinContent(40,0.01524502);
   hRatio_MC_Bayes_cent0->SetBinContent(41,0.0002345061);
   hRatio_MC_Bayes_cent0->SetBinContent(42,0.0166893);
   hRatio_MC_Bayes_cent0->SetBinContent(43,0.0002321289);
   hRatio_MC_Bayes_cent0->SetBinContent(45,0.0212693);
   hRatio_MC_Bayes_cent0->SetBinContent(48,0.008430733);
   hRatio_MC_Bayes_cent0->SetBinError(3,0.001375047);
   hRatio_MC_Bayes_cent0->SetBinError(4,0.01074861);
   hRatio_MC_Bayes_cent0->SetBinError(5,0.02753248);
   hRatio_MC_Bayes_cent0->SetBinError(6,0.02478948);
   hRatio_MC_Bayes_cent0->SetBinError(7,0.03476358);
   hRatio_MC_Bayes_cent0->SetBinError(8,0.04267208);
   hRatio_MC_Bayes_cent0->SetBinError(9,0.03097532);
   hRatio_MC_Bayes_cent0->SetBinError(10,0.03338091);
   hRatio_MC_Bayes_cent0->SetBinError(11,0.03911977);
   hRatio_MC_Bayes_cent0->SetBinError(12,0.04157385);
   hRatio_MC_Bayes_cent0->SetBinError(13,0.03979959);
   hRatio_MC_Bayes_cent0->SetBinError(14,0.03129005);
   hRatio_MC_Bayes_cent0->SetBinError(15,0.03572199);
   hRatio_MC_Bayes_cent0->SetBinError(16,0.03981437);
   hRatio_MC_Bayes_cent0->SetBinError(17,0.04429803);
   hRatio_MC_Bayes_cent0->SetBinError(18,0.03683909);
   hRatio_MC_Bayes_cent0->SetBinError(19,0.03765239);
   hRatio_MC_Bayes_cent0->SetBinError(20,0.05315853);
   hRatio_MC_Bayes_cent0->SetBinError(21,0.03320202);
   hRatio_MC_Bayes_cent0->SetBinError(22,0.03974578);
   hRatio_MC_Bayes_cent0->SetBinError(23,0.0413766);
   hRatio_MC_Bayes_cent0->SetBinError(24,0.04467173);
   hRatio_MC_Bayes_cent0->SetBinError(25,0.03673245);
   hRatio_MC_Bayes_cent0->SetBinError(26,0.05272267);
   hRatio_MC_Bayes_cent0->SetBinError(27,0.04121264);
   hRatio_MC_Bayes_cent0->SetBinError(28,0.06293375);
   hRatio_MC_Bayes_cent0->SetBinError(29,0.05231503);
   hRatio_MC_Bayes_cent0->SetBinError(30,0.06261405);
   hRatio_MC_Bayes_cent0->SetBinError(31,0.06466513);
   hRatio_MC_Bayes_cent0->SetBinError(32,0.06690176);
   hRatio_MC_Bayes_cent0->SetBinError(33,0.06387329);
   hRatio_MC_Bayes_cent0->SetBinError(34,0.04109611);
   hRatio_MC_Bayes_cent0->SetBinError(35,0.05787398);
   hRatio_MC_Bayes_cent0->SetBinError(36,0.01292434);
   hRatio_MC_Bayes_cent0->SetBinError(37,0.007004005);
   hRatio_MC_Bayes_cent0->SetBinError(38,0.001009128);
   hRatio_MC_Bayes_cent0->SetBinError(39,0.0009401849);
   hRatio_MC_Bayes_cent0->SetBinError(40,0.003475302);
   hRatio_MC_Bayes_cent0->SetBinError(41,5.878295e-05);
   hRatio_MC_Bayes_cent0->SetBinError(42,0.00400691);
   hRatio_MC_Bayes_cent0->SetBinError(43,5.030681e-05);
   hRatio_MC_Bayes_cent0->SetBinError(45,0.006038592);
   hRatio_MC_Bayes_cent0->SetBinError(48,0.00231164);
   hRatio_MC_Bayes_cent0->SetEntries(14177.26);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent0->SetLineColor(ci);
   hRatio_MC_Bayes_cent0->SetMarkerColor(2);
   hRatio_MC_Bayes_cent0->SetMarkerStyle(24);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent0->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent0->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent0->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent0->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent0->Draw("same");
   Double_t xAxis76[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent0 = new TH1F("hRatio_MC_BinByBin_cent0","Unfolded PbPb MC closure test BinByBin  0 - 10 cent",100, xAxis76);
   hRatio_MC_BinByBin_cent0->SetBinContent(6,1.240183);
   hRatio_MC_BinByBin_cent0->SetBinContent(7,1.270212);
   hRatio_MC_BinByBin_cent0->SetBinContent(8,1.009887);
   hRatio_MC_BinByBin_cent0->SetBinContent(9,1.031666);
   hRatio_MC_BinByBin_cent0->SetBinContent(10,0.9332075);
   hRatio_MC_BinByBin_cent0->SetBinContent(11,0.8876051);
   hRatio_MC_BinByBin_cent0->SetBinContent(12,0.9090965);
   hRatio_MC_BinByBin_cent0->SetBinContent(13,0.879813);
   hRatio_MC_BinByBin_cent0->SetBinContent(14,0.9521039);
   hRatio_MC_BinByBin_cent0->SetBinContent(15,0.8694138);
   hRatio_MC_BinByBin_cent0->SetBinContent(16,0.9720308);
   hRatio_MC_BinByBin_cent0->SetBinContent(17,0.9522152);
   hRatio_MC_BinByBin_cent0->SetBinContent(18,0.9781033);
   hRatio_MC_BinByBin_cent0->SetBinContent(19,0.9483325);
   hRatio_MC_BinByBin_cent0->SetBinContent(20,0.858179);
   hRatio_MC_BinByBin_cent0->SetBinContent(21,0.9515373);
   hRatio_MC_BinByBin_cent0->SetBinContent(22,0.9930728);
   hRatio_MC_BinByBin_cent0->SetBinContent(23,1.003745);
   hRatio_MC_BinByBin_cent0->SetBinContent(24,0.9349998);
   hRatio_MC_BinByBin_cent0->SetBinContent(25,1.006912);
   hRatio_MC_BinByBin_cent0->SetBinContent(26,0.9902608);
   hRatio_MC_BinByBin_cent0->SetBinContent(27,0.9682927);
   hRatio_MC_BinByBin_cent0->SetBinContent(28,0.8696414);
   hRatio_MC_BinByBin_cent0->SetBinContent(29,1.093602);
   hRatio_MC_BinByBin_cent0->SetBinContent(30,1.041956);
   hRatio_MC_BinByBin_cent0->SetBinContent(31,1.112288);
   hRatio_MC_BinByBin_cent0->SetBinContent(32,1.059457);
   hRatio_MC_BinByBin_cent0->SetBinContent(33,1.016761);
   hRatio_MC_BinByBin_cent0->SetBinContent(34,1.040795);
   hRatio_MC_BinByBin_cent0->SetBinContent(35,1.184054);
   hRatio_MC_BinByBin_cent0->SetBinError(6,0.08539261);
   hRatio_MC_BinByBin_cent0->SetBinError(7,0.1014849);
   hRatio_MC_BinByBin_cent0->SetBinError(8,0.07050119);
   hRatio_MC_BinByBin_cent0->SetBinError(9,0.07255382);
   hRatio_MC_BinByBin_cent0->SetBinError(10,0.05846624);
   hRatio_MC_BinByBin_cent0->SetBinError(11,0.08235666);
   hRatio_MC_BinByBin_cent0->SetBinError(12,0.05519057);
   hRatio_MC_BinByBin_cent0->SetBinError(13,0.05544352);
   hRatio_MC_BinByBin_cent0->SetBinError(14,0.05321241);
   hRatio_MC_BinByBin_cent0->SetBinError(15,0.04432757);
   hRatio_MC_BinByBin_cent0->SetBinError(16,0.05721252);
   hRatio_MC_BinByBin_cent0->SetBinError(17,0.06005457);
   hRatio_MC_BinByBin_cent0->SetBinError(18,0.05735295);
   hRatio_MC_BinByBin_cent0->SetBinError(19,0.06072056);
   hRatio_MC_BinByBin_cent0->SetBinError(20,0.05918435);
   hRatio_MC_BinByBin_cent0->SetBinError(21,0.04859596);
   hRatio_MC_BinByBin_cent0->SetBinError(22,0.05590994);
   hRatio_MC_BinByBin_cent0->SetBinError(23,0.05543119);
   hRatio_MC_BinByBin_cent0->SetBinError(24,0.05496766);
   hRatio_MC_BinByBin_cent0->SetBinError(25,0.05911037);
   hRatio_MC_BinByBin_cent0->SetBinError(26,0.07113435);
   hRatio_MC_BinByBin_cent0->SetBinError(27,0.06034131);
   hRatio_MC_BinByBin_cent0->SetBinError(28,0.07327553);
   hRatio_MC_BinByBin_cent0->SetBinError(29,0.07375195);
   hRatio_MC_BinByBin_cent0->SetBinError(30,0.07752094);
   hRatio_MC_BinByBin_cent0->SetBinError(31,0.08771714);
   hRatio_MC_BinByBin_cent0->SetBinError(32,0.1012155);
   hRatio_MC_BinByBin_cent0->SetBinError(33,0.1005264);
   hRatio_MC_BinByBin_cent0->SetBinError(34,0.1083754);
   hRatio_MC_BinByBin_cent0->SetBinError(35,0.1428933);
   hRatio_MC_BinByBin_cent0->SetEntries(5371.276);
   hRatio_MC_BinByBin_cent0->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent0->SetLineColor(ci);
   hRatio_MC_BinByBin_cent0->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent0->SetMarkerStyle(24);
   hRatio_MC_BinByBin_cent0->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent0->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent0->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent0->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent0->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent0->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent0->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent0->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent0->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent0->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent0->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent0->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent0->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent0->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent0->Draw("same");
   line = new TLine(50,1,300,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.33," 0- 5%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   pt = new TPaveText(0.4835357,0.94,0.5164643,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_2_1->Modified();
   cPbPbMCclosure->cd();
   cPbPbMCclosure->Modified();
   cPbPbMCclosure->cd();
   cPbPbMCclosure->SetSelected(cPbPbMCclosure);
}


==> Figures/Ch4/PbPb_0isATLASCut_unfoldng_mc_closure_akPu4PF_20_eta_20_20150827.C <==
{
//=========Macro generated from canvas: cPbPbMCclosure/PbPb MC closure test
//=========  (Thu Aug 27 23:05:12 2015) by ROOT version5.32/00
   TCanvas *cPbPbMCclosure = new TCanvas("cPbPbMCclosure", "PbPb MC closure test",0,0,1200,800);
   gStyle->SetOptStat(0);
   cPbPbMCclosure->Range(0,0,1,1);
   cPbPbMCclosure->SetFillColor(0);
   cPbPbMCclosure->SetBorderMode(0);
   cPbPbMCclosure->SetBorderSize(2);
   cPbPbMCclosure->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: p_0_0
   TPad *p_0_0 = new TPad("p_0_0", "p_0_0",0,0.5224719,0.3759095,1);
   p_0_0->Draw();
   p_0_0->cd();
   p_0_0->Range(0,0.5,300,1.575269);
   p_0_0->SetFillColor(0);
   p_0_0->SetBorderMode(0);
   p_0_0->SetBorderSize(2);
   p_0_0->SetLeftMargin(0.2);
   p_0_0->SetRightMargin(0);
   p_0_0->SetTopMargin(0.07);
   p_0_0->SetBottomMargin(0);
   p_0_0->SetFrameBorderMode(0);
   p_0_0->SetFrameBorderMode(0);
   Double_t xAxis105[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent5 = new TH1D("hRatio_MC_Bayes_cent5"," ",100, xAxis105);
   hRatio_MC_Bayes_cent5->SetBinContent(2,4.816922e-05);
   hRatio_MC_Bayes_cent5->SetBinContent(3,0.004561388);
   hRatio_MC_Bayes_cent5->SetBinContent(4,1.533863);
   hRatio_MC_Bayes_cent5->SetBinContent(5,1.507913);
   hRatio_MC_Bayes_cent5->SetBinContent(6,1.151717);
   hRatio_MC_Bayes_cent5->SetBinContent(7,0.9762402);
   hRatio_MC_Bayes_cent5->SetBinContent(8,0.9821885);
   hRatio_MC_Bayes_cent5->SetBinContent(9,1.014959);
   hRatio_MC_Bayes_cent5->SetBinContent(10,1.004309);
   hRatio_MC_Bayes_cent5->SetBinContent(11,1.03489);
   hRatio_MC_Bayes_cent5->SetBinContent(12,1.016008);
   hRatio_MC_Bayes_cent5->SetBinContent(13,0.991624);
   hRatio_MC_Bayes_cent5->SetBinContent(14,0.9702927);
   hRatio_MC_Bayes_cent5->SetBinContent(15,0.9825754);
   hRatio_MC_Bayes_cent5->SetBinContent(16,0.9933017);
   hRatio_MC_Bayes_cent5->SetBinContent(17,1.000407);
   hRatio_MC_Bayes_cent5->SetBinContent(18,1.014436);
   hRatio_MC_Bayes_cent5->SetBinContent(19,1.02951);
   hRatio_MC_Bayes_cent5->SetBinContent(20,1.016913);
   hRatio_MC_Bayes_cent5->SetBinContent(21,1.009992);
   hRatio_MC_Bayes_cent5->SetBinContent(22,1.006271);
   hRatio_MC_Bayes_cent5->SetBinContent(23,0.9957818);
   hRatio_MC_Bayes_cent5->SetBinContent(24,0.9829822);
   hRatio_MC_Bayes_cent5->SetBinContent(25,0.9799259);
   hRatio_MC_Bayes_cent5->SetBinContent(26,0.9873595);
   hRatio_MC_Bayes_cent5->SetBinContent(27,0.9653686);
   hRatio_MC_Bayes_cent5->SetBinContent(28,0.9675146);
   hRatio_MC_Bayes_cent5->SetBinContent(29,0.9957976);
   hRatio_MC_Bayes_cent5->SetBinContent(30,1.017275);
   hRatio_MC_Bayes_cent5->SetBinContent(31,1.082227);
   hRatio_MC_Bayes_cent5->SetBinContent(32,1.104091);
   hRatio_MC_Bayes_cent5->SetBinContent(33,0.9365452);
   hRatio_MC_Bayes_cent5->SetBinContent(34,0.6486942);
   hRatio_MC_Bayes_cent5->SetBinContent(35,0.2940501);
   hRatio_MC_Bayes_cent5->SetBinContent(36,0.08945075);
   hRatio_MC_Bayes_cent5->SetBinContent(37,0.04579202);
   hRatio_MC_Bayes_cent5->SetBinContent(38,0.002248813);
   hRatio_MC_Bayes_cent5->SetBinContent(39,0.00022138);
   hRatio_MC_Bayes_cent5->SetBinContent(40,3.318253e-06);
   hRatio_MC_Bayes_cent5->SetBinContent(41,8.241602e-06);
   hRatio_MC_Bayes_cent5->SetBinContent(42,4.348077e-07);
   hRatio_MC_Bayes_cent5->SetBinContent(43,1.069782e-07);
   hRatio_MC_Bayes_cent5->SetBinContent(44,0.001186899);
   hRatio_MC_Bayes_cent5->SetBinContent(45,1.391951e-07);
   hRatio_MC_Bayes_cent5->SetBinContent(49,6.821538e-08);
   hRatio_MC_Bayes_cent5->SetBinContent(50,8.213838e-06);
   hRatio_MC_Bayes_cent5->SetBinContent(55,0.0971802);
   hRatio_MC_Bayes_cent5->SetBinError(2,7.38835e-06);
   hRatio_MC_Bayes_cent5->SetBinError(3,0.0003375209);
   hRatio_MC_Bayes_cent5->SetBinError(4,0.05163003);
   hRatio_MC_Bayes_cent5->SetBinError(5,0.04925641);
   hRatio_MC_Bayes_cent5->SetBinError(6,0.02537251);
   hRatio_MC_Bayes_cent5->SetBinError(7,0.02019227);
   hRatio_MC_Bayes_cent5->SetBinError(8,0.02139);
   hRatio_MC_Bayes_cent5->SetBinError(9,0.02113776);
   hRatio_MC_Bayes_cent5->SetBinError(10,0.01642384);
   hRatio_MC_Bayes_cent5->SetBinError(11,0.01951221);
   hRatio_MC_Bayes_cent5->SetBinError(12,0.02028448);
   hRatio_MC_Bayes_cent5->SetBinError(13,0.01739282);
   hRatio_MC_Bayes_cent5->SetBinError(14,0.02001149);
   hRatio_MC_Bayes_cent5->SetBinError(15,0.02146396);
   hRatio_MC_Bayes_cent5->SetBinError(16,0.01986568);
   hRatio_MC_Bayes_cent5->SetBinError(17,0.02193509);
   hRatio_MC_Bayes_cent5->SetBinError(18,0.01970934);
   hRatio_MC_Bayes_cent5->SetBinError(19,0.01882355);
   hRatio_MC_Bayes_cent5->SetBinError(20,0.01986551);
   hRatio_MC_Bayes_cent5->SetBinError(21,0.02222765);
   hRatio_MC_Bayes_cent5->SetBinError(22,0.0191818);
   hRatio_MC_Bayes_cent5->SetBinError(23,0.02566017);
   hRatio_MC_Bayes_cent5->SetBinError(24,0.02025287);
   hRatio_MC_Bayes_cent5->SetBinError(25,0.02238689);
   hRatio_MC_Bayes_cent5->SetBinError(26,0.01981931);
   hRatio_MC_Bayes_cent5->SetBinError(27,0.0263008);
   hRatio_MC_Bayes_cent5->SetBinError(28,0.02782077);
   hRatio_MC_Bayes_cent5->SetBinError(29,0.02248681);
   hRatio_MC_Bayes_cent5->SetBinError(30,0.03628554);
   hRatio_MC_Bayes_cent5->SetBinError(31,0.04348334);
   hRatio_MC_Bayes_cent5->SetBinError(32,0.03135261);
   hRatio_MC_Bayes_cent5->SetBinError(33,0.03291039);
   hRatio_MC_Bayes_cent5->SetBinError(34,0.0237093);
   hRatio_MC_Bayes_cent5->SetBinError(35,0.01249095);
   hRatio_MC_Bayes_cent5->SetBinError(36,0.004287421);
   hRatio_MC_Bayes_cent5->SetBinError(37,0.002566837);
   hRatio_MC_Bayes_cent5->SetBinError(38,0.0001122317);
   hRatio_MC_Bayes_cent5->SetBinError(39,1.627278e-05);
   hRatio_MC_Bayes_cent5->SetBinError(40,2.886963e-07);
   hRatio_MC_Bayes_cent5->SetBinError(41,8.043068e-07);
   hRatio_MC_Bayes_cent5->SetBinError(42,3.904205e-08);
   hRatio_MC_Bayes_cent5->SetBinError(43,9.242096e-09);
   hRatio_MC_Bayes_cent5->SetBinError(44,0.0001707265);
   hRatio_MC_Bayes_cent5->SetBinError(45,1.824152e-08);
   hRatio_MC_Bayes_cent5->SetBinError(49,1.002418e-08);
   hRatio_MC_Bayes_cent5->SetBinError(50,1.379491e-06);
   hRatio_MC_Bayes_cent5->SetBinError(55,0.02310536);
   hRatio_MC_Bayes_cent5->SetMinimum(0.5);
   hRatio_MC_Bayes_cent5->SetMaximum(1.5);
   hRatio_MC_Bayes_cent5->SetEntries(46483.88);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent5->SetLineColor(ci);
   hRatio_MC_Bayes_cent5->SetMarkerColor(2);
   hRatio_MC_Bayes_cent5->SetMarkerStyle(33);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetTitle("Jet p_{T} (GeV/c)");
   hRatio_MC_Bayes_cent5->GetXaxis()->SetRange(7,30);
   hRatio_MC_Bayes_cent5->GetXaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetNoExponent();
   hRatio_MC_Bayes_cent5->GetXaxis()->SetNdivisions(505);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetTitle("Reco/Truth");
   hRatio_MC_Bayes_cent5->GetYaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetNdivisions(610);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent5->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent5->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent5->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent5->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent5->Draw("");
   Double_t xAxis106[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent5 = new TH1F("hRatio_MC_BinByBin_cent5","Unfolded PbPb MC closure test BinByBin 140 - 180 cent",100, xAxis106);
   hRatio_MC_BinByBin_cent5->SetBinContent(6,1.361404);
   hRatio_MC_BinByBin_cent5->SetBinContent(7,1.104574);
   hRatio_MC_BinByBin_cent5->SetBinContent(8,0.941646);
   hRatio_MC_BinByBin_cent5->SetBinContent(9,1.039052);
   hRatio_MC_BinByBin_cent5->SetBinContent(10,0.9353243);
   hRatio_MC_BinByBin_cent5->SetBinContent(11,0.9733464);
   hRatio_MC_BinByBin_cent5->SetBinContent(12,1.018781);
   hRatio_MC_BinByBin_cent5->SetBinContent(13,0.9892883);
   hRatio_MC_BinByBin_cent5->SetBinContent(14,0.9658704);
   hRatio_MC_BinByBin_cent5->SetBinContent(15,0.9569744);
   hRatio_MC_BinByBin_cent5->SetBinContent(16,0.9705857);
   hRatio_MC_BinByBin_cent5->SetBinContent(17,1.016043);
   hRatio_MC_BinByBin_cent5->SetBinContent(18,0.9823016);
   hRatio_MC_BinByBin_cent5->SetBinContent(19,0.9653906);
   hRatio_MC_BinByBin_cent5->SetBinContent(20,1.005619);
   hRatio_MC_BinByBin_cent5->SetBinContent(21,0.990572);
   hRatio_MC_BinByBin_cent5->SetBinContent(22,0.979809);
   hRatio_MC_BinByBin_cent5->SetBinContent(23,1.048156);
   hRatio_MC_BinByBin_cent5->SetBinContent(24,0.9509203);
   hRatio_MC_BinByBin_cent5->SetBinContent(25,0.979611);
   hRatio_MC_BinByBin_cent5->SetBinContent(26,0.9891378);
   hRatio_MC_BinByBin_cent5->SetBinContent(27,1.009213);
   hRatio_MC_BinByBin_cent5->SetBinContent(28,0.9638853);
   hRatio_MC_BinByBin_cent5->SetBinContent(29,0.9458017);
   hRatio_MC_BinByBin_cent5->SetBinContent(30,0.9742788);
   hRatio_MC_BinByBin_cent5->SetBinContent(31,0.9297675);
   hRatio_MC_BinByBin_cent5->SetBinContent(32,0.996164);
   hRatio_MC_BinByBin_cent5->SetBinContent(33,1.016738);
   hRatio_MC_BinByBin_cent5->SetBinContent(34,1.011659);
   hRatio_MC_BinByBin_cent5->SetBinContent(35,0.9311605);
   hRatio_MC_BinByBin_cent5->SetBinError(6,0.03484869);
   hRatio_MC_BinByBin_cent5->SetBinError(7,0.03760529);
   hRatio_MC_BinByBin_cent5->SetBinError(8,0.02941802);
   hRatio_MC_BinByBin_cent5->SetBinError(9,0.034857);
   hRatio_MC_BinByBin_cent5->SetBinError(10,0.0234059);
   hRatio_MC_BinByBin_cent5->SetBinError(11,0.02622746);
   hRatio_MC_BinByBin_cent5->SetBinError(12,0.05044376);
   hRatio_MC_BinByBin_cent5->SetBinError(13,0.02752759);
   hRatio_MC_BinByBin_cent5->SetBinError(14,0.03136878);
   hRatio_MC_BinByBin_cent5->SetBinError(15,0.02847396);
   hRatio_MC_BinByBin_cent5->SetBinError(16,0.02682614);
   hRatio_MC_BinByBin_cent5->SetBinError(17,0.03335488);
   hRatio_MC_BinByBin_cent5->SetBinError(18,0.03034697);
   hRatio_MC_BinByBin_cent5->SetBinError(19,0.02558853);
   hRatio_MC_BinByBin_cent5->SetBinError(20,0.02818885);
   hRatio_MC_BinByBin_cent5->SetBinError(21,0.0287889);
   hRatio_MC_BinByBin_cent5->SetBinError(22,0.02679476);
   hRatio_MC_BinByBin_cent5->SetBinError(23,0.04321914);
   hRatio_MC_BinByBin_cent5->SetBinError(24,0.02805941);
   hRatio_MC_BinByBin_cent5->SetBinError(25,0.03056542);
   hRatio_MC_BinByBin_cent5->SetBinError(26,0.02859097);
   hRatio_MC_BinByBin_cent5->SetBinError(27,0.03867191);
   hRatio_MC_BinByBin_cent5->SetBinError(28,0.03652363);
   hRatio_MC_BinByBin_cent5->SetBinError(29,0.03032357);
   hRatio_MC_BinByBin_cent5->SetBinError(30,0.04288673);
   hRatio_MC_BinByBin_cent5->SetBinError(31,0.04457933);
   hRatio_MC_BinByBin_cent5->SetBinError(32,0.04025431);
   hRatio_MC_BinByBin_cent5->SetBinError(33,0.05056856);
   hRatio_MC_BinByBin_cent5->SetBinError(34,0.04929544);
   hRatio_MC_BinByBin_cent5->SetBinError(35,0.05217995);
   hRatio_MC_BinByBin_cent5->SetEntries(23530.01);
   hRatio_MC_BinByBin_cent5->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent5->SetLineColor(ci);
   hRatio_MC_BinByBin_cent5->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent5->SetMarkerStyle(33);
   hRatio_MC_BinByBin_cent5->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent5->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent5->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent5->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent5->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent5->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent5->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent5->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent5->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent5->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent5->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent5->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent5->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent5->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent5->Draw("same");
   Double_t xAxis107[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent5 = new TH1D("hRatio_MC_Bayes_cent5","Unfolded PbPb MC closure test Bayes 140 - 180 cent",100, xAxis107);
   hRatio_MC_Bayes_cent5->SetBinContent(2,3.493647e-05);
   hRatio_MC_Bayes_cent5->SetBinContent(3,0.007497275);
   hRatio_MC_Bayes_cent5->SetBinContent(4,1.769831);
   hRatio_MC_Bayes_cent5->SetBinContent(5,1.618949);
   hRatio_MC_Bayes_cent5->SetBinContent(6,1.222479);
   hRatio_MC_Bayes_cent5->SetBinContent(7,0.9967103);
   hRatio_MC_Bayes_cent5->SetBinContent(8,0.9793011);
   hRatio_MC_Bayes_cent5->SetBinContent(9,0.9944647);
   hRatio_MC_Bayes_cent5->SetBinContent(10,1.000672);
   hRatio_MC_Bayes_cent5->SetBinContent(11,1.0029);
   hRatio_MC_Bayes_cent5->SetBinContent(12,1.00143);
   hRatio_MC_Bayes_cent5->SetBinContent(13,1.000706);
   hRatio_MC_Bayes_cent5->SetBinContent(14,1.002008);
   hRatio_MC_Bayes_cent5->SetBinContent(15,1.004601);
   hRatio_MC_Bayes_cent5->SetBinContent(16,1.001452);
   hRatio_MC_Bayes_cent5->SetBinContent(17,1.005021);
   hRatio_MC_Bayes_cent5->SetBinContent(18,1.005117);
   hRatio_MC_Bayes_cent5->SetBinContent(19,1.000437);
   hRatio_MC_Bayes_cent5->SetBinContent(20,0.9995346);
   hRatio_MC_Bayes_cent5->SetBinContent(21,1.001317);
   hRatio_MC_Bayes_cent5->SetBinContent(22,0.9997122);
   hRatio_MC_Bayes_cent5->SetBinContent(23,1.007476);
   hRatio_MC_Bayes_cent5->SetBinContent(24,1.007148);
   hRatio_MC_Bayes_cent5->SetBinContent(25,0.9955108);
   hRatio_MC_Bayes_cent5->SetBinContent(26,0.9986934);
   hRatio_MC_Bayes_cent5->SetBinContent(27,0.9882106);
   hRatio_MC_Bayes_cent5->SetBinContent(28,1.000338);
   hRatio_MC_Bayes_cent5->SetBinContent(29,1.019511);
   hRatio_MC_Bayes_cent5->SetBinContent(30,1.069672);
   hRatio_MC_Bayes_cent5->SetBinContent(31,1.10842);
   hRatio_MC_Bayes_cent5->SetBinContent(32,1.154337);
   hRatio_MC_Bayes_cent5->SetBinContent(33,0.9655341);
   hRatio_MC_Bayes_cent5->SetBinContent(34,0.6151749);
   hRatio_MC_Bayes_cent5->SetBinContent(35,0.2846121);
   hRatio_MC_Bayes_cent5->SetBinContent(36,0.07773931);
   hRatio_MC_Bayes_cent5->SetBinContent(37,0.03088322);
   hRatio_MC_Bayes_cent5->SetBinContent(38,0.002005411);
   hRatio_MC_Bayes_cent5->SetBinContent(39,0.0002529479);
   hRatio_MC_Bayes_cent5->SetBinContent(40,2.934521e-06);
   hRatio_MC_Bayes_cent5->SetBinContent(41,8.412432e-06);
   hRatio_MC_Bayes_cent5->SetBinContent(42,9.618367e-07);
   hRatio_MC_Bayes_cent5->SetBinContent(43,1.259377e-07);
   hRatio_MC_Bayes_cent5->SetBinContent(44,0.0002083457);
   hRatio_MC_Bayes_cent5->SetBinContent(45,1.261186e-07);
   hRatio_MC_Bayes_cent5->SetBinContent(49,9.043004e-08);
   hRatio_MC_Bayes_cent5->SetBinContent(50,8.018343e-06);
   hRatio_MC_Bayes_cent5->SetBinContent(55,0.0896851);
   hRatio_MC_Bayes_cent5->SetBinError(2,5.110202e-06);
   hRatio_MC_Bayes_cent5->SetBinError(3,0.0007515073);
   hRatio_MC_Bayes_cent5->SetBinError(4,0.05957807);
   hRatio_MC_Bayes_cent5->SetBinError(5,0.05301501);
   hRatio_MC_Bayes_cent5->SetBinError(6,0.02712731);
   hRatio_MC_Bayes_cent5->SetBinError(7,0.02051481);
   hRatio_MC_Bayes_cent5->SetBinError(8,0.02123984);
   hRatio_MC_Bayes_cent5->SetBinError(9,0.02068769);
   hRatio_MC_Bayes_cent5->SetBinError(10,0.01626394);
   hRatio_MC_Bayes_cent5->SetBinError(11,0.01866259);
   hRatio_MC_Bayes_cent5->SetBinError(12,0.01974477);
   hRatio_MC_Bayes_cent5->SetBinError(13,0.01742098);
   hRatio_MC_Bayes_cent5->SetBinError(14,0.02070979);
   hRatio_MC_Bayes_cent5->SetBinError(15,0.02202579);
   hRatio_MC_Bayes_cent5->SetBinError(16,0.02004942);
   hRatio_MC_Bayes_cent5->SetBinError(17,0.02205227);
   hRatio_MC_Bayes_cent5->SetBinError(18,0.01951174);
   hRatio_MC_Bayes_cent5->SetBinError(19,0.0182795);
   hRatio_MC_Bayes_cent5->SetBinError(20,0.01961284);
   hRatio_MC_Bayes_cent5->SetBinError(21,0.02212295);
   hRatio_MC_Bayes_cent5->SetBinError(22,0.01906781);
   hRatio_MC_Bayes_cent5->SetBinError(23,0.02600819);
   hRatio_MC_Bayes_cent5->SetBinError(24,0.02073465);
   hRatio_MC_Bayes_cent5->SetBinError(25,0.022769);
   hRatio_MC_Bayes_cent5->SetBinError(26,0.02005713);
   hRatio_MC_Bayes_cent5->SetBinError(27,0.02698072);
   hRatio_MC_Bayes_cent5->SetBinError(28,0.02891407);
   hRatio_MC_Bayes_cent5->SetBinError(29,0.02308509);
   hRatio_MC_Bayes_cent5->SetBinError(30,0.03923702);
   hRatio_MC_Bayes_cent5->SetBinError(31,0.04513156);
   hRatio_MC_Bayes_cent5->SetBinError(32,0.03285835);
   hRatio_MC_Bayes_cent5->SetBinError(33,0.03401689);
   hRatio_MC_Bayes_cent5->SetBinError(34,0.02248238);
   hRatio_MC_Bayes_cent5->SetBinError(35,0.01213601);
   hRatio_MC_Bayes_cent5->SetBinError(36,0.00369168);
   hRatio_MC_Bayes_cent5->SetBinError(37,0.001516284);
   hRatio_MC_Bayes_cent5->SetBinError(38,9.952149e-05);
   hRatio_MC_Bayes_cent5->SetBinError(39,1.892672e-05);
   hRatio_MC_Bayes_cent5->SetBinError(40,2.366477e-07);
   hRatio_MC_Bayes_cent5->SetBinError(41,8.301744e-07);
   hRatio_MC_Bayes_cent5->SetBinError(42,9.053419e-08);
   hRatio_MC_Bayes_cent5->SetBinError(43,1.296014e-08);
   hRatio_MC_Bayes_cent5->SetBinError(44,2.882464e-05);
   hRatio_MC_Bayes_cent5->SetBinError(45,1.494389e-08);
   hRatio_MC_Bayes_cent5->SetBinError(49,1.36867e-08);
   hRatio_MC_Bayes_cent5->SetBinError(50,1.411126e-06);
   hRatio_MC_Bayes_cent5->SetBinError(55,0.02127382);
   hRatio_MC_Bayes_cent5->SetEntries(44499.72);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent5->SetLineColor(ci);
   hRatio_MC_Bayes_cent5->SetMarkerColor(2);
   hRatio_MC_Bayes_cent5->SetMarkerStyle(24);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent5->GetXaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent5->GetYaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent5->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent5->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent5->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent5->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent5->Draw("same");
   Double_t xAxis108[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent5 = new TH1F("hRatio_MC_BinByBin_cent5","Unfolded PbPb MC closure test BinByBin 140 - 180 cent",100, xAxis108);
   hRatio_MC_BinByBin_cent5->SetBinContent(6,1.453503);
   hRatio_MC_BinByBin_cent5->SetBinContent(7,1.111041);
   hRatio_MC_BinByBin_cent5->SetBinContent(8,1.034381);
   hRatio_MC_BinByBin_cent5->SetBinContent(9,0.9513749);
   hRatio_MC_BinByBin_cent5->SetBinContent(10,1.004728);
   hRatio_MC_BinByBin_cent5->SetBinContent(11,0.9516989);
   hRatio_MC_BinByBin_cent5->SetBinContent(12,0.9651294);
   hRatio_MC_BinByBin_cent5->SetBinContent(13,1.026219);
   hRatio_MC_BinByBin_cent5->SetBinContent(14,0.9335406);
   hRatio_MC_BinByBin_cent5->SetBinContent(15,1.02122);
   hRatio_MC_BinByBin_cent5->SetBinContent(16,0.9827062);
   hRatio_MC_BinByBin_cent5->SetBinContent(17,0.985564);
   hRatio_MC_BinByBin_cent5->SetBinContent(18,1.007864);
   hRatio_MC_BinByBin_cent5->SetBinContent(19,0.971553);
   hRatio_MC_BinByBin_cent5->SetBinContent(20,0.9822602);
   hRatio_MC_BinByBin_cent5->SetBinContent(21,0.9894714);
   hRatio_MC_BinByBin_cent5->SetBinContent(22,0.9806891);
   hRatio_MC_BinByBin_cent5->SetBinContent(23,1.014014);
   hRatio_MC_BinByBin_cent5->SetBinContent(24,0.9885011);
   hRatio_MC_BinByBin_cent5->SetBinContent(25,1.033481);
   hRatio_MC_BinByBin_cent5->SetBinContent(26,1.01602);
   hRatio_MC_BinByBin_cent5->SetBinContent(27,0.9767315);
   hRatio_MC_BinByBin_cent5->SetBinContent(28,0.9732131);
   hRatio_MC_BinByBin_cent5->SetBinContent(29,0.9978921);
   hRatio_MC_BinByBin_cent5->SetBinContent(30,1.041579);
   hRatio_MC_BinByBin_cent5->SetBinContent(31,0.9505712);
   hRatio_MC_BinByBin_cent5->SetBinContent(32,1.02314);
   hRatio_MC_BinByBin_cent5->SetBinContent(33,0.9842377);
   hRatio_MC_BinByBin_cent5->SetBinContent(34,1.055817);
   hRatio_MC_BinByBin_cent5->SetBinContent(35,0.9431597);
   hRatio_MC_BinByBin_cent5->SetBinError(6,0.04247825);
   hRatio_MC_BinByBin_cent5->SetBinError(7,0.0315163);
   hRatio_MC_BinByBin_cent5->SetBinError(8,0.04102861);
   hRatio_MC_BinByBin_cent5->SetBinError(9,0.02957519);
   hRatio_MC_BinByBin_cent5->SetBinError(10,0.02892365);
   hRatio_MC_BinByBin_cent5->SetBinError(11,0.02643018);
   hRatio_MC_BinByBin_cent5->SetBinError(12,0.02789023);
   hRatio_MC_BinByBin_cent5->SetBinError(13,0.02978229);
   hRatio_MC_BinByBin_cent5->SetBinError(14,0.02680184);
   hRatio_MC_BinByBin_cent5->SetBinError(15,0.03857885);
   hRatio_MC_BinByBin_cent5->SetBinError(16,0.02786626);
   hRatio_MC_BinByBin_cent5->SetBinError(17,0.02973549);
   hRatio_MC_BinByBin_cent5->SetBinError(18,0.03120818);
   hRatio_MC_BinByBin_cent5->SetBinError(19,0.02733576);
   hRatio_MC_BinByBin_cent5->SetBinError(20,0.0269148);
   hRatio_MC_BinByBin_cent5->SetBinError(21,0.03151563);
   hRatio_MC_BinByBin_cent5->SetBinError(22,0.03553496);
   hRatio_MC_BinByBin_cent5->SetBinError(23,0.03680281);
   hRatio_MC_BinByBin_cent5->SetBinError(24,0.02933564);
   hRatio_MC_BinByBin_cent5->SetBinError(25,0.03478147);
   hRatio_MC_BinByBin_cent5->SetBinError(26,0.03107154);
   hRatio_MC_BinByBin_cent5->SetBinError(27,0.03551718);
   hRatio_MC_BinByBin_cent5->SetBinError(28,0.03855217);
   hRatio_MC_BinByBin_cent5->SetBinError(29,0.03472507);
   hRatio_MC_BinByBin_cent5->SetBinError(30,0.05072217);
   hRatio_MC_BinByBin_cent5->SetBinError(31,0.05415089);
   hRatio_MC_BinByBin_cent5->SetBinError(32,0.04045082);
   hRatio_MC_BinByBin_cent5->SetBinError(33,0.0469423);
   hRatio_MC_BinByBin_cent5->SetBinError(34,0.0546659);
   hRatio_MC_BinByBin_cent5->SetBinError(35,0.05346589);
   hRatio_MC_BinByBin_cent5->SetEntries(22656.03);
   hRatio_MC_BinByBin_cent5->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent5->SetLineColor(ci);
   hRatio_MC_BinByBin_cent5->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent5->SetMarkerStyle(24);
   hRatio_MC_BinByBin_cent5->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent5->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent5->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent5->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent5->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent5->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent5->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent5->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent5->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent5->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent5->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent5->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent5->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent5->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent5->Draw("same");
   TLine *line = new TLine(50,1,300,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   TLatex *   tex = new TLatex(0.6,0.33,"70-90%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.65,0.65,0.85,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(19);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hRatio_MC_Bayes_cent0","Training","pl");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(33);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hRatio_MC_Bayes_cent0","Closure Test","pl");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   leg->Draw();
      tex = new TLatex(0.25,0.8,"#color[2]{HIN-BayesianUnfold Iter=4}");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(14);
   tex->Draw();
      tex = new TLatex(0.25,0.75,"#color[3]{bn-by-bin}");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(14);
   tex->Draw();
      tex = new TLatex(0.2,0.95,"CMS Preliminary");
tex->SetNDC();
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3,0.18,"Anti-k_{T} Pu PF Jets R=0.4");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
      tex = new TLatex(0.3,0.23,"|#eta|<2, |vz|<15)");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   TPaveText *pt = new TPaveText(0.4844394,0.94,0.5155606,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_0_0->Modified();
   cPbPbMCclosure->cd();
  
// ------------>Primitives in pad: p_0_1
   p_0_1 = new TPad("p_0_1", "p_0_1",0,0,0.3759095,0.5224719);
   p_0_1->Draw();
   p_0_1->cd();
   p_0_1->Range(0,0.3235294,300,1.5);
   p_0_1->SetFillColor(0);
   p_0_1->SetBorderMode(0);
   p_0_1->SetBorderSize(2);
   p_0_1->SetLeftMargin(0.2);
   p_0_1->SetRightMargin(0);
   p_0_1->SetTopMargin(0);
   p_0_1->SetBottomMargin(0.15);
   p_0_1->SetFrameBorderMode(0);
   p_0_1->SetFrameBorderMode(0);
   Double_t xAxis109[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent2 = new TH1D("hRatio_MC_Bayes_cent2"," ",100, xAxis109);
   hRatio_MC_Bayes_cent2->SetBinContent(2,5.69379e-07);
   hRatio_MC_Bayes_cent2->SetBinContent(3,0.04514469);
   hRatio_MC_Bayes_cent2->SetBinContent(4,1.45192);
   hRatio_MC_Bayes_cent2->SetBinContent(5,1.285961);
   hRatio_MC_Bayes_cent2->SetBinContent(6,0.9669225);
   hRatio_MC_Bayes_cent2->SetBinContent(7,0.9448381);
   hRatio_MC_Bayes_cent2->SetBinContent(8,0.9615404);
   hRatio_MC_Bayes_cent2->SetBinContent(9,0.9821441);
   hRatio_MC_Bayes_cent2->SetBinContent(10,0.9793539);
   hRatio_MC_Bayes_cent2->SetBinContent(11,0.9799904);
   hRatio_MC_Bayes_cent2->SetBinContent(12,1.017188);
   hRatio_MC_Bayes_cent2->SetBinContent(13,0.9930444);
   hRatio_MC_Bayes_cent2->SetBinContent(14,1.01146);
   hRatio_MC_Bayes_cent2->SetBinContent(15,1.011139);
   hRatio_MC_Bayes_cent2->SetBinContent(16,1.039887);
   hRatio_MC_Bayes_cent2->SetBinContent(17,1.017885);
   hRatio_MC_Bayes_cent2->SetBinContent(18,1.005026);
   hRatio_MC_Bayes_cent2->SetBinContent(19,0.9486293);
   hRatio_MC_Bayes_cent2->SetBinContent(20,0.958328);
   hRatio_MC_Bayes_cent2->SetBinContent(21,0.9828367);
   hRatio_MC_Bayes_cent2->SetBinContent(22,1.005039);
   hRatio_MC_Bayes_cent2->SetBinContent(23,1.025165);
   hRatio_MC_Bayes_cent2->SetBinContent(24,1.052254);
   hRatio_MC_Bayes_cent2->SetBinContent(25,1.046019);
   hRatio_MC_Bayes_cent2->SetBinContent(26,1.040147);
   hRatio_MC_Bayes_cent2->SetBinContent(27,1.014043);
   hRatio_MC_Bayes_cent2->SetBinContent(28,1.024518);
   hRatio_MC_Bayes_cent2->SetBinContent(29,1.07534);
   hRatio_MC_Bayes_cent2->SetBinContent(30,1.147165);
   hRatio_MC_Bayes_cent2->SetBinContent(31,1.17543);
   hRatio_MC_Bayes_cent2->SetBinContent(32,1.085678);
   hRatio_MC_Bayes_cent2->SetBinContent(33,0.8538631);
   hRatio_MC_Bayes_cent2->SetBinContent(34,0.7850505);
   hRatio_MC_Bayes_cent2->SetBinContent(35,0.1862177);
   hRatio_MC_Bayes_cent2->SetBinContent(36,0.09928109);
   hRatio_MC_Bayes_cent2->SetBinContent(37,0.02318323);
   hRatio_MC_Bayes_cent2->SetBinContent(38,0.003299946);
   hRatio_MC_Bayes_cent2->SetBinContent(39,0.001063567);
   hRatio_MC_Bayes_cent2->SetBinContent(40,0.0009668565);
   hRatio_MC_Bayes_cent2->SetBinContent(41,3.649318e-05);
   hRatio_MC_Bayes_cent2->SetBinContent(42,5.374399e-06);
   hRatio_MC_Bayes_cent2->SetBinContent(44,6.69688e-06);
   hRatio_MC_Bayes_cent2->SetBinContent(45,0.0007050423);
   hRatio_MC_Bayes_cent2->SetBinContent(46,6.484666e-06);
   hRatio_MC_Bayes_cent2->SetBinContent(47,0.0002546889);
   hRatio_MC_Bayes_cent2->SetBinContent(52,0.001382662);
   hRatio_MC_Bayes_cent2->SetBinContent(54,0.000972443);
   hRatio_MC_Bayes_cent2->SetBinError(2,1.517407e-07);
   hRatio_MC_Bayes_cent2->SetBinError(3,0.002566028);
   hRatio_MC_Bayes_cent2->SetBinError(4,0.05780342);
   hRatio_MC_Bayes_cent2->SetBinError(5,0.03672195);
   hRatio_MC_Bayes_cent2->SetBinError(6,0.03418654);
   hRatio_MC_Bayes_cent2->SetBinError(7,0.0215833);
   hRatio_MC_Bayes_cent2->SetBinError(8,0.02449731);
   hRatio_MC_Bayes_cent2->SetBinError(9,0.0240278);
   hRatio_MC_Bayes_cent2->SetBinError(10,0.02039042);
   hRatio_MC_Bayes_cent2->SetBinError(11,0.02055262);
   hRatio_MC_Bayes_cent2->SetBinError(12,0.02300054);
   hRatio_MC_Bayes_cent2->SetBinError(13,0.02268284);
   hRatio_MC_Bayes_cent2->SetBinError(14,0.02407167);
   hRatio_MC_Bayes_cent2->SetBinError(15,0.01924896);
   hRatio_MC_Bayes_cent2->SetBinError(16,0.0228249);
   hRatio_MC_Bayes_cent2->SetBinError(17,0.02427753);
   hRatio_MC_Bayes_cent2->SetBinError(18,0.0227112);
   hRatio_MC_Bayes_cent2->SetBinError(19,0.02693899);
   hRatio_MC_Bayes_cent2->SetBinError(20,0.01822607);
   hRatio_MC_Bayes_cent2->SetBinError(21,0.01938562);
   hRatio_MC_Bayes_cent2->SetBinError(22,0.02100376);
   hRatio_MC_Bayes_cent2->SetBinError(23,0.02252533);
   hRatio_MC_Bayes_cent2->SetBinError(24,0.02287342);
   hRatio_MC_Bayes_cent2->SetBinError(25,0.02438192);
   hRatio_MC_Bayes_cent2->SetBinError(26,0.02734559);
   hRatio_MC_Bayes_cent2->SetBinError(27,0.0249976);
   hRatio_MC_Bayes_cent2->SetBinError(28,0.02797108);
   hRatio_MC_Bayes_cent2->SetBinError(29,0.02766626);
   hRatio_MC_Bayes_cent2->SetBinError(30,0.03143645);
   hRatio_MC_Bayes_cent2->SetBinError(31,0.03749221);
   hRatio_MC_Bayes_cent2->SetBinError(32,0.03675389);
   hRatio_MC_Bayes_cent2->SetBinError(33,0.03316537);
   hRatio_MC_Bayes_cent2->SetBinError(34,0.03214975);
   hRatio_MC_Bayes_cent2->SetBinError(35,0.008620808);
   hRatio_MC_Bayes_cent2->SetBinError(36,0.004922426);
   hRatio_MC_Bayes_cent2->SetBinError(37,0.001269323);
   hRatio_MC_Bayes_cent2->SetBinError(38,0.0001995915);
   hRatio_MC_Bayes_cent2->SetBinError(39,6.916999e-05);
   hRatio_MC_Bayes_cent2->SetBinError(40,8.13568e-05);
   hRatio_MC_Bayes_cent2->SetBinError(41,3.811535e-06);
   hRatio_MC_Bayes_cent2->SetBinError(42,8.01117e-07);
   hRatio_MC_Bayes_cent2->SetBinError(44,1.099525e-06);
   hRatio_MC_Bayes_cent2->SetBinError(45,8.704738e-05);
   hRatio_MC_Bayes_cent2->SetBinError(46,9.670301e-07);
   hRatio_MC_Bayes_cent2->SetBinError(47,5.489227e-05);
   hRatio_MC_Bayes_cent2->SetBinError(52,0.0002726963);
   hRatio_MC_Bayes_cent2->SetBinError(54,0.0002119583);
   hRatio_MC_Bayes_cent2->SetMinimum(0.5);
   hRatio_MC_Bayes_cent2->SetMaximum(1.5);
   hRatio_MC_Bayes_cent2->SetEntries(42634.29);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent2->SetLineColor(ci);
   hRatio_MC_Bayes_cent2->SetMarkerColor(2);
   hRatio_MC_Bayes_cent2->SetMarkerStyle(33);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetTitle("Jet p_{T} (GeV/c)");
   hRatio_MC_Bayes_cent2->GetXaxis()->SetRange(7,30);
   hRatio_MC_Bayes_cent2->GetXaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetNoExponent();
   hRatio_MC_Bayes_cent2->GetXaxis()->SetNdivisions(505);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetTitle("Reco/Truth");
   hRatio_MC_Bayes_cent2->GetYaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetNdivisions(610);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent2->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent2->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent2->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent2->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent2->Draw("");
   Double_t xAxis110[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent2 = new TH1F("hRatio_MC_BinByBin_cent2","Unfolded PbPb MC closure test BinByBin 20 - 60 cent",100, xAxis110);
   hRatio_MC_BinByBin_cent2->SetBinContent(6,1.4544);
   hRatio_MC_BinByBin_cent2->SetBinContent(7,1.201448);
   hRatio_MC_BinByBin_cent2->SetBinContent(8,1.136379);
   hRatio_MC_BinByBin_cent2->SetBinContent(9,1.083438);
   hRatio_MC_BinByBin_cent2->SetBinContent(10,0.8978052);
   hRatio_MC_BinByBin_cent2->SetBinContent(11,0.8985878);
   hRatio_MC_BinByBin_cent2->SetBinContent(12,0.8872217);
   hRatio_MC_BinByBin_cent2->SetBinContent(13,0.8818263);
   hRatio_MC_BinByBin_cent2->SetBinContent(14,0.8685819);
   hRatio_MC_BinByBin_cent2->SetBinContent(15,0.9159212);
   hRatio_MC_BinByBin_cent2->SetBinContent(16,0.8972831);
   hRatio_MC_BinByBin_cent2->SetBinContent(17,0.9185941);
   hRatio_MC_BinByBin_cent2->SetBinContent(18,0.890967);
   hRatio_MC_BinByBin_cent2->SetBinContent(19,0.850036);
   hRatio_MC_BinByBin_cent2->SetBinContent(20,0.9060394);
   hRatio_MC_BinByBin_cent2->SetBinContent(21,0.9489897);
   hRatio_MC_BinByBin_cent2->SetBinContent(22,0.9491122);
   hRatio_MC_BinByBin_cent2->SetBinContent(23,1.030596);
   hRatio_MC_BinByBin_cent2->SetBinContent(24,0.9960337);
   hRatio_MC_BinByBin_cent2->SetBinContent(25,1.026128);
   hRatio_MC_BinByBin_cent2->SetBinContent(26,1.069491);
   hRatio_MC_BinByBin_cent2->SetBinContent(27,1.05497);
   hRatio_MC_BinByBin_cent2->SetBinContent(28,1.128739);
   hRatio_MC_BinByBin_cent2->SetBinContent(29,1.13944);
   hRatio_MC_BinByBin_cent2->SetBinContent(30,1.116408);
   hRatio_MC_BinByBin_cent2->SetBinContent(31,1.169538);
   hRatio_MC_BinByBin_cent2->SetBinContent(32,1.15289);
   hRatio_MC_BinByBin_cent2->SetBinContent(33,1.230833);
   hRatio_MC_BinByBin_cent2->SetBinContent(34,1.307819);
   hRatio_MC_BinByBin_cent2->SetBinContent(35,1.274986);
   hRatio_MC_BinByBin_cent2->SetBinError(6,0.06968331);
   hRatio_MC_BinByBin_cent2->SetBinError(7,0.04477916);
   hRatio_MC_BinByBin_cent2->SetBinError(8,0.07425358);
   hRatio_MC_BinByBin_cent2->SetBinError(9,0.1070463);
   hRatio_MC_BinByBin_cent2->SetBinError(10,0.03065186);
   hRatio_MC_BinByBin_cent2->SetBinError(11,0.03297556);
   hRatio_MC_BinByBin_cent2->SetBinError(12,0.03124976);
   hRatio_MC_BinByBin_cent2->SetBinError(13,0.03166518);
   hRatio_MC_BinByBin_cent2->SetBinError(14,0.03052794);
   hRatio_MC_BinByBin_cent2->SetBinError(15,0.03053239);
   hRatio_MC_BinByBin_cent2->SetBinError(16,0.02905281);
   hRatio_MC_BinByBin_cent2->SetBinError(17,0.04481671);
   hRatio_MC_BinByBin_cent2->SetBinError(18,0.03107422);
   hRatio_MC_BinByBin_cent2->SetBinError(19,0.03252163);
   hRatio_MC_BinByBin_cent2->SetBinError(20,0.02847414);
   hRatio_MC_BinByBin_cent2->SetBinError(21,0.03321537);
   hRatio_MC_BinByBin_cent2->SetBinError(22,0.02834922);
   hRatio_MC_BinByBin_cent2->SetBinError(23,0.03471819);
   hRatio_MC_BinByBin_cent2->SetBinError(24,0.03334235);
   hRatio_MC_BinByBin_cent2->SetBinError(25,0.0367543);
   hRatio_MC_BinByBin_cent2->SetBinError(26,0.03837796);
   hRatio_MC_BinByBin_cent2->SetBinError(27,0.03498722);
   hRatio_MC_BinByBin_cent2->SetBinError(28,0.04694203);
   hRatio_MC_BinByBin_cent2->SetBinError(29,0.04186795);
   hRatio_MC_BinByBin_cent2->SetBinError(30,0.04368856);
   hRatio_MC_BinByBin_cent2->SetBinError(31,0.05882933);
   hRatio_MC_BinByBin_cent2->SetBinError(32,0.05451644);
   hRatio_MC_BinByBin_cent2->SetBinError(33,0.0634933);
   hRatio_MC_BinByBin_cent2->SetBinError(34,0.0719107);
   hRatio_MC_BinByBin_cent2->SetBinError(35,0.07880263);
   hRatio_MC_BinByBin_cent2->SetEntries(13712.79);
   hRatio_MC_BinByBin_cent2->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent2->SetLineColor(ci);
   hRatio_MC_BinByBin_cent2->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent2->SetMarkerStyle(33);
   hRatio_MC_BinByBin_cent2->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent2->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent2->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent2->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent2->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent2->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent2->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent2->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent2->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent2->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent2->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent2->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent2->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent2->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent2->Draw("same");
   Double_t xAxis111[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent2 = new TH1D("hRatio_MC_Bayes_cent2","Unfolded PbPb MC closure test Bayes 20 - 60 cent",100, xAxis111);
   hRatio_MC_Bayes_cent2->SetBinContent(2,3.667724e-07);
   hRatio_MC_Bayes_cent2->SetBinContent(3,0.04865404);
   hRatio_MC_Bayes_cent2->SetBinContent(4,1.742016);
   hRatio_MC_Bayes_cent2->SetBinContent(5,1.232645);
   hRatio_MC_Bayes_cent2->SetBinContent(6,1.015242);
   hRatio_MC_Bayes_cent2->SetBinContent(7,0.9450696);
   hRatio_MC_Bayes_cent2->SetBinContent(8,0.9701942);
   hRatio_MC_Bayes_cent2->SetBinContent(9,1.002435);
   hRatio_MC_Bayes_cent2->SetBinContent(10,1.00596);
   hRatio_MC_Bayes_cent2->SetBinContent(11,1.004974);
   hRatio_MC_Bayes_cent2->SetBinContent(12,1.010873);
   hRatio_MC_Bayes_cent2->SetBinContent(13,1.014129);
   hRatio_MC_Bayes_cent2->SetBinContent(14,1.016729);
   hRatio_MC_Bayes_cent2->SetBinContent(15,1.011369);
   hRatio_MC_Bayes_cent2->SetBinContent(16,1.004224);
   hRatio_MC_Bayes_cent2->SetBinContent(17,1.000863);
   hRatio_MC_Bayes_cent2->SetBinContent(18,1.008771);
   hRatio_MC_Bayes_cent2->SetBinContent(19,1.006284);
   hRatio_MC_Bayes_cent2->SetBinContent(20,1.002177);
   hRatio_MC_Bayes_cent2->SetBinContent(21,1.009623);
   hRatio_MC_Bayes_cent2->SetBinContent(22,1.00618);
   hRatio_MC_Bayes_cent2->SetBinContent(23,1.0059);
   hRatio_MC_Bayes_cent2->SetBinContent(24,1.009319);
   hRatio_MC_Bayes_cent2->SetBinContent(25,0.9946005);
   hRatio_MC_Bayes_cent2->SetBinContent(26,1.002874);
   hRatio_MC_Bayes_cent2->SetBinContent(27,0.9867152);
   hRatio_MC_Bayes_cent2->SetBinContent(28,1.004259);
   hRatio_MC_Bayes_cent2->SetBinContent(29,1.068151);
   hRatio_MC_Bayes_cent2->SetBinContent(30,1.115801);
   hRatio_MC_Bayes_cent2->SetBinContent(31,1.175194);
   hRatio_MC_Bayes_cent2->SetBinContent(32,1.038586);
   hRatio_MC_Bayes_cent2->SetBinContent(33,0.8408499);
   hRatio_MC_Bayes_cent2->SetBinContent(34,0.6552116);
   hRatio_MC_Bayes_cent2->SetBinContent(35,0.1842752);
   hRatio_MC_Bayes_cent2->SetBinContent(36,0.08285357);
   hRatio_MC_Bayes_cent2->SetBinContent(37,0.01717301);
   hRatio_MC_Bayes_cent2->SetBinContent(38,0.00299512);
   hRatio_MC_Bayes_cent2->SetBinContent(39,0.001108344);
   hRatio_MC_Bayes_cent2->SetBinContent(40,0.0008793179);
   hRatio_MC_Bayes_cent2->SetBinContent(41,2.110654e-05);
   hRatio_MC_Bayes_cent2->SetBinContent(42,5.589892e-06);
   hRatio_MC_Bayes_cent2->SetBinContent(44,1.115926e-05);
   hRatio_MC_Bayes_cent2->SetBinContent(45,0.0007623465);
   hRatio_MC_Bayes_cent2->SetBinContent(46,3.447863e-06);
   hRatio_MC_Bayes_cent2->SetBinContent(47,0.0001363614);
   hRatio_MC_Bayes_cent2->SetBinContent(52,0.001372511);
   hRatio_MC_Bayes_cent2->SetBinContent(54,0.001957443);
   hRatio_MC_Bayes_cent2->SetBinError(2,1.003097e-07);
   hRatio_MC_Bayes_cent2->SetBinError(3,0.002920147);
   hRatio_MC_Bayes_cent2->SetBinError(4,0.06949227);
   hRatio_MC_Bayes_cent2->SetBinError(5,0.03522862);
   hRatio_MC_Bayes_cent2->SetBinError(6,0.03737581);
   hRatio_MC_Bayes_cent2->SetBinError(7,0.02193559);
   hRatio_MC_Bayes_cent2->SetBinError(8,0.02404588);
   hRatio_MC_Bayes_cent2->SetBinError(9,0.02381666);
   hRatio_MC_Bayes_cent2->SetBinError(10,0.02066332);
   hRatio_MC_Bayes_cent2->SetBinError(11,0.02104718);
   hRatio_MC_Bayes_cent2->SetBinError(12,0.02277993);
   hRatio_MC_Bayes_cent2->SetBinError(13,0.02320672);
   hRatio_MC_Bayes_cent2->SetBinError(14,0.02418039);
   hRatio_MC_Bayes_cent2->SetBinError(15,0.01923149);
   hRatio_MC_Bayes_cent2->SetBinError(16,0.02190166);
   hRatio_MC_Bayes_cent2->SetBinError(17,0.02373377);
   hRatio_MC_Bayes_cent2->SetBinError(18,0.02264967);
   hRatio_MC_Bayes_cent2->SetBinError(19,0.02865496);
   hRatio_MC_Bayes_cent2->SetBinError(20,0.0190742);
   hRatio_MC_Bayes_cent2->SetBinError(21,0.01994213);
   hRatio_MC_Bayes_cent2->SetBinError(22,0.02105234);
   hRatio_MC_Bayes_cent2->SetBinError(23,0.02209753);
   hRatio_MC_Bayes_cent2->SetBinError(24,0.02191415);
   hRatio_MC_Bayes_cent2->SetBinError(25,0.02316825);
   hRatio_MC_Bayes_cent2->SetBinError(26,0.02637831);
   hRatio_MC_Bayes_cent2->SetBinError(27,0.02432384);
   hRatio_MC_Bayes_cent2->SetBinError(28,0.02741722);
   hRatio_MC_Bayes_cent2->SetBinError(29,0.0274636);
   hRatio_MC_Bayes_cent2->SetBinError(30,0.03054997);
   hRatio_MC_Bayes_cent2->SetBinError(31,0.03750776);
   hRatio_MC_Bayes_cent2->SetBinError(32,0.03511732);
   hRatio_MC_Bayes_cent2->SetBinError(33,0.03270642);
   hRatio_MC_Bayes_cent2->SetBinError(34,0.02680392);
   hRatio_MC_Bayes_cent2->SetBinError(35,0.008526413);
   hRatio_MC_Bayes_cent2->SetBinError(36,0.00408897);
   hRatio_MC_Bayes_cent2->SetBinError(37,0.0009363198);
   hRatio_MC_Bayes_cent2->SetBinError(38,0.0001914592);
   hRatio_MC_Bayes_cent2->SetBinError(39,7.253151e-05);
   hRatio_MC_Bayes_cent2->SetBinError(40,7.442431e-05);
   hRatio_MC_Bayes_cent2->SetBinError(41,1.949136e-06);
   hRatio_MC_Bayes_cent2->SetBinError(42,7.798629e-07);
   hRatio_MC_Bayes_cent2->SetBinError(44,1.800491e-06);
   hRatio_MC_Bayes_cent2->SetBinError(45,9.461177e-05);
   hRatio_MC_Bayes_cent2->SetBinError(46,5.418059e-07);
   hRatio_MC_Bayes_cent2->SetBinError(47,1.912476e-05);
   hRatio_MC_Bayes_cent2->SetBinError(52,0.0002689883);
   hRatio_MC_Bayes_cent2->SetBinError(54,0.0004300708);
   hRatio_MC_Bayes_cent2->SetEntries(41080.23);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent2->SetLineColor(ci);
   hRatio_MC_Bayes_cent2->SetMarkerColor(2);
   hRatio_MC_Bayes_cent2->SetMarkerStyle(24);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent2->GetXaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent2->GetYaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent2->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent2->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent2->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent2->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent2->Draw("same");
   Double_t xAxis112[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent2 = new TH1F("hRatio_MC_BinByBin_cent2","Unfolded PbPb MC closure test BinByBin 20 - 60 cent",100, xAxis112);
   hRatio_MC_BinByBin_cent2->SetBinContent(6,1.484642);
   hRatio_MC_BinByBin_cent2->SetBinContent(7,1.321859);
   hRatio_MC_BinByBin_cent2->SetBinContent(8,1.178931);
   hRatio_MC_BinByBin_cent2->SetBinContent(9,1.016363);
   hRatio_MC_BinByBin_cent2->SetBinContent(10,0.9764154);
   hRatio_MC_BinByBin_cent2->SetBinContent(11,0.8999454);
   hRatio_MC_BinByBin_cent2->SetBinContent(12,0.90497);
   hRatio_MC_BinByBin_cent2->SetBinContent(13,0.8667687);
   hRatio_MC_BinByBin_cent2->SetBinContent(14,0.9019416);
   hRatio_MC_BinByBin_cent2->SetBinContent(15,0.9239937);
   hRatio_MC_BinByBin_cent2->SetBinContent(16,0.9042332);
   hRatio_MC_BinByBin_cent2->SetBinContent(17,0.8763389);
   hRatio_MC_BinByBin_cent2->SetBinContent(18,0.8529229);
   hRatio_MC_BinByBin_cent2->SetBinContent(19,0.9586354);
   hRatio_MC_BinByBin_cent2->SetBinContent(20,0.9333962);
   hRatio_MC_BinByBin_cent2->SetBinContent(21,0.9567941);
   hRatio_MC_BinByBin_cent2->SetBinContent(22,0.9774134);
   hRatio_MC_BinByBin_cent2->SetBinContent(23,0.993108);
   hRatio_MC_BinByBin_cent2->SetBinContent(24,1.003222);
   hRatio_MC_BinByBin_cent2->SetBinContent(25,0.9939389);
   hRatio_MC_BinByBin_cent2->SetBinContent(26,1.043218);
   hRatio_MC_BinByBin_cent2->SetBinContent(27,1.021787);
   hRatio_MC_BinByBin_cent2->SetBinContent(28,1.098409);
   hRatio_MC_BinByBin_cent2->SetBinContent(29,1.128882);
   hRatio_MC_BinByBin_cent2->SetBinContent(30,1.108116);
   hRatio_MC_BinByBin_cent2->SetBinContent(31,1.19193);
   hRatio_MC_BinByBin_cent2->SetBinContent(32,1.138327);
   hRatio_MC_BinByBin_cent2->SetBinContent(33,1.118804);
   hRatio_MC_BinByBin_cent2->SetBinContent(34,1.203678);
   hRatio_MC_BinByBin_cent2->SetBinContent(35,1.214085);
   hRatio_MC_BinByBin_cent2->SetBinError(6,0.07345004);
   hRatio_MC_BinByBin_cent2->SetBinError(7,0.08075195);
   hRatio_MC_BinByBin_cent2->SetBinError(8,0.09120401);
   hRatio_MC_BinByBin_cent2->SetBinError(9,0.04209769);
   hRatio_MC_BinByBin_cent2->SetBinError(10,0.04126538);
   hRatio_MC_BinByBin_cent2->SetBinError(11,0.03263459);
   hRatio_MC_BinByBin_cent2->SetBinError(12,0.02928785);
   hRatio_MC_BinByBin_cent2->SetBinError(13,0.02985468);
   hRatio_MC_BinByBin_cent2->SetBinError(14,0.03273731);
   hRatio_MC_BinByBin_cent2->SetBinError(15,0.03133256);
   hRatio_MC_BinByBin_cent2->SetBinError(16,0.03514364);
   hRatio_MC_BinByBin_cent2->SetBinError(17,0.02937321);
   hRatio_MC_BinByBin_cent2->SetBinError(18,0.02693244);
   hRatio_MC_BinByBin_cent2->SetBinError(19,0.03851489);
   hRatio_MC_BinByBin_cent2->SetBinError(20,0.03167292);
   hRatio_MC_BinByBin_cent2->SetBinError(21,0.03258628);
   hRatio_MC_BinByBin_cent2->SetBinError(22,0.04125919);
   hRatio_MC_BinByBin_cent2->SetBinError(23,0.03234302);
   hRatio_MC_BinByBin_cent2->SetBinError(24,0.03203503);
   hRatio_MC_BinByBin_cent2->SetBinError(25,0.03504982);
   hRatio_MC_BinByBin_cent2->SetBinError(26,0.03750137);
   hRatio_MC_BinByBin_cent2->SetBinError(27,0.03508416);
   hRatio_MC_BinByBin_cent2->SetBinError(28,0.04462815);
   hRatio_MC_BinByBin_cent2->SetBinError(29,0.04257385);
   hRatio_MC_BinByBin_cent2->SetBinError(30,0.04405001);
   hRatio_MC_BinByBin_cent2->SetBinError(31,0.05371273);
   hRatio_MC_BinByBin_cent2->SetBinError(32,0.0529354);
   hRatio_MC_BinByBin_cent2->SetBinError(33,0.05886492);
   hRatio_MC_BinByBin_cent2->SetBinError(34,0.06719908);
   hRatio_MC_BinByBin_cent2->SetBinError(35,0.07811712);
   hRatio_MC_BinByBin_cent2->SetEntries(14287.19);
   hRatio_MC_BinByBin_cent2->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent2->SetLineColor(ci);
   hRatio_MC_BinByBin_cent2->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent2->SetMarkerStyle(24);
   hRatio_MC_BinByBin_cent2->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent2->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent2->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent2->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent2->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent2->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent2->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent2->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent2->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent2->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent2->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent2->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent2->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent2->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent2->Draw("same");
   line = new TLine(50,1,300,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.33,"10-30%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   pt = new TPaveText(0.4844394,0.94,0.5155606,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_0_1->Modified();
   cPbPbMCclosure->cd();
  
// ------------>Primitives in pad: p_1_0
   p_1_0 = new TPad("p_1_0", "p_1_0",0.3759095,0.5224719,0.6766371,1);
   p_1_0->Draw();
   p_1_0->cd();
   p_1_0->Range(60,0.5,300,1.575269);
   p_1_0->SetFillColor(0);
   p_1_0->SetBorderMode(0);
   p_1_0->SetBorderSize(2);
   p_1_0->SetLeftMargin(0);
   p_1_0->SetRightMargin(0);
   p_1_0->SetTopMargin(0.07);
   p_1_0->SetBottomMargin(0);
   p_1_0->SetFrameBorderMode(0);
   p_1_0->SetFrameBorderMode(0);
   Double_t xAxis113[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent4 = new TH1D("hRatio_MC_Bayes_cent4"," ",100, xAxis113);
   hRatio_MC_Bayes_cent4->SetBinContent(2,7.696078e-07);
   hRatio_MC_Bayes_cent4->SetBinContent(3,0.01061978);
   hRatio_MC_Bayes_cent4->SetBinContent(4,2.967412);
   hRatio_MC_Bayes_cent4->SetBinContent(5,1.811217);
   hRatio_MC_Bayes_cent4->SetBinContent(6,1.166651);
   hRatio_MC_Bayes_cent4->SetBinContent(7,0.9847917);
   hRatio_MC_Bayes_cent4->SetBinContent(8,1.01048);
   hRatio_MC_Bayes_cent4->SetBinContent(9,1.042514);
   hRatio_MC_Bayes_cent4->SetBinContent(10,1.01486);
   hRatio_MC_Bayes_cent4->SetBinContent(11,0.9883256);
   hRatio_MC_Bayes_cent4->SetBinContent(12,0.991125);
   hRatio_MC_Bayes_cent4->SetBinContent(13,0.991015);
   hRatio_MC_Bayes_cent4->SetBinContent(14,1.014997);
   hRatio_MC_Bayes_cent4->SetBinContent(15,1.024589);
   hRatio_MC_Bayes_cent4->SetBinContent(16,1.027447);
   hRatio_MC_Bayes_cent4->SetBinContent(17,1.023129);
   hRatio_MC_Bayes_cent4->SetBinContent(18,0.9955667);
   hRatio_MC_Bayes_cent4->SetBinContent(19,0.9953721);
   hRatio_MC_Bayes_cent4->SetBinContent(20,0.9864568);
   hRatio_MC_Bayes_cent4->SetBinContent(21,0.9695562);
   hRatio_MC_Bayes_cent4->SetBinContent(22,0.9736492);
   hRatio_MC_Bayes_cent4->SetBinContent(23,1.010198);
   hRatio_MC_Bayes_cent4->SetBinContent(24,1.013427);
   hRatio_MC_Bayes_cent4->SetBinContent(25,1.014725);
   hRatio_MC_Bayes_cent4->SetBinContent(26,1.000773);
   hRatio_MC_Bayes_cent4->SetBinContent(27,0.9814668);
   hRatio_MC_Bayes_cent4->SetBinContent(28,0.9876231);
   hRatio_MC_Bayes_cent4->SetBinContent(29,0.9904625);
   hRatio_MC_Bayes_cent4->SetBinContent(30,1.046209);
   hRatio_MC_Bayes_cent4->SetBinContent(31,1.120429);
   hRatio_MC_Bayes_cent4->SetBinContent(32,1.079922);
   hRatio_MC_Bayes_cent4->SetBinContent(33,0.9871488);
   hRatio_MC_Bayes_cent4->SetBinContent(34,0.6956696);
   hRatio_MC_Bayes_cent4->SetBinContent(35,0.2754839);
   hRatio_MC_Bayes_cent4->SetBinContent(36,0.1002008);
   hRatio_MC_Bayes_cent4->SetBinContent(37,0.05637069);
   hRatio_MC_Bayes_cent4->SetBinContent(38,0.004352916);
   hRatio_MC_Bayes_cent4->SetBinContent(39,0.0004469611);
   hRatio_MC_Bayes_cent4->SetBinContent(40,0.000133367);
   hRatio_MC_Bayes_cent4->SetBinContent(41,6.090814e-06);
   hRatio_MC_Bayes_cent4->SetBinContent(42,6.11209e-05);
   hRatio_MC_Bayes_cent4->SetBinContent(43,5.460123e-06);
   hRatio_MC_Bayes_cent4->SetBinContent(45,1.402503e-06);
   hRatio_MC_Bayes_cent4->SetBinContent(46,8.436632e-05);
   hRatio_MC_Bayes_cent4->SetBinContent(47,4.530338e-05);
   hRatio_MC_Bayes_cent4->SetBinContent(48,6.237526e-06);
   hRatio_MC_Bayes_cent4->SetBinContent(56,0.001974128);
   hRatio_MC_Bayes_cent4->SetBinError(2,2.256035e-07);
   hRatio_MC_Bayes_cent4->SetBinError(3,0.00123285);
   hRatio_MC_Bayes_cent4->SetBinError(4,0.1458638);
   hRatio_MC_Bayes_cent4->SetBinError(5,0.0562817);
   hRatio_MC_Bayes_cent4->SetBinError(6,0.02222992);
   hRatio_MC_Bayes_cent4->SetBinError(7,0.01994218);
   hRatio_MC_Bayes_cent4->SetBinError(8,0.01908984);
   hRatio_MC_Bayes_cent4->SetBinError(9,0.01976289);
   hRatio_MC_Bayes_cent4->SetBinError(10,0.02366528);
   hRatio_MC_Bayes_cent4->SetBinError(11,0.01905372);
   hRatio_MC_Bayes_cent4->SetBinError(12,0.02076975);
   hRatio_MC_Bayes_cent4->SetBinError(13,0.01967572);
   hRatio_MC_Bayes_cent4->SetBinError(14,0.01656816);
   hRatio_MC_Bayes_cent4->SetBinError(15,0.02484698);
   hRatio_MC_Bayes_cent4->SetBinError(16,0.02037901);
   hRatio_MC_Bayes_cent4->SetBinError(17,0.02224948);
   hRatio_MC_Bayes_cent4->SetBinError(18,0.0226971);
   hRatio_MC_Bayes_cent4->SetBinError(19,0.02102348);
   hRatio_MC_Bayes_cent4->SetBinError(20,0.01847777);
   hRatio_MC_Bayes_cent4->SetBinError(21,0.02243967);
   hRatio_MC_Bayes_cent4->SetBinError(22,0.02704204);
   hRatio_MC_Bayes_cent4->SetBinError(23,0.02211437);
   hRatio_MC_Bayes_cent4->SetBinError(24,0.02012418);
   hRatio_MC_Bayes_cent4->SetBinError(25,0.02431634);
   hRatio_MC_Bayes_cent4->SetBinError(26,0.02302631);
   hRatio_MC_Bayes_cent4->SetBinError(27,0.02306072);
   hRatio_MC_Bayes_cent4->SetBinError(28,0.02521896);
   hRatio_MC_Bayes_cent4->SetBinError(29,0.02435285);
   hRatio_MC_Bayes_cent4->SetBinError(30,0.02585052);
   hRatio_MC_Bayes_cent4->SetBinError(31,0.03032452);
   hRatio_MC_Bayes_cent4->SetBinError(32,0.03294183);
   hRatio_MC_Bayes_cent4->SetBinError(33,0.03188759);
   hRatio_MC_Bayes_cent4->SetBinError(34,0.02592885);
   hRatio_MC_Bayes_cent4->SetBinError(35,0.01088701);
   hRatio_MC_Bayes_cent4->SetBinError(36,0.004427024);
   hRatio_MC_Bayes_cent4->SetBinError(37,0.0026382);
   hRatio_MC_Bayes_cent4->SetBinError(38,0.0002245438);
   hRatio_MC_Bayes_cent4->SetBinError(39,3.135941e-05);
   hRatio_MC_Bayes_cent4->SetBinError(40,1.209644e-05);
   hRatio_MC_Bayes_cent4->SetBinError(41,4.945148e-07);
   hRatio_MC_Bayes_cent4->SetBinError(42,6.362464e-06);
   hRatio_MC_Bayes_cent4->SetBinError(43,4.508873e-07);
   hRatio_MC_Bayes_cent4->SetBinError(45,1.479089e-07);
   hRatio_MC_Bayes_cent4->SetBinError(46,1.190651e-05);
   hRatio_MC_Bayes_cent4->SetBinError(47,6.862924e-06);
   hRatio_MC_Bayes_cent4->SetBinError(48,1.089902e-06);
   hRatio_MC_Bayes_cent4->SetBinError(56,0.0005017812);
   hRatio_MC_Bayes_cent4->SetMinimum(0.5);
   hRatio_MC_Bayes_cent4->SetMaximum(1.5);
   hRatio_MC_Bayes_cent4->SetEntries(29179.38);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent4->SetLineColor(ci);
   hRatio_MC_Bayes_cent4->SetMarkerColor(2);
   hRatio_MC_Bayes_cent4->SetMarkerStyle(33);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetTitle("Jet p_{T} (GeV/c)");
   hRatio_MC_Bayes_cent4->GetXaxis()->SetRange(7,30);
   hRatio_MC_Bayes_cent4->GetXaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetNoExponent();
   hRatio_MC_Bayes_cent4->GetXaxis()->SetNdivisions(505);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetTitle("Reco/Truth");
   hRatio_MC_Bayes_cent4->GetYaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetNdivisions(610);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent4->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent4->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent4->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent4->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent4->Draw("");
   Double_t xAxis114[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent4 = new TH1F("hRatio_MC_BinByBin_cent4","Unfolded PbPb MC closure test BinByBin 100 - 140 cent",100, xAxis114);
   hRatio_MC_BinByBin_cent4->SetBinContent(6,1.499077);
   hRatio_MC_BinByBin_cent4->SetBinContent(7,1.115402);
   hRatio_MC_BinByBin_cent4->SetBinContent(8,1.077526);
   hRatio_MC_BinByBin_cent4->SetBinContent(9,0.9891338);
   hRatio_MC_BinByBin_cent4->SetBinContent(10,0.9799399);
   hRatio_MC_BinByBin_cent4->SetBinContent(11,0.9728209);
   hRatio_MC_BinByBin_cent4->SetBinContent(12,0.9698615);
   hRatio_MC_BinByBin_cent4->SetBinContent(13,0.9621933);
   hRatio_MC_BinByBin_cent4->SetBinContent(14,0.9695231);
   hRatio_MC_BinByBin_cent4->SetBinContent(15,0.9623294);
   hRatio_MC_BinByBin_cent4->SetBinContent(16,1.010722);
   hRatio_MC_BinByBin_cent4->SetBinContent(17,0.9870786);
   hRatio_MC_BinByBin_cent4->SetBinContent(18,0.9633377);
   hRatio_MC_BinByBin_cent4->SetBinContent(19,0.9684428);
   hRatio_MC_BinByBin_cent4->SetBinContent(20,0.9734564);
   hRatio_MC_BinByBin_cent4->SetBinContent(21,0.9476002);
   hRatio_MC_BinByBin_cent4->SetBinContent(22,0.9939696);
   hRatio_MC_BinByBin_cent4->SetBinContent(23,0.9322007);
   hRatio_MC_BinByBin_cent4->SetBinContent(24,1.04189);
   hRatio_MC_BinByBin_cent4->SetBinContent(25,0.9918783);
   hRatio_MC_BinByBin_cent4->SetBinContent(26,0.9790447);
   hRatio_MC_BinByBin_cent4->SetBinContent(27,0.9973251);
   hRatio_MC_BinByBin_cent4->SetBinContent(28,1.010338);
   hRatio_MC_BinByBin_cent4->SetBinContent(29,1.014242);
   hRatio_MC_BinByBin_cent4->SetBinContent(30,1.064802);
   hRatio_MC_BinByBin_cent4->SetBinContent(31,0.9626222);
   hRatio_MC_BinByBin_cent4->SetBinContent(32,1.076769);
   hRatio_MC_BinByBin_cent4->SetBinContent(33,1.012034);
   hRatio_MC_BinByBin_cent4->SetBinContent(34,1.037069);
   hRatio_MC_BinByBin_cent4->SetBinContent(35,1.016217);
   hRatio_MC_BinByBin_cent4->SetBinError(6,0.03915997);
   hRatio_MC_BinByBin_cent4->SetBinError(7,0.0320273);
   hRatio_MC_BinByBin_cent4->SetBinError(8,0.03320582);
   hRatio_MC_BinByBin_cent4->SetBinError(9,0.03119568);
   hRatio_MC_BinByBin_cent4->SetBinError(10,0.03247186);
   hRatio_MC_BinByBin_cent4->SetBinError(11,0.02730093);
   hRatio_MC_BinByBin_cent4->SetBinError(12,0.02873997);
   hRatio_MC_BinByBin_cent4->SetBinError(13,0.03081134);
   hRatio_MC_BinByBin_cent4->SetBinError(14,0.02913528);
   hRatio_MC_BinByBin_cent4->SetBinError(15,0.03204741);
   hRatio_MC_BinByBin_cent4->SetBinError(16,0.03306632);
   hRatio_MC_BinByBin_cent4->SetBinError(17,0.03055685);
   hRatio_MC_BinByBin_cent4->SetBinError(18,0.02978348);
   hRatio_MC_BinByBin_cent4->SetBinError(19,0.03158161);
   hRatio_MC_BinByBin_cent4->SetBinError(20,0.0295825);
   hRatio_MC_BinByBin_cent4->SetBinError(21,0.03128727);
   hRatio_MC_BinByBin_cent4->SetBinError(22,0.03494793);
   hRatio_MC_BinByBin_cent4->SetBinError(23,0.02688409);
   hRatio_MC_BinByBin_cent4->SetBinError(24,0.03041232);
   hRatio_MC_BinByBin_cent4->SetBinError(25,0.0322642);
   hRatio_MC_BinByBin_cent4->SetBinError(26,0.03065885);
   hRatio_MC_BinByBin_cent4->SetBinError(27,0.03287697);
   hRatio_MC_BinByBin_cent4->SetBinError(28,0.03815118);
   hRatio_MC_BinByBin_cent4->SetBinError(29,0.03558226);
   hRatio_MC_BinByBin_cent4->SetBinError(30,0.04251199);
   hRatio_MC_BinByBin_cent4->SetBinError(31,0.0365699);
   hRatio_MC_BinByBin_cent4->SetBinError(32,0.04469386);
   hRatio_MC_BinByBin_cent4->SetBinError(33,0.04627296);
   hRatio_MC_BinByBin_cent4->SetBinError(34,0.05428802);
   hRatio_MC_BinByBin_cent4->SetBinError(35,0.05433118);
   hRatio_MC_BinByBin_cent4->SetEntries(24649.68);
   hRatio_MC_BinByBin_cent4->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent4->SetLineColor(ci);
   hRatio_MC_BinByBin_cent4->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent4->SetMarkerStyle(33);
   hRatio_MC_BinByBin_cent4->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent4->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent4->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent4->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent4->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent4->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent4->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent4->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent4->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent4->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent4->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent4->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent4->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent4->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent4->Draw("same");
   Double_t xAxis115[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent4 = new TH1D("hRatio_MC_Bayes_cent4","Unfolded PbPb MC closure test Bayes 100 - 140 cent",100, xAxis115);
   hRatio_MC_Bayes_cent4->SetBinContent(2,5.447402e-07);
   hRatio_MC_Bayes_cent4->SetBinContent(3,0.008588685);
   hRatio_MC_Bayes_cent4->SetBinContent(4,3.280985);
   hRatio_MC_Bayes_cent4->SetBinContent(5,1.754678);
   hRatio_MC_Bayes_cent4->SetBinContent(6,1.232188);
   hRatio_MC_Bayes_cent4->SetBinContent(7,0.9929168);
   hRatio_MC_Bayes_cent4->SetBinContent(8,0.979872);
   hRatio_MC_Bayes_cent4->SetBinContent(9,0.9979945);
   hRatio_MC_Bayes_cent4->SetBinContent(10,0.9983791);
   hRatio_MC_Bayes_cent4->SetBinContent(11,1.001024);
   hRatio_MC_Bayes_cent4->SetBinContent(12,1.004516);
   hRatio_MC_Bayes_cent4->SetBinContent(13,1.011408);
   hRatio_MC_Bayes_cent4->SetBinContent(14,1.014087);
   hRatio_MC_Bayes_cent4->SetBinContent(15,1.010887);
   hRatio_MC_Bayes_cent4->SetBinContent(16,1.006045);
   hRatio_MC_Bayes_cent4->SetBinContent(17,0.9972174);
   hRatio_MC_Bayes_cent4->SetBinContent(18,1.002232);
   hRatio_MC_Bayes_cent4->SetBinContent(19,1.003403);
   hRatio_MC_Bayes_cent4->SetBinContent(20,0.9998);
   hRatio_MC_Bayes_cent4->SetBinContent(21,0.9968562);
   hRatio_MC_Bayes_cent4->SetBinContent(22,1.001298);
   hRatio_MC_Bayes_cent4->SetBinContent(23,1.004612);
   hRatio_MC_Bayes_cent4->SetBinContent(24,1.00192);
   hRatio_MC_Bayes_cent4->SetBinContent(25,0.9999786);
   hRatio_MC_Bayes_cent4->SetBinContent(26,0.9954437);
   hRatio_MC_Bayes_cent4->SetBinContent(27,0.9919564);
   hRatio_MC_Bayes_cent4->SetBinContent(28,1.003476);
   hRatio_MC_Bayes_cent4->SetBinContent(29,1.022359);
   hRatio_MC_Bayes_cent4->SetBinContent(30,1.062084);
   hRatio_MC_Bayes_cent4->SetBinContent(31,1.129467);
   hRatio_MC_Bayes_cent4->SetBinContent(32,1.114493);
   hRatio_MC_Bayes_cent4->SetBinContent(33,1.001538);
   hRatio_MC_Bayes_cent4->SetBinContent(34,0.7244345);
   hRatio_MC_Bayes_cent4->SetBinContent(35,0.299139);
   hRatio_MC_Bayes_cent4->SetBinContent(36,0.09073863);
   hRatio_MC_Bayes_cent4->SetBinContent(37,0.05135754);
   hRatio_MC_Bayes_cent4->SetBinContent(38,0.004927713);
   hRatio_MC_Bayes_cent4->SetBinContent(39,0.0006824922);
   hRatio_MC_Bayes_cent4->SetBinContent(40,0.0001518286);
   hRatio_MC_Bayes_cent4->SetBinContent(41,1.098708e-05);
   hRatio_MC_Bayes_cent4->SetBinContent(42,4.199788e-05);
   hRatio_MC_Bayes_cent4->SetBinContent(43,5.020973e-06);
   hRatio_MC_Bayes_cent4->SetBinContent(45,1.475516e-06);
   hRatio_MC_Bayes_cent4->SetBinContent(46,3.448488e-05);
   hRatio_MC_Bayes_cent4->SetBinContent(47,2.226745e-05);
   hRatio_MC_Bayes_cent4->SetBinContent(48,8.026057e-06);
   hRatio_MC_Bayes_cent4->SetBinContent(56,0.002363651);
   hRatio_MC_Bayes_cent4->SetBinError(2,1.55388e-07);
   hRatio_MC_Bayes_cent4->SetBinError(3,0.0007645796);
   hRatio_MC_Bayes_cent4->SetBinError(4,0.1613316);
   hRatio_MC_Bayes_cent4->SetBinError(5,0.05455297);
   hRatio_MC_Bayes_cent4->SetBinError(6,0.02369412);
   hRatio_MC_Bayes_cent4->SetBinError(7,0.02023573);
   hRatio_MC_Bayes_cent4->SetBinError(8,0.01856984);
   hRatio_MC_Bayes_cent4->SetBinError(9,0.01889301);
   hRatio_MC_Bayes_cent4->SetBinError(10,0.02336002);
   hRatio_MC_Bayes_cent4->SetBinError(11,0.01936047);
   hRatio_MC_Bayes_cent4->SetBinError(12,0.02108613);
   hRatio_MC_Bayes_cent4->SetBinError(13,0.02008445);
   hRatio_MC_Bayes_cent4->SetBinError(14,0.01653266);
   hRatio_MC_Bayes_cent4->SetBinError(15,0.02451025);
   hRatio_MC_Bayes_cent4->SetBinError(16,0.01989424);
   hRatio_MC_Bayes_cent4->SetBinError(17,0.02166809);
   hRatio_MC_Bayes_cent4->SetBinError(18,0.02285165);
   hRatio_MC_Bayes_cent4->SetBinError(19,0.02114951);
   hRatio_MC_Bayes_cent4->SetBinError(20,0.01868599);
   hRatio_MC_Bayes_cent4->SetBinError(21,0.02311305);
   hRatio_MC_Bayes_cent4->SetBinError(22,0.02783073);
   hRatio_MC_Bayes_cent4->SetBinError(23,0.02203633);
   hRatio_MC_Bayes_cent4->SetBinError(24,0.01994188);
   hRatio_MC_Bayes_cent4->SetBinError(25,0.02398825);
   hRatio_MC_Bayes_cent4->SetBinError(26,0.02290377);
   hRatio_MC_Bayes_cent4->SetBinError(27,0.02330514);
   hRatio_MC_Bayes_cent4->SetBinError(28,0.02572872);
   hRatio_MC_Bayes_cent4->SetBinError(29,0.02512186);
   hRatio_MC_Bayes_cent4->SetBinError(30,0.02621574);
   hRatio_MC_Bayes_cent4->SetBinError(31,0.03055764);
   hRatio_MC_Bayes_cent4->SetBinError(32,0.03395864);
   hRatio_MC_Bayes_cent4->SetBinError(33,0.03229313);
   hRatio_MC_Bayes_cent4->SetBinError(34,0.02700373);
   hRatio_MC_Bayes_cent4->SetBinError(35,0.01182202);
   hRatio_MC_Bayes_cent4->SetBinError(36,0.003906626);
   hRatio_MC_Bayes_cent4->SetBinError(37,0.002365474);
   hRatio_MC_Bayes_cent4->SetBinError(38,0.0002536448);
   hRatio_MC_Bayes_cent4->SetBinError(39,5.637141e-05);
   hRatio_MC_Bayes_cent4->SetBinError(40,1.689039e-05);
   hRatio_MC_Bayes_cent4->SetBinError(41,9.701741e-07);
   hRatio_MC_Bayes_cent4->SetBinError(42,3.089829e-06);
   hRatio_MC_Bayes_cent4->SetBinError(43,4.432776e-07);
   hRatio_MC_Bayes_cent4->SetBinError(45,1.551211e-07);
   hRatio_MC_Bayes_cent4->SetBinError(46,5.203084e-06);
   hRatio_MC_Bayes_cent4->SetBinError(47,3.363914e-06);
   hRatio_MC_Bayes_cent4->SetBinError(48,1.518842e-06);
   hRatio_MC_Bayes_cent4->SetBinError(56,0.0006005211);
   hRatio_MC_Bayes_cent4->SetEntries(26703.87);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent4->SetLineColor(ci);
   hRatio_MC_Bayes_cent4->SetMarkerColor(2);
   hRatio_MC_Bayes_cent4->SetMarkerStyle(24);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent4->GetXaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent4->GetYaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent4->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent4->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent4->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent4->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent4->Draw("same");
   Double_t xAxis116[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent4 = new TH1F("hRatio_MC_BinByBin_cent4","Unfolded PbPb MC closure test BinByBin 100 - 140 cent",100, xAxis116);
   hRatio_MC_BinByBin_cent4->SetBinContent(6,1.527402);
   hRatio_MC_BinByBin_cent4->SetBinContent(7,1.140533);
   hRatio_MC_BinByBin_cent4->SetBinContent(8,1.058781);
   hRatio_MC_BinByBin_cent4->SetBinContent(9,0.9772847);
   hRatio_MC_BinByBin_cent4->SetBinContent(10,0.9442271);
   hRatio_MC_BinByBin_cent4->SetBinContent(11,1.022107);
   hRatio_MC_BinByBin_cent4->SetBinContent(12,0.9424754);
   hRatio_MC_BinByBin_cent4->SetBinContent(13,0.9707076);
   hRatio_MC_BinByBin_cent4->SetBinContent(14,0.9925875);
   hRatio_MC_BinByBin_cent4->SetBinContent(15,0.9716421);
   hRatio_MC_BinByBin_cent4->SetBinContent(16,0.98687);
   hRatio_MC_BinByBin_cent4->SetBinContent(17,0.9423983);
   hRatio_MC_BinByBin_cent4->SetBinContent(18,0.9709692);
   hRatio_MC_BinByBin_cent4->SetBinContent(19,1.001663);
   hRatio_MC_BinByBin_cent4->SetBinContent(20,0.9841776);
   hRatio_MC_BinByBin_cent4->SetBinContent(21,0.9659067);
   hRatio_MC_BinByBin_cent4->SetBinContent(22,0.9978707);
   hRatio_MC_BinByBin_cent4->SetBinContent(23,0.9456226);
   hRatio_MC_BinByBin_cent4->SetBinContent(24,1.014506);
   hRatio_MC_BinByBin_cent4->SetBinContent(25,0.9630145);
   hRatio_MC_BinByBin_cent4->SetBinContent(26,1.019664);
   hRatio_MC_BinByBin_cent4->SetBinContent(27,1.03159);
   hRatio_MC_BinByBin_cent4->SetBinContent(28,0.9782846);
   hRatio_MC_BinByBin_cent4->SetBinContent(29,1.021934);
   hRatio_MC_BinByBin_cent4->SetBinContent(30,1.062757);
   hRatio_MC_BinByBin_cent4->SetBinContent(31,1.055349);
   hRatio_MC_BinByBin_cent4->SetBinContent(32,1.086137);
   hRatio_MC_BinByBin_cent4->SetBinContent(33,1.022692);
   hRatio_MC_BinByBin_cent4->SetBinContent(34,1.091985);
   hRatio_MC_BinByBin_cent4->SetBinContent(35,1.033361);
   hRatio_MC_BinByBin_cent4->SetBinError(6,0.04571882);
   hRatio_MC_BinByBin_cent4->SetBinError(7,0.03251083);
   hRatio_MC_BinByBin_cent4->SetBinError(8,0.03271232);
   hRatio_MC_BinByBin_cent4->SetBinError(9,0.03078208);
   hRatio_MC_BinByBin_cent4->SetBinError(10,0.03370063);
   hRatio_MC_BinByBin_cent4->SetBinError(11,0.0278999);
   hRatio_MC_BinByBin_cent4->SetBinError(12,0.02843126);
   hRatio_MC_BinByBin_cent4->SetBinError(13,0.03026301);
   hRatio_MC_BinByBin_cent4->SetBinError(14,0.02961284);
   hRatio_MC_BinByBin_cent4->SetBinError(15,0.03119516);
   hRatio_MC_BinByBin_cent4->SetBinError(16,0.02787973);
   hRatio_MC_BinByBin_cent4->SetBinError(17,0.02920317);
   hRatio_MC_BinByBin_cent4->SetBinError(18,0.02990816);
   hRatio_MC_BinByBin_cent4->SetBinError(19,0.03123787);
   hRatio_MC_BinByBin_cent4->SetBinError(20,0.02988549);
   hRatio_MC_BinByBin_cent4->SetBinError(21,0.02908709);
   hRatio_MC_BinByBin_cent4->SetBinError(22,0.0363374);
   hRatio_MC_BinByBin_cent4->SetBinError(23,0.02909193);
   hRatio_MC_BinByBin_cent4->SetBinError(24,0.03292022);
   hRatio_MC_BinByBin_cent4->SetBinError(25,0.03077733);
   hRatio_MC_BinByBin_cent4->SetBinError(26,0.03388101);
   hRatio_MC_BinByBin_cent4->SetBinError(27,0.03307536);
   hRatio_MC_BinByBin_cent4->SetBinError(28,0.03258102);
   hRatio_MC_BinByBin_cent4->SetBinError(29,0.03566527);
   hRatio_MC_BinByBin_cent4->SetBinError(30,0.03711853);
   hRatio_MC_BinByBin_cent4->SetBinError(31,0.04934407);
   hRatio_MC_BinByBin_cent4->SetBinError(32,0.04559902);
   hRatio_MC_BinByBin_cent4->SetBinError(33,0.04519496);
   hRatio_MC_BinByBin_cent4->SetBinError(34,0.05431886);
   hRatio_MC_BinByBin_cent4->SetBinError(35,0.05524338);
   hRatio_MC_BinByBin_cent4->SetEntries(24454.05);
   hRatio_MC_BinByBin_cent4->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent4->SetLineColor(ci);
   hRatio_MC_BinByBin_cent4->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent4->SetMarkerStyle(24);
   hRatio_MC_BinByBin_cent4->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent4->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent4->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent4->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent4->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent4->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent4->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent4->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent4->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent4->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent4->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent4->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent4->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent4->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent4->Draw("same");
   line = new TLine(50,1,300,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.33,"50-70%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   pt = new TPaveText(0.4830492,0.94,0.5169508,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_1_0->Modified();
   cPbPbMCclosure->cd();
  
// ------------>Primitives in pad: p_1_1
   p_1_1 = new TPad("p_1_1", "p_1_1",0.3759095,0,0.6766371,0.5224719);
   p_1_1->Draw();
   p_1_1->cd();
   p_1_1->Range(60,0.3235294,300,1.5);
   p_1_1->SetFillColor(0);
   p_1_1->SetBorderMode(0);
   p_1_1->SetBorderSize(2);
   p_1_1->SetLeftMargin(0);
   p_1_1->SetRightMargin(0);
   p_1_1->SetTopMargin(0);
   p_1_1->SetBottomMargin(0.15);
   p_1_1->SetFrameBorderMode(0);
   p_1_1->SetFrameBorderMode(0);
   Double_t xAxis117[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent1 = new TH1D("hRatio_MC_Bayes_cent1"," ",100, xAxis117);
   hRatio_MC_Bayes_cent1->SetBinContent(2,2.166604e-06);
   hRatio_MC_Bayes_cent1->SetBinContent(3,0.05652638);
   hRatio_MC_Bayes_cent1->SetBinContent(4,0.9427633);
   hRatio_MC_Bayes_cent1->SetBinContent(5,1.214476);
   hRatio_MC_Bayes_cent1->SetBinContent(6,1.062227);
   hRatio_MC_Bayes_cent1->SetBinContent(7,0.8870654);
   hRatio_MC_Bayes_cent1->SetBinContent(8,0.951366);
   hRatio_MC_Bayes_cent1->SetBinContent(9,1.039503);
   hRatio_MC_Bayes_cent1->SetBinContent(10,1.047511);
   hRatio_MC_Bayes_cent1->SetBinContent(11,1.035674);
   hRatio_MC_Bayes_cent1->SetBinContent(12,1.050377);
   hRatio_MC_Bayes_cent1->SetBinContent(13,1.06238);
   hRatio_MC_Bayes_cent1->SetBinContent(14,1.043757);
   hRatio_MC_Bayes_cent1->SetBinContent(15,0.9438422);
   hRatio_MC_Bayes_cent1->SetBinContent(16,0.9497665);
   hRatio_MC_Bayes_cent1->SetBinContent(17,0.9777775);
   hRatio_MC_Bayes_cent1->SetBinContent(18,0.9661168);
   hRatio_MC_Bayes_cent1->SetBinContent(19,0.959272);
   hRatio_MC_Bayes_cent1->SetBinContent(20,1.006733);
   hRatio_MC_Bayes_cent1->SetBinContent(21,0.9198972);
   hRatio_MC_Bayes_cent1->SetBinContent(22,1.012998);
   hRatio_MC_Bayes_cent1->SetBinContent(23,1.033522);
   hRatio_MC_Bayes_cent1->SetBinContent(24,1.072627);
   hRatio_MC_Bayes_cent1->SetBinContent(25,0.9875293);
   hRatio_MC_Bayes_cent1->SetBinContent(26,1.048893);
   hRatio_MC_Bayes_cent1->SetBinContent(27,0.9112737);
   hRatio_MC_Bayes_cent1->SetBinContent(28,0.8619481);
   hRatio_MC_Bayes_cent1->SetBinContent(29,1.146186);
   hRatio_MC_Bayes_cent1->SetBinContent(30,1.187692);
   hRatio_MC_Bayes_cent1->SetBinContent(31,1.298624);
   hRatio_MC_Bayes_cent1->SetBinContent(32,1.374181);
   hRatio_MC_Bayes_cent1->SetBinContent(33,0.8198986);
   hRatio_MC_Bayes_cent1->SetBinContent(34,0.4314505);
   hRatio_MC_Bayes_cent1->SetBinContent(35,0.3108296);
   hRatio_MC_Bayes_cent1->SetBinContent(36,0.2689301);
   hRatio_MC_Bayes_cent1->SetBinContent(37,0.07794419);
   hRatio_MC_Bayes_cent1->SetBinContent(38,0.06611448);
   hRatio_MC_Bayes_cent1->SetBinContent(39,0.003267417);
   hRatio_MC_Bayes_cent1->SetBinContent(40,0.001407596);
   hRatio_MC_Bayes_cent1->SetBinContent(41,0.005523634);
   hRatio_MC_Bayes_cent1->SetBinContent(42,0.0001306655);
   hRatio_MC_Bayes_cent1->SetBinContent(43,0.0002637652);
   hRatio_MC_Bayes_cent1->SetBinContent(46,0.001320629);
   hRatio_MC_Bayes_cent1->SetBinContent(48,0.027512);
   hRatio_MC_Bayes_cent1->SetBinError(2,8.081048e-07);
   hRatio_MC_Bayes_cent1->SetBinError(3,0.004720983);
   hRatio_MC_Bayes_cent1->SetBinError(4,0.05201089);
   hRatio_MC_Bayes_cent1->SetBinError(5,0.06900518);
   hRatio_MC_Bayes_cent1->SetBinError(6,0.03603094);
   hRatio_MC_Bayes_cent1->SetBinError(7,0.03191807);
   hRatio_MC_Bayes_cent1->SetBinError(8,0.04123873);
   hRatio_MC_Bayes_cent1->SetBinError(9,0.04261929);
   hRatio_MC_Bayes_cent1->SetBinError(10,0.03299207);
   hRatio_MC_Bayes_cent1->SetBinError(11,0.03966375);
   hRatio_MC_Bayes_cent1->SetBinError(12,0.04185443);
   hRatio_MC_Bayes_cent1->SetBinError(13,0.03420329);
   hRatio_MC_Bayes_cent1->SetBinError(14,0.03250456);
   hRatio_MC_Bayes_cent1->SetBinError(15,0.05484602);
   hRatio_MC_Bayes_cent1->SetBinError(16,0.03678098);
   hRatio_MC_Bayes_cent1->SetBinError(17,0.03719265);
   hRatio_MC_Bayes_cent1->SetBinError(18,0.03560126);
   hRatio_MC_Bayes_cent1->SetBinError(19,0.03384241);
   hRatio_MC_Bayes_cent1->SetBinError(20,0.04054831);
   hRatio_MC_Bayes_cent1->SetBinError(21,0.05874947);
   hRatio_MC_Bayes_cent1->SetBinError(22,0.03793728);
   hRatio_MC_Bayes_cent1->SetBinError(23,0.04206235);
   hRatio_MC_Bayes_cent1->SetBinError(24,0.0450932);
   hRatio_MC_Bayes_cent1->SetBinError(25,0.05481887);
   hRatio_MC_Bayes_cent1->SetBinError(26,0.05180118);
   hRatio_MC_Bayes_cent1->SetBinError(27,0.0545274);
   hRatio_MC_Bayes_cent1->SetBinError(28,0.03867925);
   hRatio_MC_Bayes_cent1->SetBinError(29,0.05314866);
   hRatio_MC_Bayes_cent1->SetBinError(30,0.0633697);
   hRatio_MC_Bayes_cent1->SetBinError(31,0.07456197);
   hRatio_MC_Bayes_cent1->SetBinError(32,0.08798641);
   hRatio_MC_Bayes_cent1->SetBinError(33,0.06101763);
   hRatio_MC_Bayes_cent1->SetBinError(34,0.03520404);
   hRatio_MC_Bayes_cent1->SetBinError(35,0.02803247);
   hRatio_MC_Bayes_cent1->SetBinError(36,0.03033146);
   hRatio_MC_Bayes_cent1->SetBinError(37,0.00979283);
   hRatio_MC_Bayes_cent1->SetBinError(38,0.00907717);
   hRatio_MC_Bayes_cent1->SetBinError(39,0.0005603087);
   hRatio_MC_Bayes_cent1->SetBinError(40,0.0002562367);
   hRatio_MC_Bayes_cent1->SetBinError(41,0.001512518);
   hRatio_MC_Bayes_cent1->SetBinError(42,2.21328e-05);
   hRatio_MC_Bayes_cent1->SetBinError(43,5.199439e-05);
   hRatio_MC_Bayes_cent1->SetBinError(46,0.0003219599);
   hRatio_MC_Bayes_cent1->SetBinError(48,0.00727158);
   hRatio_MC_Bayes_cent1->SetMinimum(0.5);
   hRatio_MC_Bayes_cent1->SetMaximum(1.5);
   hRatio_MC_Bayes_cent1->SetEntries(13591.2);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent1->SetLineColor(ci);
   hRatio_MC_Bayes_cent1->SetMarkerColor(2);
   hRatio_MC_Bayes_cent1->SetMarkerStyle(33);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetTitle("Jet p_{T} (GeV/c)");
   hRatio_MC_Bayes_cent1->GetXaxis()->SetRange(7,30);
   hRatio_MC_Bayes_cent1->GetXaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetNoExponent();
   hRatio_MC_Bayes_cent1->GetXaxis()->SetNdivisions(505);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetTitle("Reco/Truth");
   hRatio_MC_Bayes_cent1->GetYaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetNdivisions(610);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent1->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent1->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent1->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent1->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent1->Draw("");
   Double_t xAxis118[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent1 = new TH1F("hRatio_MC_BinByBin_cent1","Unfolded PbPb MC closure test BinByBin 10 - 20 cent",100, xAxis118);
   hRatio_MC_BinByBin_cent1->SetBinContent(6,1.916078);
   hRatio_MC_BinByBin_cent1->SetBinContent(7,1.292462);
   hRatio_MC_BinByBin_cent1->SetBinContent(8,1.083997);
   hRatio_MC_BinByBin_cent1->SetBinContent(9,1.062434);
   hRatio_MC_BinByBin_cent1->SetBinContent(10,0.9442015);
   hRatio_MC_BinByBin_cent1->SetBinContent(11,0.9091331);
   hRatio_MC_BinByBin_cent1->SetBinContent(12,0.8792213);
   hRatio_MC_BinByBin_cent1->SetBinContent(13,0.8748987);
   hRatio_MC_BinByBin_cent1->SetBinContent(14,0.9776165);
   hRatio_MC_BinByBin_cent1->SetBinContent(15,0.8823785);
   hRatio_MC_BinByBin_cent1->SetBinContent(16,0.8106812);
   hRatio_MC_BinByBin_cent1->SetBinContent(17,0.7709349);
   hRatio_MC_BinByBin_cent1->SetBinContent(18,0.8653031);
   hRatio_MC_BinByBin_cent1->SetBinContent(19,0.8666199);
   hRatio_MC_BinByBin_cent1->SetBinContent(20,0.9048671);
   hRatio_MC_BinByBin_cent1->SetBinContent(21,0.7937239);
   hRatio_MC_BinByBin_cent1->SetBinContent(22,0.9650388);
   hRatio_MC_BinByBin_cent1->SetBinContent(23,0.9300508);
   hRatio_MC_BinByBin_cent1->SetBinContent(24,0.9577874);
   hRatio_MC_BinByBin_cent1->SetBinContent(25,0.9251535);
   hRatio_MC_BinByBin_cent1->SetBinContent(26,0.9326698);
   hRatio_MC_BinByBin_cent1->SetBinContent(27,0.9528819);
   hRatio_MC_BinByBin_cent1->SetBinContent(28,1.023644);
   hRatio_MC_BinByBin_cent1->SetBinContent(29,1.084854);
   hRatio_MC_BinByBin_cent1->SetBinContent(30,1.035795);
   hRatio_MC_BinByBin_cent1->SetBinContent(31,1.172621);
   hRatio_MC_BinByBin_cent1->SetBinContent(32,1.238044);
   hRatio_MC_BinByBin_cent1->SetBinContent(33,1.300057);
   hRatio_MC_BinByBin_cent1->SetBinContent(34,1.203247);
   hRatio_MC_BinByBin_cent1->SetBinContent(35,1.332278);
   hRatio_MC_BinByBin_cent1->SetBinError(6,0.1202192);
   hRatio_MC_BinByBin_cent1->SetBinError(7,0.08141884);
   hRatio_MC_BinByBin_cent1->SetBinError(8,0.07054649);
   hRatio_MC_BinByBin_cent1->SetBinError(9,0.07564838);
   hRatio_MC_BinByBin_cent1->SetBinError(10,0.04834145);
   hRatio_MC_BinByBin_cent1->SetBinError(11,0.06315824);
   hRatio_MC_BinByBin_cent1->SetBinError(12,0.0507057);
   hRatio_MC_BinByBin_cent1->SetBinError(13,0.05049309);
   hRatio_MC_BinByBin_cent1->SetBinError(14,0.05972736);
   hRatio_MC_BinByBin_cent1->SetBinError(15,0.06904117);
   hRatio_MC_BinByBin_cent1->SetBinError(16,0.04518395);
   hRatio_MC_BinByBin_cent1->SetBinError(17,0.04331621);
   hRatio_MC_BinByBin_cent1->SetBinError(18,0.04663967);
   hRatio_MC_BinByBin_cent1->SetBinError(19,0.04572864);
   hRatio_MC_BinByBin_cent1->SetBinError(20,0.05996536);
   hRatio_MC_BinByBin_cent1->SetBinError(21,0.05773787);
   hRatio_MC_BinByBin_cent1->SetBinError(22,0.06416831);
   hRatio_MC_BinByBin_cent1->SetBinError(23,0.05517108);
   hRatio_MC_BinByBin_cent1->SetBinError(24,0.06152021);
   hRatio_MC_BinByBin_cent1->SetBinError(25,0.06829789);
   hRatio_MC_BinByBin_cent1->SetBinError(26,0.05850692);
   hRatio_MC_BinByBin_cent1->SetBinError(27,0.07883254);
   hRatio_MC_BinByBin_cent1->SetBinError(28,0.06199905);
   hRatio_MC_BinByBin_cent1->SetBinError(29,0.06975256);
   hRatio_MC_BinByBin_cent1->SetBinError(30,0.07552861);
   hRatio_MC_BinByBin_cent1->SetBinError(31,0.09041909);
   hRatio_MC_BinByBin_cent1->SetBinError(32,0.1613622);
   hRatio_MC_BinByBin_cent1->SetBinError(33,0.125525);
   hRatio_MC_BinByBin_cent1->SetBinError(34,0.1215288);
   hRatio_MC_BinByBin_cent1->SetBinError(35,0.1464779);
   hRatio_MC_BinByBin_cent1->SetEntries(4955.578);
   hRatio_MC_BinByBin_cent1->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent1->SetLineColor(ci);
   hRatio_MC_BinByBin_cent1->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent1->SetMarkerStyle(33);
   hRatio_MC_BinByBin_cent1->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent1->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent1->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent1->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent1->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent1->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent1->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent1->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent1->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent1->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent1->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent1->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent1->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent1->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent1->Draw("same");
   Double_t xAxis119[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent1 = new TH1D("hRatio_MC_Bayes_cent1","Unfolded PbPb MC closure test Bayes 10 - 20 cent",100, xAxis119);
   hRatio_MC_Bayes_cent1->SetBinContent(2,2.803574e-07);
   hRatio_MC_Bayes_cent1->SetBinContent(3,0.05053378);
   hRatio_MC_Bayes_cent1->SetBinContent(4,1.02755);
   hRatio_MC_Bayes_cent1->SetBinContent(5,1.307706);
   hRatio_MC_Bayes_cent1->SetBinContent(6,1.07333);
   hRatio_MC_Bayes_cent1->SetBinContent(7,1.004934);
   hRatio_MC_Bayes_cent1->SetBinContent(8,0.9965911);
   hRatio_MC_Bayes_cent1->SetBinContent(9,1.022);
   hRatio_MC_Bayes_cent1->SetBinContent(10,1.038325);
   hRatio_MC_Bayes_cent1->SetBinContent(11,1.02884);
   hRatio_MC_Bayes_cent1->SetBinContent(12,1.027653);
   hRatio_MC_Bayes_cent1->SetBinContent(13,1.028245);
   hRatio_MC_Bayes_cent1->SetBinContent(14,1.010371);
   hRatio_MC_Bayes_cent1->SetBinContent(15,0.9979228);
   hRatio_MC_Bayes_cent1->SetBinContent(16,1.046464);
   hRatio_MC_Bayes_cent1->SetBinContent(17,1.045485);
   hRatio_MC_Bayes_cent1->SetBinContent(18,1.087954);
   hRatio_MC_Bayes_cent1->SetBinContent(19,1.033007);
   hRatio_MC_Bayes_cent1->SetBinContent(20,1.013668);
   hRatio_MC_Bayes_cent1->SetBinContent(21,1.069358);
   hRatio_MC_Bayes_cent1->SetBinContent(22,0.9872369);
   hRatio_MC_Bayes_cent1->SetBinContent(23,1.042913);
   hRatio_MC_Bayes_cent1->SetBinContent(24,1.021607);
   hRatio_MC_Bayes_cent1->SetBinContent(25,0.9842771);
   hRatio_MC_Bayes_cent1->SetBinContent(26,1.048061);
   hRatio_MC_Bayes_cent1->SetBinContent(27,0.984031);
   hRatio_MC_Bayes_cent1->SetBinContent(28,0.9829084);
   hRatio_MC_Bayes_cent1->SetBinContent(29,1.085062);
   hRatio_MC_Bayes_cent1->SetBinContent(30,1.132549);
   hRatio_MC_Bayes_cent1->SetBinContent(31,1.132122);
   hRatio_MC_Bayes_cent1->SetBinContent(32,1.108002);
   hRatio_MC_Bayes_cent1->SetBinContent(33,0.8299657);
   hRatio_MC_Bayes_cent1->SetBinContent(34,0.4086408);
   hRatio_MC_Bayes_cent1->SetBinContent(35,0.2796565);
   hRatio_MC_Bayes_cent1->SetBinContent(36,0.2129297);
   hRatio_MC_Bayes_cent1->SetBinContent(37,0.04179594);
   hRatio_MC_Bayes_cent1->SetBinContent(38,0.04881346);
   hRatio_MC_Bayes_cent1->SetBinContent(39,0.006690633);
   hRatio_MC_Bayes_cent1->SetBinContent(40,0.002851753);
   hRatio_MC_Bayes_cent1->SetBinContent(41,0.001866602);
   hRatio_MC_Bayes_cent1->SetBinContent(42,0.000161452);
   hRatio_MC_Bayes_cent1->SetBinContent(43,0.0007198936);
   hRatio_MC_Bayes_cent1->SetBinContent(46,0.003698471);
   hRatio_MC_Bayes_cent1->SetBinContent(48,0.008742593);
   hRatio_MC_Bayes_cent1->SetBinError(2,7.231118e-08);
   hRatio_MC_Bayes_cent1->SetBinError(3,0.004189221);
   hRatio_MC_Bayes_cent1->SetBinError(4,0.05690163);
   hRatio_MC_Bayes_cent1->SetBinError(5,0.07503338);
   hRatio_MC_Bayes_cent1->SetBinError(6,0.03660392);
   hRatio_MC_Bayes_cent1->SetBinError(7,0.03709299);
   hRatio_MC_Bayes_cent1->SetBinError(8,0.04367113);
   hRatio_MC_Bayes_cent1->SetBinError(9,0.04192147);
   hRatio_MC_Bayes_cent1->SetBinError(10,0.03289374);
   hRatio_MC_Bayes_cent1->SetBinError(11,0.03924331);
   hRatio_MC_Bayes_cent1->SetBinError(12,0.04096358);
   hRatio_MC_Bayes_cent1->SetBinError(13,0.03299174);
   hRatio_MC_Bayes_cent1->SetBinError(14,0.03111663);
   hRatio_MC_Bayes_cent1->SetBinError(15,0.05891392);
   hRatio_MC_Bayes_cent1->SetBinError(16,0.04145369);
   hRatio_MC_Bayes_cent1->SetBinError(17,0.04027484);
   hRatio_MC_Bayes_cent1->SetBinError(18,0.04139336);
   hRatio_MC_Bayes_cent1->SetBinError(19,0.03704657);
   hRatio_MC_Bayes_cent1->SetBinError(20,0.0407546);
   hRatio_MC_Bayes_cent1->SetBinError(21,0.07319622);
   hRatio_MC_Bayes_cent1->SetBinError(22,0.03705964);
   hRatio_MC_Bayes_cent1->SetBinError(23,0.04247953);
   hRatio_MC_Bayes_cent1->SetBinError(24,0.04289246);
   hRatio_MC_Bayes_cent1->SetBinError(25,0.05520781);
   hRatio_MC_Bayes_cent1->SetBinError(26,0.05194844);
   hRatio_MC_Bayes_cent1->SetBinError(27,0.06117834);
   hRatio_MC_Bayes_cent1->SetBinError(28,0.04406178);
   hRatio_MC_Bayes_cent1->SetBinError(29,0.04965601);
   hRatio_MC_Bayes_cent1->SetBinError(30,0.05898606);
   hRatio_MC_Bayes_cent1->SetBinError(31,0.06241425);
   hRatio_MC_Bayes_cent1->SetBinError(32,0.06953068);
   hRatio_MC_Bayes_cent1->SetBinError(33,0.06105642);
   hRatio_MC_Bayes_cent1->SetBinError(34,0.0335275);
   hRatio_MC_Bayes_cent1->SetBinError(35,0.02491925);
   hRatio_MC_Bayes_cent1->SetBinError(36,0.02211303);
   hRatio_MC_Bayes_cent1->SetBinError(37,0.004979447);
   hRatio_MC_Bayes_cent1->SetBinError(38,0.006705032);
   hRatio_MC_Bayes_cent1->SetBinError(39,0.001144052);
   hRatio_MC_Bayes_cent1->SetBinError(40,0.0005606987);
   hRatio_MC_Bayes_cent1->SetBinError(41,0.0005434604);
   hRatio_MC_Bayes_cent1->SetBinError(42,3.140554e-05);
   hRatio_MC_Bayes_cent1->SetBinError(43,0.0001639258);
   hRatio_MC_Bayes_cent1->SetBinError(46,0.0008589726);
   hRatio_MC_Bayes_cent1->SetBinError(48,0.002332731);
   hRatio_MC_Bayes_cent1->SetEntries(13751.96);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent1->SetLineColor(ci);
   hRatio_MC_Bayes_cent1->SetMarkerColor(2);
   hRatio_MC_Bayes_cent1->SetMarkerStyle(24);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent1->GetXaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent1->GetYaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent1->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent1->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent1->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent1->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent1->Draw("same");
   Double_t xAxis120[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent1 = new TH1F("hRatio_MC_BinByBin_cent1","Unfolded PbPb MC closure test BinByBin 10 - 20 cent",100, xAxis120);
   hRatio_MC_BinByBin_cent1->SetBinContent(6,1.843659);
   hRatio_MC_BinByBin_cent1->SetBinContent(7,1.536089);
   hRatio_MC_BinByBin_cent1->SetBinContent(8,1.165883);
   hRatio_MC_BinByBin_cent1->SetBinContent(9,1.020894);
   hRatio_MC_BinByBin_cent1->SetBinContent(10,1.020588);
   hRatio_MC_BinByBin_cent1->SetBinContent(11,0.8933302);
   hRatio_MC_BinByBin_cent1->SetBinContent(12,0.907442);
   hRatio_MC_BinByBin_cent1->SetBinContent(13,0.8518224);
   hRatio_MC_BinByBin_cent1->SetBinContent(14,0.9843357);
   hRatio_MC_BinByBin_cent1->SetBinContent(15,0.871387);
   hRatio_MC_BinByBin_cent1->SetBinContent(16,0.8033801);
   hRatio_MC_BinByBin_cent1->SetBinContent(17,0.8362448);
   hRatio_MC_BinByBin_cent1->SetBinContent(18,1.019036);
   hRatio_MC_BinByBin_cent1->SetBinContent(19,1.015605);
   hRatio_MC_BinByBin_cent1->SetBinContent(20,0.8401467);
   hRatio_MC_BinByBin_cent1->SetBinContent(21,0.9315292);
   hRatio_MC_BinByBin_cent1->SetBinContent(22,0.9539733);
   hRatio_MC_BinByBin_cent1->SetBinContent(23,0.9355572);
   hRatio_MC_BinByBin_cent1->SetBinContent(24,0.9561734);
   hRatio_MC_BinByBin_cent1->SetBinContent(25,0.8596593);
   hRatio_MC_BinByBin_cent1->SetBinContent(26,1.021766);
   hRatio_MC_BinByBin_cent1->SetBinContent(27,0.9588217);
   hRatio_MC_BinByBin_cent1->SetBinContent(28,1.10823);
   hRatio_MC_BinByBin_cent1->SetBinContent(29,1.080122);
   hRatio_MC_BinByBin_cent1->SetBinContent(30,1.063531);
   hRatio_MC_BinByBin_cent1->SetBinContent(31,1.213297);
   hRatio_MC_BinByBin_cent1->SetBinContent(32,1.126027);
   hRatio_MC_BinByBin_cent1->SetBinContent(33,1.096066);
   hRatio_MC_BinByBin_cent1->SetBinContent(34,1.176692);
   hRatio_MC_BinByBin_cent1->SetBinContent(35,1.062555);
   hRatio_MC_BinByBin_cent1->SetBinError(6,0.1170448);
   hRatio_MC_BinByBin_cent1->SetBinError(7,0.1327448);
   hRatio_MC_BinByBin_cent1->SetBinError(8,0.07792394);
   hRatio_MC_BinByBin_cent1->SetBinError(9,0.06795428);
   hRatio_MC_BinByBin_cent1->SetBinError(10,0.07739024);
   hRatio_MC_BinByBin_cent1->SetBinError(11,0.04920659);
   hRatio_MC_BinByBin_cent1->SetBinError(12,0.05398812);
   hRatio_MC_BinByBin_cent1->SetBinError(13,0.04457717);
   hRatio_MC_BinByBin_cent1->SetBinError(14,0.06247728);
   hRatio_MC_BinByBin_cent1->SetBinError(15,0.05959168);
   hRatio_MC_BinByBin_cent1->SetBinError(16,0.06216902);
   hRatio_MC_BinByBin_cent1->SetBinError(17,0.047422);
   hRatio_MC_BinByBin_cent1->SetBinError(18,0.1124048);
   hRatio_MC_BinByBin_cent1->SetBinError(19,0.06287009);
   hRatio_MC_BinByBin_cent1->SetBinError(20,0.05062081);
   hRatio_MC_BinByBin_cent1->SetBinError(21,0.07079846);
   hRatio_MC_BinByBin_cent1->SetBinError(22,0.07568018);
   hRatio_MC_BinByBin_cent1->SetBinError(23,0.05399657);
   hRatio_MC_BinByBin_cent1->SetBinError(24,0.05741088);
   hRatio_MC_BinByBin_cent1->SetBinError(25,0.05740154);
   hRatio_MC_BinByBin_cent1->SetBinError(26,0.0761292);
   hRatio_MC_BinByBin_cent1->SetBinError(27,0.07278667);
   hRatio_MC_BinByBin_cent1->SetBinError(28,0.07737969);
   hRatio_MC_BinByBin_cent1->SetBinError(29,0.06812903);
   hRatio_MC_BinByBin_cent1->SetBinError(30,0.07606603);
   hRatio_MC_BinByBin_cent1->SetBinError(31,0.09255987);
   hRatio_MC_BinByBin_cent1->SetBinError(32,0.09559754);
   hRatio_MC_BinByBin_cent1->SetBinError(33,0.1027158);
   hRatio_MC_BinByBin_cent1->SetBinError(34,0.1220265);
   hRatio_MC_BinByBin_cent1->SetBinError(35,0.1257271);
   hRatio_MC_BinByBin_cent1->SetEntries(4983.601);
   hRatio_MC_BinByBin_cent1->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent1->SetLineColor(ci);
   hRatio_MC_BinByBin_cent1->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent1->SetMarkerStyle(24);
   hRatio_MC_BinByBin_cent1->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent1->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent1->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent1->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent1->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent1->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent1->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent1->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent1->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent1->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent1->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent1->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent1->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent1->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent1->Draw("same");
   line = new TLine(50,1,300,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.33," 5-10%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   pt = new TPaveText(0.4830492,0.94,0.5169508,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_1_1->Modified();
   cPbPbMCclosure->cd();
  
// ------------>Primitives in pad: p_2_0
   p_2_0 = new TPad("p_2_0", "p_2_0",0.676637,0.5224719,1,1);
   p_2_0->Draw();
   p_2_0->cd();
   p_2_0->Range(60,0.5,318.0645,1.575269);
   p_2_0->SetFillColor(0);
   p_2_0->SetBorderMode(0);
   p_2_0->SetBorderSize(2);
   p_2_0->SetLeftMargin(0);
   p_2_0->SetRightMargin(0.07);
   p_2_0->SetTopMargin(0.07);
   p_2_0->SetBottomMargin(0);
   p_2_0->SetFrameBorderMode(0);
   p_2_0->SetFrameBorderMode(0);
   Double_t xAxis121[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent3 = new TH1D("hRatio_MC_Bayes_cent3"," ",100, xAxis121);
   hRatio_MC_Bayes_cent3->SetBinContent(3,0.03175737);
   hRatio_MC_Bayes_cent3->SetBinContent(4,2.356116);
   hRatio_MC_Bayes_cent3->SetBinContent(5,1.447439);
   hRatio_MC_Bayes_cent3->SetBinContent(6,1.063315);
   hRatio_MC_Bayes_cent3->SetBinContent(7,0.993005);
   hRatio_MC_Bayes_cent3->SetBinContent(8,0.9822092);
   hRatio_MC_Bayes_cent3->SetBinContent(9,0.9976248);
   hRatio_MC_Bayes_cent3->SetBinContent(10,0.9988311);
   hRatio_MC_Bayes_cent3->SetBinContent(11,1.031383);
   hRatio_MC_Bayes_cent3->SetBinContent(12,1.048121);
   hRatio_MC_Bayes_cent3->SetBinContent(13,1.054037);
   hRatio_MC_Bayes_cent3->SetBinContent(14,1.027898);
   hRatio_MC_Bayes_cent3->SetBinContent(15,1.019885);
   hRatio_MC_Bayes_cent3->SetBinContent(16,1.004686);
   hRatio_MC_Bayes_cent3->SetBinContent(17,0.9878444);
   hRatio_MC_Bayes_cent3->SetBinContent(18,0.998105);
   hRatio_MC_Bayes_cent3->SetBinContent(19,0.9946901);
   hRatio_MC_Bayes_cent3->SetBinContent(20,0.9795723);
   hRatio_MC_Bayes_cent3->SetBinContent(21,0.9928105);
   hRatio_MC_Bayes_cent3->SetBinContent(22,1.012158);
   hRatio_MC_Bayes_cent3->SetBinContent(23,0.9983704);
   hRatio_MC_Bayes_cent3->SetBinContent(24,1.011859);
   hRatio_MC_Bayes_cent3->SetBinContent(25,0.9949109);
   hRatio_MC_Bayes_cent3->SetBinContent(26,1.015774);
   hRatio_MC_Bayes_cent3->SetBinContent(27,0.9717074);
   hRatio_MC_Bayes_cent3->SetBinContent(28,1.007706);
   hRatio_MC_Bayes_cent3->SetBinContent(29,0.9853547);
   hRatio_MC_Bayes_cent3->SetBinContent(30,1.045167);
   hRatio_MC_Bayes_cent3->SetBinContent(31,1.084074);
   hRatio_MC_Bayes_cent3->SetBinContent(32,1.149167);
   hRatio_MC_Bayes_cent3->SetBinContent(33,0.8716001);
   hRatio_MC_Bayes_cent3->SetBinContent(34,0.6233286);
   hRatio_MC_Bayes_cent3->SetBinContent(35,0.2744878);
   hRatio_MC_Bayes_cent3->SetBinContent(36,0.1400295);
   hRatio_MC_Bayes_cent3->SetBinContent(37,0.02406924);
   hRatio_MC_Bayes_cent3->SetBinContent(38,0.004627195);
   hRatio_MC_Bayes_cent3->SetBinContent(39,0.0002555078);
   hRatio_MC_Bayes_cent3->SetBinContent(40,8.410088e-05);
   hRatio_MC_Bayes_cent3->SetBinContent(41,7.679096e-05);
   hRatio_MC_Bayes_cent3->SetBinContent(42,8.455943e-05);
   hRatio_MC_Bayes_cent3->SetBinContent(43,7.89629e-06);
   hRatio_MC_Bayes_cent3->SetBinContent(44,4.45111e-05);
   hRatio_MC_Bayes_cent3->SetBinContent(45,7.852603e-06);
   hRatio_MC_Bayes_cent3->SetBinContent(49,1.319305e-06);
   hRatio_MC_Bayes_cent3->SetBinContent(51,0.001688415);
   hRatio_MC_Bayes_cent3->SetBinContent(56,0.07047284);
   hRatio_MC_Bayes_cent3->SetBinError(3,0.002367484);
   hRatio_MC_Bayes_cent3->SetBinError(4,0.09422724);
   hRatio_MC_Bayes_cent3->SetBinError(5,0.04962501);
   hRatio_MC_Bayes_cent3->SetBinError(6,0.0196834);
   hRatio_MC_Bayes_cent3->SetBinError(7,0.02134224);
   hRatio_MC_Bayes_cent3->SetBinError(8,0.02284386);
   hRatio_MC_Bayes_cent3->SetBinError(9,0.02137488);
   hRatio_MC_Bayes_cent3->SetBinError(10,0.01755047);
   hRatio_MC_Bayes_cent3->SetBinError(11,0.02090043);
   hRatio_MC_Bayes_cent3->SetBinError(12,0.02073109);
   hRatio_MC_Bayes_cent3->SetBinError(13,0.02195407);
   hRatio_MC_Bayes_cent3->SetBinError(14,0.01913767);
   hRatio_MC_Bayes_cent3->SetBinError(15,0.0180687);
   hRatio_MC_Bayes_cent3->SetBinError(16,0.02141379);
   hRatio_MC_Bayes_cent3->SetBinError(17,0.0210897);
   hRatio_MC_Bayes_cent3->SetBinError(18,0.02021277);
   hRatio_MC_Bayes_cent3->SetBinError(19,0.0194549);
   hRatio_MC_Bayes_cent3->SetBinError(20,0.0181663);
   hRatio_MC_Bayes_cent3->SetBinError(21,0.02138633);
   hRatio_MC_Bayes_cent3->SetBinError(22,0.02002741);
   hRatio_MC_Bayes_cent3->SetBinError(23,0.03793235);
   hRatio_MC_Bayes_cent3->SetBinError(24,0.02107583);
   hRatio_MC_Bayes_cent3->SetBinError(25,0.02561549);
   hRatio_MC_Bayes_cent3->SetBinError(26,0.02692075);
   hRatio_MC_Bayes_cent3->SetBinError(27,0.02784549);
   hRatio_MC_Bayes_cent3->SetBinError(28,0.02846721);
   hRatio_MC_Bayes_cent3->SetBinError(29,0.02251966);
   hRatio_MC_Bayes_cent3->SetBinError(30,0.02567921);
   hRatio_MC_Bayes_cent3->SetBinError(31,0.02989478);
   hRatio_MC_Bayes_cent3->SetBinError(32,0.03754856);
   hRatio_MC_Bayes_cent3->SetBinError(33,0.02977276);
   hRatio_MC_Bayes_cent3->SetBinError(34,0.02336735);
   hRatio_MC_Bayes_cent3->SetBinError(35,0.01116109);
   hRatio_MC_Bayes_cent3->SetBinError(36,0.006672847);
   hRatio_MC_Bayes_cent3->SetBinError(37,0.001212365);
   hRatio_MC_Bayes_cent3->SetBinError(38,0.0002332925);
   hRatio_MC_Bayes_cent3->SetBinError(39,1.613496e-05);
   hRatio_MC_Bayes_cent3->SetBinError(40,7.460798e-06);
   hRatio_MC_Bayes_cent3->SetBinError(41,7.877854e-06);
   hRatio_MC_Bayes_cent3->SetBinError(42,8.969655e-06);
   hRatio_MC_Bayes_cent3->SetBinError(43,9.079184e-07);
   hRatio_MC_Bayes_cent3->SetBinError(44,4.636671e-06);
   hRatio_MC_Bayes_cent3->SetBinError(45,1.028141e-06);
   hRatio_MC_Bayes_cent3->SetBinError(49,2.097581e-07);
   hRatio_MC_Bayes_cent3->SetBinError(51,0.0003267563);
   hRatio_MC_Bayes_cent3->SetBinError(56,0.01724823);
   hRatio_MC_Bayes_cent3->SetMinimum(0.5);
   hRatio_MC_Bayes_cent3->SetMaximum(1.5);
   hRatio_MC_Bayes_cent3->SetEntries(38740.54);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent3->SetLineColor(ci);
   hRatio_MC_Bayes_cent3->SetMarkerColor(2);
   hRatio_MC_Bayes_cent3->SetMarkerStyle(33);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetTitle("Jet p_{T} (GeV/c)");
   hRatio_MC_Bayes_cent3->GetXaxis()->SetRange(7,30);
   hRatio_MC_Bayes_cent3->GetXaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetNoExponent();
   hRatio_MC_Bayes_cent3->GetXaxis()->SetNdivisions(505);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetTitle("Reco/Truth");
   hRatio_MC_Bayes_cent3->GetYaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetNdivisions(610);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent3->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent3->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent3->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent3->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent3->Draw("");
   Double_t xAxis122[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent3 = new TH1F("hRatio_MC_BinByBin_cent3","Unfolded PbPb MC closure test BinByBin 60 - 100 cent",100, xAxis122);
   hRatio_MC_BinByBin_cent3->SetBinContent(6,1.4695);
   hRatio_MC_BinByBin_cent3->SetBinContent(7,1.176203);
   hRatio_MC_BinByBin_cent3->SetBinContent(8,1.025882);
   hRatio_MC_BinByBin_cent3->SetBinContent(9,0.951777);
   hRatio_MC_BinByBin_cent3->SetBinContent(10,0.9864441);
   hRatio_MC_BinByBin_cent3->SetBinContent(11,1.026119);
   hRatio_MC_BinByBin_cent3->SetBinContent(12,0.9347357);
   hRatio_MC_BinByBin_cent3->SetBinContent(13,1.053297);
   hRatio_MC_BinByBin_cent3->SetBinContent(14,0.9236438);
   hRatio_MC_BinByBin_cent3->SetBinContent(15,0.9842057);
   hRatio_MC_BinByBin_cent3->SetBinContent(16,0.9531896);
   hRatio_MC_BinByBin_cent3->SetBinContent(17,1.001539);
   hRatio_MC_BinByBin_cent3->SetBinContent(18,0.9851982);
   hRatio_MC_BinByBin_cent3->SetBinContent(19,0.9506617);
   hRatio_MC_BinByBin_cent3->SetBinContent(20,0.9239607);
   hRatio_MC_BinByBin_cent3->SetBinContent(21,0.9569479);
   hRatio_MC_BinByBin_cent3->SetBinContent(22,1.010412);
   hRatio_MC_BinByBin_cent3->SetBinContent(23,0.9564088);
   hRatio_MC_BinByBin_cent3->SetBinContent(24,1.025295);
   hRatio_MC_BinByBin_cent3->SetBinContent(25,0.9752157);
   hRatio_MC_BinByBin_cent3->SetBinContent(26,1.042554);
   hRatio_MC_BinByBin_cent3->SetBinContent(27,1.018465);
   hRatio_MC_BinByBin_cent3->SetBinContent(28,0.954494);
   hRatio_MC_BinByBin_cent3->SetBinContent(29,1.068207);
   hRatio_MC_BinByBin_cent3->SetBinContent(30,1.021658);
   hRatio_MC_BinByBin_cent3->SetBinContent(31,1.054985);
   hRatio_MC_BinByBin_cent3->SetBinContent(32,1.049086);
   hRatio_MC_BinByBin_cent3->SetBinContent(33,1.075159);
   hRatio_MC_BinByBin_cent3->SetBinContent(34,1.076652);
   hRatio_MC_BinByBin_cent3->SetBinContent(35,1.072678);
   hRatio_MC_BinByBin_cent3->SetBinError(6,0.0497359);
   hRatio_MC_BinByBin_cent3->SetBinError(7,0.03798004);
   hRatio_MC_BinByBin_cent3->SetBinError(8,0.03664374);
   hRatio_MC_BinByBin_cent3->SetBinError(9,0.02931433);
   hRatio_MC_BinByBin_cent3->SetBinError(10,0.03747903);
   hRatio_MC_BinByBin_cent3->SetBinError(11,0.03681127);
   hRatio_MC_BinByBin_cent3->SetBinError(12,0.02658303);
   hRatio_MC_BinByBin_cent3->SetBinError(13,0.04255786);
   hRatio_MC_BinByBin_cent3->SetBinError(14,0.02717591);
   hRatio_MC_BinByBin_cent3->SetBinError(15,0.03549167);
   hRatio_MC_BinByBin_cent3->SetBinError(16,0.0312488);
   hRatio_MC_BinByBin_cent3->SetBinError(17,0.0312787);
   hRatio_MC_BinByBin_cent3->SetBinError(18,0.03113854);
   hRatio_MC_BinByBin_cent3->SetBinError(19,0.03037322);
   hRatio_MC_BinByBin_cent3->SetBinError(20,0.02599518);
   hRatio_MC_BinByBin_cent3->SetBinError(21,0.03231814);
   hRatio_MC_BinByBin_cent3->SetBinError(22,0.02862433);
   hRatio_MC_BinByBin_cent3->SetBinError(23,0.04133515);
   hRatio_MC_BinByBin_cent3->SetBinError(24,0.03240604);
   hRatio_MC_BinByBin_cent3->SetBinError(25,0.03370137);
   hRatio_MC_BinByBin_cent3->SetBinError(26,0.03781023);
   hRatio_MC_BinByBin_cent3->SetBinError(27,0.03930675);
   hRatio_MC_BinByBin_cent3->SetBinError(28,0.03494707);
   hRatio_MC_BinByBin_cent3->SetBinError(29,0.03734204);
   hRatio_MC_BinByBin_cent3->SetBinError(30,0.03719188);
   hRatio_MC_BinByBin_cent3->SetBinError(31,0.04109673);
   hRatio_MC_BinByBin_cent3->SetBinError(32,0.04658791);
   hRatio_MC_BinByBin_cent3->SetBinError(33,0.05272921);
   hRatio_MC_BinByBin_cent3->SetBinError(34,0.05450856);
   hRatio_MC_BinByBin_cent3->SetBinError(35,0.06048019);
   hRatio_MC_BinByBin_cent3->SetEntries(21466.88);
   hRatio_MC_BinByBin_cent3->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent3->SetLineColor(ci);
   hRatio_MC_BinByBin_cent3->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent3->SetMarkerStyle(33);
   hRatio_MC_BinByBin_cent3->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent3->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent3->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent3->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent3->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent3->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent3->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent3->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent3->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent3->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent3->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent3->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent3->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent3->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent3->Draw("same");
   Double_t xAxis123[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent3 = new TH1D("hRatio_MC_Bayes_cent3","Unfolded PbPb MC closure test Bayes 60 - 100 cent",100, xAxis123);
   hRatio_MC_Bayes_cent3->SetBinContent(3,0.04026898);
   hRatio_MC_Bayes_cent3->SetBinContent(4,2.846801);
   hRatio_MC_Bayes_cent3->SetBinContent(5,1.560671);
   hRatio_MC_Bayes_cent3->SetBinContent(6,1.052247);
   hRatio_MC_Bayes_cent3->SetBinContent(7,0.9567012);
   hRatio_MC_Bayes_cent3->SetBinContent(8,0.992098);
   hRatio_MC_Bayes_cent3->SetBinContent(9,1.001358);
   hRatio_MC_Bayes_cent3->SetBinContent(10,0.9975346);
   hRatio_MC_Bayes_cent3->SetBinContent(11,0.9987268);
   hRatio_MC_Bayes_cent3->SetBinContent(12,1.000088);
   hRatio_MC_Bayes_cent3->SetBinContent(13,1.006889);
   hRatio_MC_Bayes_cent3->SetBinContent(14,1.010053);
   hRatio_MC_Bayes_cent3->SetBinContent(15,1.015648);
   hRatio_MC_Bayes_cent3->SetBinContent(16,1.014927);
   hRatio_MC_Bayes_cent3->SetBinContent(17,1.005042);
   hRatio_MC_Bayes_cent3->SetBinContent(18,1.007359);
   hRatio_MC_Bayes_cent3->SetBinContent(19,1.00321);
   hRatio_MC_Bayes_cent3->SetBinContent(20,0.9953726);
   hRatio_MC_Bayes_cent3->SetBinContent(21,1.003053);
   hRatio_MC_Bayes_cent3->SetBinContent(22,1.001223);
   hRatio_MC_Bayes_cent3->SetBinContent(23,1.009916);
   hRatio_MC_Bayes_cent3->SetBinContent(24,1.008656);
   hRatio_MC_Bayes_cent3->SetBinContent(25,1.002874);
   hRatio_MC_Bayes_cent3->SetBinContent(26,1.005859);
   hRatio_MC_Bayes_cent3->SetBinContent(27,0.9869984);
   hRatio_MC_Bayes_cent3->SetBinContent(28,1.000022);
   hRatio_MC_Bayes_cent3->SetBinContent(29,1.01105);
   hRatio_MC_Bayes_cent3->SetBinContent(30,1.056871);
   hRatio_MC_Bayes_cent3->SetBinContent(31,1.120939);
   hRatio_MC_Bayes_cent3->SetBinContent(32,1.164081);
   hRatio_MC_Bayes_cent3->SetBinContent(33,0.9642282);
   hRatio_MC_Bayes_cent3->SetBinContent(34,0.6209846);
   hRatio_MC_Bayes_cent3->SetBinContent(35,0.2742825);
   hRatio_MC_Bayes_cent3->SetBinContent(36,0.1440861);
   hRatio_MC_Bayes_cent3->SetBinContent(37,0.02276259);
   hRatio_MC_Bayes_cent3->SetBinContent(38,0.004218377);
   hRatio_MC_Bayes_cent3->SetBinContent(39,0.0003004131);
   hRatio_MC_Bayes_cent3->SetBinContent(40,6.663146e-05);
   hRatio_MC_Bayes_cent3->SetBinContent(41,0.0002242322);
   hRatio_MC_Bayes_cent3->SetBinContent(42,5.60215e-05);
   hRatio_MC_Bayes_cent3->SetBinContent(43,2.875008e-05);
   hRatio_MC_Bayes_cent3->SetBinContent(44,3.594218e-05);
   hRatio_MC_Bayes_cent3->SetBinContent(45,6.295423e-06);
   hRatio_MC_Bayes_cent3->SetBinContent(49,1.746553e-06);
   hRatio_MC_Bayes_cent3->SetBinContent(51,0.005633835);
   hRatio_MC_Bayes_cent3->SetBinContent(56,0.07559373);
   hRatio_MC_Bayes_cent3->SetBinError(3,0.003143543);
   hRatio_MC_Bayes_cent3->SetBinError(4,0.1138494);
   hRatio_MC_Bayes_cent3->SetBinError(5,0.05351615);
   hRatio_MC_Bayes_cent3->SetBinError(6,0.01952919);
   hRatio_MC_Bayes_cent3->SetBinError(7,0.020735);
   hRatio_MC_Bayes_cent3->SetBinError(8,0.02345764);
   hRatio_MC_Bayes_cent3->SetBinError(9,0.02159404);
   hRatio_MC_Bayes_cent3->SetBinError(10,0.01742176);
   hRatio_MC_Bayes_cent3->SetBinError(11,0.02011948);
   hRatio_MC_Bayes_cent3->SetBinError(12,0.01964736);
   hRatio_MC_Bayes_cent3->SetBinError(13,0.02082371);
   hRatio_MC_Bayes_cent3->SetBinError(14,0.0187304);
   hRatio_MC_Bayes_cent3->SetBinError(15,0.01789446);
   hRatio_MC_Bayes_cent3->SetBinError(16,0.02159968);
   hRatio_MC_Bayes_cent3->SetBinError(17,0.02141784);
   hRatio_MC_Bayes_cent3->SetBinError(18,0.02039462);
   hRatio_MC_Bayes_cent3->SetBinError(19,0.01959061);
   hRatio_MC_Bayes_cent3->SetBinError(20,0.01843955);
   hRatio_MC_Bayes_cent3->SetBinError(21,0.0216863);
   hRatio_MC_Bayes_cent3->SetBinError(22,0.01977265);
   hRatio_MC_Bayes_cent3->SetBinError(23,0.0400212);
   hRatio_MC_Bayes_cent3->SetBinError(24,0.02116034);
   hRatio_MC_Bayes_cent3->SetBinError(25,0.02589211);
   hRatio_MC_Bayes_cent3->SetBinError(26,0.02672913);
   hRatio_MC_Bayes_cent3->SetBinError(27,0.02856867);
   hRatio_MC_Bayes_cent3->SetBinError(28,0.02821361);
   hRatio_MC_Bayes_cent3->SetBinError(29,0.02311577);
   hRatio_MC_Bayes_cent3->SetBinError(30,0.02596184);
   hRatio_MC_Bayes_cent3->SetBinError(31,0.03089921);
   hRatio_MC_Bayes_cent3->SetBinError(32,0.03803848);
   hRatio_MC_Bayes_cent3->SetBinError(33,0.03291368);
   hRatio_MC_Bayes_cent3->SetBinError(34,0.02320937);
   hRatio_MC_Bayes_cent3->SetBinError(35,0.01100925);
   hRatio_MC_Bayes_cent3->SetBinError(36,0.006824731);
   hRatio_MC_Bayes_cent3->SetBinError(37,0.001125512);
   hRatio_MC_Bayes_cent3->SetBinError(38,0.0002107011);
   hRatio_MC_Bayes_cent3->SetBinError(39,2.00198e-05);
   hRatio_MC_Bayes_cent3->SetBinError(40,5.809439e-06);
   hRatio_MC_Bayes_cent3->SetBinError(41,2.499602e-05);
   hRatio_MC_Bayes_cent3->SetBinError(42,6.0538e-06);
   hRatio_MC_Bayes_cent3->SetBinError(43,3.090321e-06);
   hRatio_MC_Bayes_cent3->SetBinError(44,3.801905e-06);
   hRatio_MC_Bayes_cent3->SetBinError(45,7.872925e-07);
   hRatio_MC_Bayes_cent3->SetBinError(49,2.66941e-07);
   hRatio_MC_Bayes_cent3->SetBinError(51,0.001015199);
   hRatio_MC_Bayes_cent3->SetBinError(56,0.01860445);
   hRatio_MC_Bayes_cent3->SetEntries(34399.51);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent3->SetLineColor(ci);
   hRatio_MC_Bayes_cent3->SetMarkerColor(2);
   hRatio_MC_Bayes_cent3->SetMarkerStyle(24);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent3->GetXaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent3->GetYaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent3->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent3->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent3->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent3->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent3->Draw("same");
   Double_t xAxis124[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent3 = new TH1F("hRatio_MC_BinByBin_cent3","Unfolded PbPb MC closure test BinByBin 60 - 100 cent",100, xAxis124);
   hRatio_MC_BinByBin_cent3->SetBinContent(6,1.531906);
   hRatio_MC_BinByBin_cent3->SetBinContent(7,1.191285);
   hRatio_MC_BinByBin_cent3->SetBinContent(8,1.022898);
   hRatio_MC_BinByBin_cent3->SetBinContent(9,0.9977518);
   hRatio_MC_BinByBin_cent3->SetBinContent(10,0.9764895);
   hRatio_MC_BinByBin_cent3->SetBinContent(11,0.9507627);
   hRatio_MC_BinByBin_cent3->SetBinContent(12,0.9633489);
   hRatio_MC_BinByBin_cent3->SetBinContent(13,0.9620889);
   hRatio_MC_BinByBin_cent3->SetBinContent(14,0.9268736);
   hRatio_MC_BinByBin_cent3->SetBinContent(15,0.9813201);
   hRatio_MC_BinByBin_cent3->SetBinContent(16,0.9526939);
   hRatio_MC_BinByBin_cent3->SetBinContent(17,0.9911092);
   hRatio_MC_BinByBin_cent3->SetBinContent(18,0.9904788);
   hRatio_MC_BinByBin_cent3->SetBinContent(19,0.9596942);
   hRatio_MC_BinByBin_cent3->SetBinContent(20,0.9376268);
   hRatio_MC_BinByBin_cent3->SetBinContent(21,0.9832585);
   hRatio_MC_BinByBin_cent3->SetBinContent(22,0.9827898);
   hRatio_MC_BinByBin_cent3->SetBinContent(23,0.9594239);
   hRatio_MC_BinByBin_cent3->SetBinContent(24,1.029724);
   hRatio_MC_BinByBin_cent3->SetBinContent(25,1.000964);
   hRatio_MC_BinByBin_cent3->SetBinContent(26,1.02845);
   hRatio_MC_BinByBin_cent3->SetBinContent(27,1.013129);
   hRatio_MC_BinByBin_cent3->SetBinContent(28,0.9704276);
   hRatio_MC_BinByBin_cent3->SetBinContent(29,1.070534);
   hRatio_MC_BinByBin_cent3->SetBinContent(30,1.062507);
   hRatio_MC_BinByBin_cent3->SetBinContent(31,1.084224);
   hRatio_MC_BinByBin_cent3->SetBinContent(32,1.041392);
   hRatio_MC_BinByBin_cent3->SetBinContent(33,1.138401);
   hRatio_MC_BinByBin_cent3->SetBinContent(34,1.166801);
   hRatio_MC_BinByBin_cent3->SetBinContent(35,1.069028);
   hRatio_MC_BinByBin_cent3->SetBinError(6,0.0506511);
   hRatio_MC_BinByBin_cent3->SetBinError(7,0.04890425);
   hRatio_MC_BinByBin_cent3->SetBinError(8,0.04992459);
   hRatio_MC_BinByBin_cent3->SetBinError(9,0.03635191);
   hRatio_MC_BinByBin_cent3->SetBinError(10,0.02800498);
   hRatio_MC_BinByBin_cent3->SetBinError(11,0.02779846);
   hRatio_MC_BinByBin_cent3->SetBinError(12,0.02867667);
   hRatio_MC_BinByBin_cent3->SetBinError(13,0.03099481);
   hRatio_MC_BinByBin_cent3->SetBinError(14,0.02900733);
   hRatio_MC_BinByBin_cent3->SetBinError(15,0.0293839);
   hRatio_MC_BinByBin_cent3->SetBinError(16,0.03144002);
   hRatio_MC_BinByBin_cent3->SetBinError(17,0.03052247);
   hRatio_MC_BinByBin_cent3->SetBinError(18,0.03227674);
   hRatio_MC_BinByBin_cent3->SetBinError(19,0.02780158);
   hRatio_MC_BinByBin_cent3->SetBinError(20,0.02676369);
   hRatio_MC_BinByBin_cent3->SetBinError(21,0.02879565);
   hRatio_MC_BinByBin_cent3->SetBinError(22,0.02725328);
   hRatio_MC_BinByBin_cent3->SetBinError(23,0.04567895);
   hRatio_MC_BinByBin_cent3->SetBinError(24,0.05160407);
   hRatio_MC_BinByBin_cent3->SetBinError(25,0.03680535);
   hRatio_MC_BinByBin_cent3->SetBinError(26,0.0346394);
   hRatio_MC_BinByBin_cent3->SetBinError(27,0.03987906);
   hRatio_MC_BinByBin_cent3->SetBinError(28,0.03636619);
   hRatio_MC_BinByBin_cent3->SetBinError(29,0.04034546);
   hRatio_MC_BinByBin_cent3->SetBinError(30,0.03710889);
   hRatio_MC_BinByBin_cent3->SetBinError(31,0.04224792);
   hRatio_MC_BinByBin_cent3->SetBinError(32,0.04627857);
   hRatio_MC_BinByBin_cent3->SetBinError(33,0.05406831);
   hRatio_MC_BinByBin_cent3->SetBinError(34,0.06073089);
   hRatio_MC_BinByBin_cent3->SetBinError(35,0.05786783);
   hRatio_MC_BinByBin_cent3->SetEntries(20386.99);
   hRatio_MC_BinByBin_cent3->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent3->SetLineColor(ci);
   hRatio_MC_BinByBin_cent3->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent3->SetMarkerStyle(24);
   hRatio_MC_BinByBin_cent3->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent3->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent3->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent3->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent3->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent3->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent3->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent3->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent3->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent3->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent3->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent3->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent3->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent3->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent3->Draw("same");
   line = new TLine(50,1,300,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.33,"30-50%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   pt = new TPaveText(0.4835357,0.94,0.5164643,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_2_0->Modified();
   cPbPbMCclosure->cd();
  
// ------------>Primitives in pad: p_2_1
   p_2_1 = new TPad("p_2_1", "p_2_1",0.676637,0,1,0.5224719);
   p_2_1->Draw();
   p_2_1->cd();
   p_2_1->Range(60,0.3235294,318.0645,1.5);
   p_2_1->SetFillColor(0);
   p_2_1->SetBorderMode(0);
   p_2_1->SetBorderSize(2);
   p_2_1->SetLeftMargin(0);
   p_2_1->SetRightMargin(0.07);
   p_2_1->SetTopMargin(0);
   p_2_1->SetBottomMargin(0.15);
   p_2_1->SetFrameBorderMode(0);
   p_2_1->SetFrameBorderMode(0);
   Double_t xAxis125[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent0 = new TH1D("hRatio_MC_Bayes_cent0"," ",100, xAxis125);
   hRatio_MC_Bayes_cent0->SetBinContent(2,0.02740191);
   hRatio_MC_Bayes_cent0->SetBinContent(3,0.04071819);
   hRatio_MC_Bayes_cent0->SetBinContent(4,0.8083406);
   hRatio_MC_Bayes_cent0->SetBinContent(5,1.244646);
   hRatio_MC_Bayes_cent0->SetBinContent(6,1.335047);
   hRatio_MC_Bayes_cent0->SetBinContent(7,1.104884);
   hRatio_MC_Bayes_cent0->SetBinContent(8,1.068178);
   hRatio_MC_Bayes_cent0->SetBinContent(9,1.094201);
   hRatio_MC_Bayes_cent0->SetBinContent(10,1.064391);
   hRatio_MC_Bayes_cent0->SetBinContent(11,1.167817);
   hRatio_MC_Bayes_cent0->SetBinContent(12,1.117656);
   hRatio_MC_Bayes_cent0->SetBinContent(13,1.134305);
   hRatio_MC_Bayes_cent0->SetBinContent(14,1.103536);
   hRatio_MC_Bayes_cent0->SetBinContent(15,0.9958884);
   hRatio_MC_Bayes_cent0->SetBinContent(16,1.021319);
   hRatio_MC_Bayes_cent0->SetBinContent(17,0.9871778);
   hRatio_MC_Bayes_cent0->SetBinContent(18,1.004812);
   hRatio_MC_Bayes_cent0->SetBinContent(19,1.015435);
   hRatio_MC_Bayes_cent0->SetBinContent(20,1.004805);
   hRatio_MC_Bayes_cent0->SetBinContent(21,0.9852871);
   hRatio_MC_Bayes_cent0->SetBinContent(22,1.068513);
   hRatio_MC_Bayes_cent0->SetBinContent(23,1.07336);
   hRatio_MC_Bayes_cent0->SetBinContent(24,1.121675);
   hRatio_MC_Bayes_cent0->SetBinContent(25,1.044646);
   hRatio_MC_Bayes_cent0->SetBinContent(26,1.063601);
   hRatio_MC_Bayes_cent0->SetBinContent(27,1.016682);
   hRatio_MC_Bayes_cent0->SetBinContent(28,1.141072);
   hRatio_MC_Bayes_cent0->SetBinContent(29,1.11119);
   hRatio_MC_Bayes_cent0->SetBinContent(30,1.224495);
   hRatio_MC_Bayes_cent0->SetBinContent(31,1.061215);
   hRatio_MC_Bayes_cent0->SetBinContent(32,0.7509295);
   hRatio_MC_Bayes_cent0->SetBinContent(33,0.7063607);
   hRatio_MC_Bayes_cent0->SetBinContent(34,0.5509376);
   hRatio_MC_Bayes_cent0->SetBinContent(35,0.2853666);
   hRatio_MC_Bayes_cent0->SetBinContent(36,0.2520011);
   hRatio_MC_Bayes_cent0->SetBinContent(37,0.08975303);
   hRatio_MC_Bayes_cent0->SetBinContent(38,0.1235461);
   hRatio_MC_Bayes_cent0->SetBinContent(39,0.002038048);
   hRatio_MC_Bayes_cent0->SetBinContent(40,0.0062256);
   hRatio_MC_Bayes_cent0->SetBinContent(41,0.008476693);
   hRatio_MC_Bayes_cent0->SetBinContent(42,0.0177184);
   hRatio_MC_Bayes_cent0->SetBinContent(43,0.002866147);
   hRatio_MC_Bayes_cent0->SetBinContent(45,0.004020908);
   hRatio_MC_Bayes_cent0->SetBinContent(51,0.003049915);
   hRatio_MC_Bayes_cent0->SetBinError(2,0.008273004);
   hRatio_MC_Bayes_cent0->SetBinError(3,0.002570453);
   hRatio_MC_Bayes_cent0->SetBinError(4,0.04228637);
   hRatio_MC_Bayes_cent0->SetBinError(5,0.05702125);
   hRatio_MC_Bayes_cent0->SetBinError(6,0.04526465);
   hRatio_MC_Bayes_cent0->SetBinError(7,0.04236152);
   hRatio_MC_Bayes_cent0->SetBinError(8,0.04769345);
   hRatio_MC_Bayes_cent0->SetBinError(9,0.03242329);
   hRatio_MC_Bayes_cent0->SetBinError(10,0.03379526);
   hRatio_MC_Bayes_cent0->SetBinError(11,0.04305977);
   hRatio_MC_Bayes_cent0->SetBinError(12,0.04585715);
   hRatio_MC_Bayes_cent0->SetBinError(13,0.04109769);
   hRatio_MC_Bayes_cent0->SetBinError(14,0.04128168);
   hRatio_MC_Bayes_cent0->SetBinError(15,0.03412725);
   hRatio_MC_Bayes_cent0->SetBinError(16,0.03973147);
   hRatio_MC_Bayes_cent0->SetBinError(17,0.04119081);
   hRatio_MC_Bayes_cent0->SetBinError(18,0.03767575);
   hRatio_MC_Bayes_cent0->SetBinError(19,0.03505435);
   hRatio_MC_Bayes_cent0->SetBinError(20,0.05029504);
   hRatio_MC_Bayes_cent0->SetBinError(21,0.03310618);
   hRatio_MC_Bayes_cent0->SetBinError(22,0.04149882);
   hRatio_MC_Bayes_cent0->SetBinError(23,0.03628474);
   hRatio_MC_Bayes_cent0->SetBinError(24,0.04919081);
   hRatio_MC_Bayes_cent0->SetBinError(25,0.04721086);
   hRatio_MC_Bayes_cent0->SetBinError(26,0.04328372);
   hRatio_MC_Bayes_cent0->SetBinError(27,0.05107656);
   hRatio_MC_Bayes_cent0->SetBinError(28,0.06946999);
   hRatio_MC_Bayes_cent0->SetBinError(29,0.07933968);
   hRatio_MC_Bayes_cent0->SetBinError(30,0.06465343);
   hRatio_MC_Bayes_cent0->SetBinError(31,0.05852489);
   hRatio_MC_Bayes_cent0->SetBinError(32,0.05270341);
   hRatio_MC_Bayes_cent0->SetBinError(33,0.04987283);
   hRatio_MC_Bayes_cent0->SetBinError(34,0.04249993);
   hRatio_MC_Bayes_cent0->SetBinError(35,0.0289251);
   hRatio_MC_Bayes_cent0->SetBinError(36,0.0296915);
   hRatio_MC_Bayes_cent0->SetBinError(37,0.01246185);
   hRatio_MC_Bayes_cent0->SetBinError(38,0.0159774);
   hRatio_MC_Bayes_cent0->SetBinError(39,0.0003351812);
   hRatio_MC_Bayes_cent0->SetBinError(40,0.001087641);
   hRatio_MC_Bayes_cent0->SetBinError(41,0.002565774);
   hRatio_MC_Bayes_cent0->SetBinError(42,0.00342845);
   hRatio_MC_Bayes_cent0->SetBinError(43,0.00058489);
   hRatio_MC_Bayes_cent0->SetBinError(45,0.0009691882);
   hRatio_MC_Bayes_cent0->SetBinError(51,0.000898521);
   hRatio_MC_Bayes_cent0->SetMinimum(0.5);
   hRatio_MC_Bayes_cent0->SetMaximum(1.5);
   hRatio_MC_Bayes_cent0->SetEntries(15259.17);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent0->SetLineColor(ci);
   hRatio_MC_Bayes_cent0->SetMarkerColor(2);
   hRatio_MC_Bayes_cent0->SetMarkerStyle(33);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetTitle("Jet p_{T} (GeV/c)");
   hRatio_MC_Bayes_cent0->GetXaxis()->SetRange(7,30);
   hRatio_MC_Bayes_cent0->GetXaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetNoExponent();
   hRatio_MC_Bayes_cent0->GetXaxis()->SetNdivisions(505);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetTitle("Reco/Truth");
   hRatio_MC_Bayes_cent0->GetYaxis()->CenterTitle(true);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetNdivisions(610);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetLabelFont(43);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetLabelSize(20);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetTitleSize(22);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetTitleOffset(2);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetTitleFont(43);
   hRatio_MC_Bayes_cent0->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent0->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent0->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent0->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent0->Draw("");
   Double_t xAxis126[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent0 = new TH1F("hRatio_MC_BinByBin_cent0","Unfolded PbPb MC closure test BinByBin  0 - 10 cent",100, xAxis126);
   hRatio_MC_BinByBin_cent0->SetBinContent(6,1.96723);
   hRatio_MC_BinByBin_cent0->SetBinContent(7,1.567893);
   hRatio_MC_BinByBin_cent0->SetBinContent(8,1.348198);
   hRatio_MC_BinByBin_cent0->SetBinContent(9,1.132307);
   hRatio_MC_BinByBin_cent0->SetBinContent(10,1.126299);
   hRatio_MC_BinByBin_cent0->SetBinContent(11,0.8939556);
   hRatio_MC_BinByBin_cent0->SetBinContent(12,0.8824984);
   hRatio_MC_BinByBin_cent0->SetBinContent(13,0.905206);
   hRatio_MC_BinByBin_cent0->SetBinContent(14,0.9619763);
   hRatio_MC_BinByBin_cent0->SetBinContent(15,0.8845111);
   hRatio_MC_BinByBin_cent0->SetBinContent(16,0.902386);
   hRatio_MC_BinByBin_cent0->SetBinContent(17,0.7797115);
   hRatio_MC_BinByBin_cent0->SetBinContent(18,0.8622758);
   hRatio_MC_BinByBin_cent0->SetBinContent(19,0.9236014);
   hRatio_MC_BinByBin_cent0->SetBinContent(20,0.9148968);
   hRatio_MC_BinByBin_cent0->SetBinContent(21,0.9800162);
   hRatio_MC_BinByBin_cent0->SetBinContent(22,0.9273248);
   hRatio_MC_BinByBin_cent0->SetBinContent(23,0.9836711);
   hRatio_MC_BinByBin_cent0->SetBinContent(24,0.9756647);
   hRatio_MC_BinByBin_cent0->SetBinContent(25,1.062924);
   hRatio_MC_BinByBin_cent0->SetBinContent(26,1.033347);
   hRatio_MC_BinByBin_cent0->SetBinContent(27,0.9283302);
   hRatio_MC_BinByBin_cent0->SetBinContent(28,1.174598);
   hRatio_MC_BinByBin_cent0->SetBinContent(29,1.100418);
   hRatio_MC_BinByBin_cent0->SetBinContent(30,1.192321);
   hRatio_MC_BinByBin_cent0->SetBinContent(31,1.309696);
   hRatio_MC_BinByBin_cent0->SetBinContent(32,1.307763);
   hRatio_MC_BinByBin_cent0->SetBinContent(33,1.268597);
   hRatio_MC_BinByBin_cent0->SetBinContent(34,1.39102);
   hRatio_MC_BinByBin_cent0->SetBinContent(35,1.601669);
   hRatio_MC_BinByBin_cent0->SetBinError(6,0.110634);
   hRatio_MC_BinByBin_cent0->SetBinError(7,0.1223079);
   hRatio_MC_BinByBin_cent0->SetBinError(8,0.129585);
   hRatio_MC_BinByBin_cent0->SetBinError(9,0.07377261);
   hRatio_MC_BinByBin_cent0->SetBinError(10,0.09184245);
   hRatio_MC_BinByBin_cent0->SetBinError(11,0.04702029);
   hRatio_MC_BinByBin_cent0->SetBinError(12,0.05290719);
   hRatio_MC_BinByBin_cent0->SetBinError(13,0.05273195);
   hRatio_MC_BinByBin_cent0->SetBinError(14,0.06069761);
   hRatio_MC_BinByBin_cent0->SetBinError(15,0.05416544);
   hRatio_MC_BinByBin_cent0->SetBinError(16,0.06161658);
   hRatio_MC_BinByBin_cent0->SetBinError(17,0.04503439);
   hRatio_MC_BinByBin_cent0->SetBinError(18,0.04986443);
   hRatio_MC_BinByBin_cent0->SetBinError(19,0.05675436);
   hRatio_MC_BinByBin_cent0->SetBinError(20,0.06648844);
   hRatio_MC_BinByBin_cent0->SetBinError(21,0.06013377);
   hRatio_MC_BinByBin_cent0->SetBinError(22,0.05245088);
   hRatio_MC_BinByBin_cent0->SetBinError(23,0.05175966);
   hRatio_MC_BinByBin_cent0->SetBinError(24,0.05859039);
   hRatio_MC_BinByBin_cent0->SetBinError(25,0.07028851);
   hRatio_MC_BinByBin_cent0->SetBinError(26,0.06612599);
   hRatio_MC_BinByBin_cent0->SetBinError(27,0.05772171);
   hRatio_MC_BinByBin_cent0->SetBinError(28,0.09938858);
   hRatio_MC_BinByBin_cent0->SetBinError(29,0.1043953);
   hRatio_MC_BinByBin_cent0->SetBinError(30,0.08485734);
   hRatio_MC_BinByBin_cent0->SetBinError(31,0.09970052);
   hRatio_MC_BinByBin_cent0->SetBinError(32,0.1131571);
   hRatio_MC_BinByBin_cent0->SetBinError(33,0.1161152);
   hRatio_MC_BinByBin_cent0->SetBinError(34,0.1447004);
   hRatio_MC_BinByBin_cent0->SetBinError(35,0.1765251);
   hRatio_MC_BinByBin_cent0->SetEntries(4825.618);
   hRatio_MC_BinByBin_cent0->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent0->SetLineColor(ci);
   hRatio_MC_BinByBin_cent0->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent0->SetMarkerStyle(33);
   hRatio_MC_BinByBin_cent0->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent0->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent0->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent0->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent0->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent0->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent0->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent0->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent0->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent0->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent0->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent0->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent0->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent0->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent0->Draw("same");
   Double_t xAxis127[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1D *hRatio_MC_Bayes_cent0 = new TH1D("hRatio_MC_Bayes_cent0","Unfolded PbPb MC closure test Bayes  0 - 10 cent",100, xAxis127);
   hRatio_MC_Bayes_cent0->SetBinContent(2,0.06155305);
   hRatio_MC_Bayes_cent0->SetBinContent(3,0.04605908);
   hRatio_MC_Bayes_cent0->SetBinContent(4,0.7369651);
   hRatio_MC_Bayes_cent0->SetBinContent(5,1.02133);
   hRatio_MC_Bayes_cent0->SetBinContent(6,1.185207);
   hRatio_MC_Bayes_cent0->SetBinContent(7,1.110732);
   hRatio_MC_Bayes_cent0->SetBinContent(8,1.090912);
   hRatio_MC_Bayes_cent0->SetBinContent(9,1.064695);
   hRatio_MC_Bayes_cent0->SetBinContent(10,1.039736);
   hRatio_MC_Bayes_cent0->SetBinContent(11,1.033752);
   hRatio_MC_Bayes_cent0->SetBinContent(12,1.042885);
   hRatio_MC_Bayes_cent0->SetBinContent(13,1.042502);
   hRatio_MC_Bayes_cent0->SetBinContent(14,1.022565);
   hRatio_MC_Bayes_cent0->SetBinContent(15,1.008226);
   hRatio_MC_Bayes_cent0->SetBinContent(16,1.004426);
   hRatio_MC_Bayes_cent0->SetBinContent(17,1.03167);
   hRatio_MC_Bayes_cent0->SetBinContent(18,1.029788);
   hRatio_MC_Bayes_cent0->SetBinContent(19,1.021352);
   hRatio_MC_Bayes_cent0->SetBinContent(20,0.9948079);
   hRatio_MC_Bayes_cent0->SetBinContent(21,0.9825437);
   hRatio_MC_Bayes_cent0->SetBinContent(22,0.9937909);
   hRatio_MC_Bayes_cent0->SetBinContent(23,1.031464);
   hRatio_MC_Bayes_cent0->SetBinContent(24,1.02342);
   hRatio_MC_Bayes_cent0->SetBinContent(25,0.9907392);
   hRatio_MC_Bayes_cent0->SetBinContent(26,1.015542);
   hRatio_MC_Bayes_cent0->SetBinContent(27,1.0405);
   hRatio_MC_Bayes_cent0->SetBinContent(28,1.047692);
   hRatio_MC_Bayes_cent0->SetBinContent(29,1.064347);
   hRatio_MC_Bayes_cent0->SetBinContent(30,1.235558);
   hRatio_MC_Bayes_cent0->SetBinContent(31,1.080656);
   hRatio_MC_Bayes_cent0->SetBinContent(32,0.8215515);
   hRatio_MC_Bayes_cent0->SetBinContent(33,0.7126943);
   hRatio_MC_Bayes_cent0->SetBinContent(34,0.4630914);
   hRatio_MC_Bayes_cent0->SetBinContent(35,0.264063);
   hRatio_MC_Bayes_cent0->SetBinContent(36,0.2067226);
   hRatio_MC_Bayes_cent0->SetBinContent(37,0.08527811);
   hRatio_MC_Bayes_cent0->SetBinContent(38,0.06720273);
   hRatio_MC_Bayes_cent0->SetBinContent(39,0.001437351);
   hRatio_MC_Bayes_cent0->SetBinContent(40,0.001523673);
   hRatio_MC_Bayes_cent0->SetBinContent(41,0.002145379);
   hRatio_MC_Bayes_cent0->SetBinContent(42,0.02015684);
   hRatio_MC_Bayes_cent0->SetBinContent(43,0.000960968);
   hRatio_MC_Bayes_cent0->SetBinContent(45,0.003941223);
   hRatio_MC_Bayes_cent0->SetBinContent(51,0.001692166);
   hRatio_MC_Bayes_cent0->SetBinError(2,0.01902183);
   hRatio_MC_Bayes_cent0->SetBinError(3,0.003101593);
   hRatio_MC_Bayes_cent0->SetBinError(4,0.03856129);
   hRatio_MC_Bayes_cent0->SetBinError(5,0.04650734);
   hRatio_MC_Bayes_cent0->SetBinError(6,0.03913993);
   hRatio_MC_Bayes_cent0->SetBinError(7,0.04181268);
   hRatio_MC_Bayes_cent0->SetBinError(8,0.04760369);
   hRatio_MC_Bayes_cent0->SetBinError(9,0.03070625);
   hRatio_MC_Bayes_cent0->SetBinError(10,0.03279922);
   hRatio_MC_Bayes_cent0->SetBinError(11,0.03790404);
   hRatio_MC_Bayes_cent0->SetBinError(12,0.04293358);
   hRatio_MC_Bayes_cent0->SetBinError(13,0.03779477);
   hRatio_MC_Bayes_cent0->SetBinError(14,0.03867038);
   hRatio_MC_Bayes_cent0->SetBinError(15,0.03447985);
   hRatio_MC_Bayes_cent0->SetBinError(16,0.03850185);
   hRatio_MC_Bayes_cent0->SetBinError(17,0.04283497);
   hRatio_MC_Bayes_cent0->SetBinError(18,0.03876255);
   hRatio_MC_Bayes_cent0->SetBinError(19,0.03517766);
   hRatio_MC_Bayes_cent0->SetBinError(20,0.04993213);
   hRatio_MC_Bayes_cent0->SetBinError(21,0.03289114);
   hRatio_MC_Bayes_cent0->SetBinError(22,0.03857331);
   hRatio_MC_Bayes_cent0->SetBinError(23,0.03468577);
   hRatio_MC_Bayes_cent0->SetBinError(24,0.0446357);
   hRatio_MC_Bayes_cent0->SetBinError(25,0.04481201);
   hRatio_MC_Bayes_cent0->SetBinError(26,0.04121269);
   hRatio_MC_Bayes_cent0->SetBinError(27,0.05220743);
   hRatio_MC_Bayes_cent0->SetBinError(28,0.0638565);
   hRatio_MC_Bayes_cent0->SetBinError(29,0.07612222);
   hRatio_MC_Bayes_cent0->SetBinError(30,0.06493075);
   hRatio_MC_Bayes_cent0->SetBinError(31,0.05945801);
   hRatio_MC_Bayes_cent0->SetBinError(32,0.05784062);
   hRatio_MC_Bayes_cent0->SetBinError(33,0.05021706);
   hRatio_MC_Bayes_cent0->SetBinError(34,0.03525287);
   hRatio_MC_Bayes_cent0->SetBinError(35,0.02614227);
   hRatio_MC_Bayes_cent0->SetBinError(36,0.0219962);
   hRatio_MC_Bayes_cent0->SetBinError(37,0.01108094);
   hRatio_MC_Bayes_cent0->SetBinError(38,0.009354044);
   hRatio_MC_Bayes_cent0->SetBinError(39,0.0002506205);
   hRatio_MC_Bayes_cent0->SetBinError(40,0.0002773646);
   hRatio_MC_Bayes_cent0->SetBinError(41,0.0005470694);
   hRatio_MC_Bayes_cent0->SetBinError(42,0.003962052);
   hRatio_MC_Bayes_cent0->SetBinError(43,0.0002150385);
   hRatio_MC_Bayes_cent0->SetBinError(45,0.0009909727);
   hRatio_MC_Bayes_cent0->SetBinError(51,0.0004988483);
   hRatio_MC_Bayes_cent0->SetEntries(15305.16);

   ci = TColor::GetColor("#000099");
   hRatio_MC_Bayes_cent0->SetLineColor(ci);
   hRatio_MC_Bayes_cent0->SetMarkerColor(2);
   hRatio_MC_Bayes_cent0->SetMarkerStyle(24);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent0->GetXaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent0->GetYaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent0->GetZaxis()->SetLabelFont(42);
   hRatio_MC_Bayes_cent0->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_Bayes_cent0->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_Bayes_cent0->GetZaxis()->SetTitleFont(42);
   hRatio_MC_Bayes_cent0->Draw("same");
   Double_t xAxis128[101] = {0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000}; 
   
   TH1F *hRatio_MC_BinByBin_cent0 = new TH1F("hRatio_MC_BinByBin_cent0","Unfolded PbPb MC closure test BinByBin  0 - 10 cent",100, xAxis128);
   hRatio_MC_BinByBin_cent0->SetBinContent(6,1.692523);
   hRatio_MC_BinByBin_cent0->SetBinContent(7,1.606062);
   hRatio_MC_BinByBin_cent0->SetBinContent(8,1.42101);
   hRatio_MC_BinByBin_cent0->SetBinContent(9,1.097161);
   hRatio_MC_BinByBin_cent0->SetBinContent(10,1.012445);
   hRatio_MC_BinByBin_cent0->SetBinContent(11,0.877432);
   hRatio_MC_BinByBin_cent0->SetBinContent(12,0.9163643);
   hRatio_MC_BinByBin_cent0->SetBinContent(13,0.8441173);
   hRatio_MC_BinByBin_cent0->SetBinContent(14,0.9327873);
   hRatio_MC_BinByBin_cent0->SetBinContent(15,0.837713);
   hRatio_MC_BinByBin_cent0->SetBinContent(16,0.7948917);
   hRatio_MC_BinByBin_cent0->SetBinContent(17,0.8684402);
   hRatio_MC_BinByBin_cent0->SetBinContent(18,0.9029471);
   hRatio_MC_BinByBin_cent0->SetBinContent(19,0.9998398);
   hRatio_MC_BinByBin_cent0->SetBinContent(20,0.8348973);
   hRatio_MC_BinByBin_cent0->SetBinContent(21,0.9244361);
   hRatio_MC_BinByBin_cent0->SetBinContent(22,0.9169374);
   hRatio_MC_BinByBin_cent0->SetBinContent(23,1.060754);
   hRatio_MC_BinByBin_cent0->SetBinContent(24,0.8969917);
   hRatio_MC_BinByBin_cent0->SetBinContent(25,1.019945);
   hRatio_MC_BinByBin_cent0->SetBinContent(26,0.9171818);
   hRatio_MC_BinByBin_cent0->SetBinContent(27,1.039188);
   hRatio_MC_BinByBin_cent0->SetBinContent(28,0.9822323);
   hRatio_MC_BinByBin_cent0->SetBinContent(29,1.026856);
   hRatio_MC_BinByBin_cent0->SetBinContent(30,1.217557);
   hRatio_MC_BinByBin_cent0->SetBinContent(31,1.267714);
   hRatio_MC_BinByBin_cent0->SetBinContent(32,1.360754);
   hRatio_MC_BinByBin_cent0->SetBinContent(33,1.441144);
   hRatio_MC_BinByBin_cent0->SetBinContent(34,1.272786);
   hRatio_MC_BinByBin_cent0->SetBinContent(35,1.496173);
   hRatio_MC_BinByBin_cent0->SetBinError(6,0.09499465);
   hRatio_MC_BinByBin_cent0->SetBinError(7,0.1150181);
   hRatio_MC_BinByBin_cent0->SetBinError(8,0.1113755);
   hRatio_MC_BinByBin_cent0->SetBinError(9,0.0711539);
   hRatio_MC_BinByBin_cent0->SetBinError(10,0.06353737);
   hRatio_MC_BinByBin_cent0->SetBinError(11,0.05849611);
   hRatio_MC_BinByBin_cent0->SetBinError(12,0.104987);
   hRatio_MC_BinByBin_cent0->SetBinError(13,0.04941421);
   hRatio_MC_BinByBin_cent0->SetBinError(14,0.05874452);
   hRatio_MC_BinByBin_cent0->SetBinError(15,0.04937043);
   hRatio_MC_BinByBin_cent0->SetBinError(16,0.04310845);
   hRatio_MC_BinByBin_cent0->SetBinError(17,0.05268576);
   hRatio_MC_BinByBin_cent0->SetBinError(18,0.05392291);
   hRatio_MC_BinByBin_cent0->SetBinError(19,0.06042581);
   hRatio_MC_BinByBin_cent0->SetBinError(20,0.0538453);
   hRatio_MC_BinByBin_cent0->SetBinError(21,0.05776469);
   hRatio_MC_BinByBin_cent0->SetBinError(22,0.04898835);
   hRatio_MC_BinByBin_cent0->SetBinError(23,0.05630192);
   hRatio_MC_BinByBin_cent0->SetBinError(24,0.0501443);
   hRatio_MC_BinByBin_cent0->SetBinError(25,0.06533025);
   hRatio_MC_BinByBin_cent0->SetBinError(26,0.05454622);
   hRatio_MC_BinByBin_cent0->SetBinError(27,0.06980042);
   hRatio_MC_BinByBin_cent0->SetBinError(28,0.07108905);
   hRatio_MC_BinByBin_cent0->SetBinError(29,0.09604534);
   hRatio_MC_BinByBin_cent0->SetBinError(30,0.08572452);
   hRatio_MC_BinByBin_cent0->SetBinError(31,0.09529258);
   hRatio_MC_BinByBin_cent0->SetBinError(32,0.1198016);
   hRatio_MC_BinByBin_cent0->SetBinError(33,0.1312068);
   hRatio_MC_BinByBin_cent0->SetBinError(34,0.1297125);
   hRatio_MC_BinByBin_cent0->SetBinError(35,0.1678118);
   hRatio_MC_BinByBin_cent0->SetEntries(4989.564);
   hRatio_MC_BinByBin_cent0->SetStats(0);

   ci = TColor::GetColor("#000099");
   hRatio_MC_BinByBin_cent0->SetLineColor(ci);
   hRatio_MC_BinByBin_cent0->SetMarkerColor(3);
   hRatio_MC_BinByBin_cent0->SetMarkerStyle(24);
   hRatio_MC_BinByBin_cent0->GetXaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent0->GetXaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent0->GetXaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent0->GetXaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent0->GetXaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent0->GetYaxis()->CenterTitle(true);
   hRatio_MC_BinByBin_cent0->GetYaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent0->GetYaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent0->GetYaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent0->GetYaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent0->GetZaxis()->SetLabelFont(42);
   hRatio_MC_BinByBin_cent0->GetZaxis()->SetLabelSize(0.035);
   hRatio_MC_BinByBin_cent0->GetZaxis()->SetTitleSize(0.035);
   hRatio_MC_BinByBin_cent0->GetZaxis()->SetTitleFont(42);
   hRatio_MC_BinByBin_cent0->Draw("same");
   line = new TLine(50,1,300,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.6,0.33," 0- 5%");
tex->SetNDC();
   tex->SetTextFont(63);
   tex->SetTextSize(16);
   tex->Draw();
   
   pt = new TPaveText(0.4835357,0.94,0.5164643,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   text = pt->AddText(" ");
   pt->Draw();
   p_2_1->Modified();
   cPbPbMCclosure->cd();
   cPbPbMCclosure->Modified();
   cPbPbMCclosure->cd();
   cPbPbMCclosure->SetSelected(cPbPbMCclosure);
}

